Early Spectra of the Gravitational Wave Source GW170817: Evolution of a Neutron Star Merger

On 2017 August 17, Swope Supernova Survey 2017a (SSS17a) was discovered as the optical counterpart of the binary neutron star gravitational wave event GW170817. We report time-series spectroscopy of SSS17a from 11.75 hours until 8.5 days after merger. Over the first hour of observations the ejecta rapidly expanded and cooled. Applying blackbody fits to the spectra, we measure the photosphere cooling from $11,000^{+3400}_{-900}$ K to $9300^{+300}_{-300}$ K, and determine a photospheric velocity of roughly 30% of the speed of light. The spectra of SSS17a begin displaying broad features after 1.46 days, and evolve qualitatively over each subsequent day, with distinct blue (early-time) and red (late-time) components. The late-time component is consistent with theoretical models of r-process-enriched neutron star ejecta, whereas the blue component requires high velocity, lanthanide-free material.

==> anc/SSS17a-IMACS-20170820_cal.flm <==
#PI: Shappee/Drout 
#OBJECT: SSS17a  
#TELESCOPE: Magellan 
#JD: 2457985.51837 
#JD - LIGO trigger : 2.4898260003 
# 
#Angstrom    Flux(erg/s/cm**2/Angstrom) 
4407.6 3.4043233e-17 
4408.9 1.2338738e-16 
4410.2 8.0279341e-17 
4411.4 3.3692787e-17 
4412.7 4.166941e-17 
4413.9 9.6633829e-17 
4415.2 1.1625612e-17 
4416.5 1.1221741e-16 
4417.7 3.79123e-17 
4419.0 -3.0958505e-17 
4420.2 5.9131917e-17 
4421.5 4.1068347e-17 
4422.8 5.2223033e-17 
4424.0 -1.2253395e-17 
4425.3 6.5322725e-17 
4426.6 3.3345853e-17 
4427.8 1.0850987e-16 
4429.1 9.5681981e-17 
4430.3 4.6049695e-18 
4431.6 7.1899279e-17 
4432.9 4.1982608e-17 
4434.1 9.448803e-17 
4435.4 7.156091e-17 
4436.6 6.1286083e-17 
4437.9 5.3487947e-17 
4439.2 1.1402321e-16 
4440.4 5.4399606e-17 
4441.7 6.1024791e-17 
4442.9 8.3275792e-17 
4444.2 1.4001346e-17 
4445.5 8.2825667e-17 
4446.7 1.2657206e-16 
4448.0 -3.922385e-17 
4449.2 3.1012447e-17 
4450.5 3.523597e-17 
4451.8 4.9703809e-17 
4453.0 -2.4411454e-17 
4454.3 6.8212363e-17 
4455.6 -2.0035028e-17 
4456.8 6.1851043e-17 
4458.1 9.7011622e-17 
4459.3 2.6377644e-17 
4460.6 6.9540042e-17 
4461.9 5.9218278e-17 
4463.1 8.3994907e-17 
4464.4 4.8871463e-17 
4465.6 4.1823665e-17 
4466.9 7.4842792e-17 
4468.2 7.0379789e-17 
4469.4 1.4379534e-16 
4470.7 5.0492598e-17 
4471.9 1.3650278e-16 
4473.2 9.3570857e-17 
4474.5 3.0219414e-17 
4475.7 3.3412876e-17 
4477.0 8.3999742e-17 
4478.2 5.4997366e-17 
4479.5 1.0962333e-16 
4480.8 7.1359048e-17 
4482.0 1.1107114e-16 
4483.3 1.6860052e-17 
4484.5 5.4566284e-18 
4485.8 7.2717795e-17 
4487.1 6.5717536e-17 
4488.3 4.3610127e-17 
4489.6 -5.2592485e-18 
4490.9 5.1148617e-17 
4492.1 4.5331791e-17 
4493.4 7.2313413e-17 
4494.6 1.795886e-17 
4495.9 1.1614489e-16 
4497.2 1.2089921e-16 
4498.4 7.3970963e-17 
4499.7 1.8986571e-17 
4500.9 5.850702e-17 
4502.2 -1.4824673e-17 
4503.5 1.2442144e-17 
4504.7 4.3701532e-17 
4506.0 9.3831975e-17 
4507.2 1.1081581e-16 
4508.5 8.0140157e-17 
4509.8 7.4475235e-17 
4511.0 5.6236789e-17 
4512.3 1.1059958e-16 
4513.5 2.4633336e-17 
4514.8 4.9036195e-17 
4516.1 9.7839933e-17 
4517.3 1.1257985e-16 
4518.6 -2.1512993e-17 
4519.8 2.346366e-18 
4521.1 3.9366595e-17 
4522.4 8.1973779e-17 
4523.6 1.5456095e-16 
4524.9 2.9750682e-17 
4526.2 4.8962236e-17 
4527.4 8.3179564e-17 
4528.7 1.0115137e-16 
4529.9 1.0184534e-16 
4531.2 2.1820582e-17 
4532.5 1.2924684e-17 
4533.7 4.9884161e-17 
4535.0 3.2138227e-17 
4536.2 4.2356941e-17 
4537.5 3.3318352e-17 
4538.8 2.2271718e-17 
4540.0 3.8190268e-17 
4541.3 9.5328373e-17 
4542.5 9.9262872e-17 
4543.8 -1.0996817e-17 
4545.1 5.3197e-17 
4546.3 8.8668094e-17 
4547.6 6.6499305e-17 
4548.8 5.6074664e-17 
4550.1 6.8392243e-17 
4551.4 8.9165779e-17 
4552.6 7.2235405e-17 
4553.9 8.1891833e-17 
4555.2 -8.7247533e-18 
4556.4 9.9683653e-17 
4557.7 5.690695e-17 
4558.9 5.4405215e-17 
4560.2 2.8249639e-17 
4561.5 5.6073396e-17 
4562.7 -1.5864586e-17 
4564.0 5.2024457e-17 
4565.2 -1.4867103e-17 
4566.5 8.2793179e-17 
4567.8 8.488287e-17 
4569.0 3.6467769e-17 
4570.3 1.7262296e-17 
4571.5 7.0220202e-17 
4572.8 8.6905048e-17 
4574.1 7.7386625e-17 
4575.3 1.007562e-16 
4576.6 1.1109111e-16 
4577.8 6.5176123e-17 
4579.1 4.1551536e-17 
4580.4 3.3877581e-17 
4581.6 5.9684191e-17 
4582.9 9.7907218e-17 
4584.1 8.7818413e-18 
4585.4 6.3562958e-17 
4586.7 3.0000671e-17 
4587.9 7.524409e-17 
4589.2 1.3006519e-17 
4590.5 -2.5528495e-17 
4591.7 4.5270323e-17 
4593.0 4.9084559e-18 
4594.2 1.0168914e-16 
4595.5 3.5329625e-17 
4596.8 5.2142843e-17 
4598.0 7.2028839e-17 
4599.3 8.7308184e-17 
4600.5 3.760766e-17 
4601.8 7.2403868e-17 
4603.1 9.887272e-17 
4604.3 9.0445087e-17 
4605.6 4.0706813e-17 
4606.8 1.086173e-16 
4608.1 9.6243495e-17 
4609.4 6.9808806e-17 
4610.6 2.4460295e-17 
4611.9 5.2334558e-17 
4613.1 6.3931468e-17 
4614.4 6.5164515e-17 
4615.7 9.741333e-17 
4616.9 3.7120517e-17 
4618.2 4.6790619e-17 
4619.5 5.4297485e-17 
4620.7 9.152964e-17 
4622.0 1.2222985e-16 
4623.2 1.145205e-16 
4624.5 4.9583405e-17 
4625.8 5.3251556e-17 
4627.0 1.1253494e-16 
4628.3 9.7887756e-17 
4629.5 5.7475182e-17 
4630.8 5.5319805e-17 
4632.1 -2.267314e-17 
4633.3 5.4884546e-17 
4634.6 6.4107295e-17 
4635.8 3.1398667e-17 
4637.1 7.4136703e-18 
4638.4 3.9042991e-17 
4639.6 8.9156118e-17 
4640.9 5.0853781e-17 
4642.1 1.7480597e-17 
4643.4 1.9252711e-17 
4644.7 4.8040922e-17 
4645.9 3.4220954e-17 
4647.2 3.4138063e-17 
4648.4 5.1791492e-17 
4649.7 4.9062516e-17 
4651.0 2.6123328e-17 
4652.2 4.8693264e-17 
4653.5 3.5188838e-17 
4654.8 7.1734355e-17 
4656.0 1.1519945e-17 
4657.3 6.3336522e-17 
4658.5 -3.5567689e-18 
4659.8 5.7693849e-17 
4661.1 9.4056926e-17 
4662.3 7.0787953e-17 
4663.6 4.6466568e-17 
4664.8 -8.2614738e-18 
4666.1 3.8805593e-17 
4667.4 7.8125533e-17 
4668.6 5.639888e-17 
4669.9 5.3626255e-17 
4671.1 3.5598865e-17 
4672.4 6.2464324e-17 
4673.7 6.9990985e-17 
4674.9 5.8383437e-17 
4676.2 4.5338305e-17 
4677.4 4.4195899e-17 
4678.7 3.2144238e-17 
4680.0 6.1050551e-17 
4681.2 5.5954115e-17 
4682.5 1.4108574e-16 
4683.7 1.8088996e-17 
4685.0 2.8548219e-17 
4686.3 9.0580046e-17 
4687.5 2.9362623e-17 
4688.8 1.0817138e-16 
4690.1 7.4565663e-17 
4691.3 9.2256478e-17 
4692.6 3.4140617e-17 
4693.8 4.4047895e-17 
4695.1 1.037021e-16 
4696.4 1.1057392e-17 
4697.6 1.5028652e-17 
4698.9 8.2891889e-17 
4700.1 4.6926496e-17 
4701.4 8.1965086e-17 
4702.7 6.2169948e-17 
4703.9 6.0995654e-17 
4705.2 8.0496323e-17 
4706.4 5.6680154e-17 
4707.7 2.6518829e-17 
4709.0 6.857755e-17 
4710.2 6.2810302e-17 
4711.5 6.0447086e-17 
4712.7 4.3836227e-17 
4714.0 7.0186222e-17 
4715.3 8.2758056e-17 
4716.5 5.6021749e-18 
4717.8 1.1727652e-16 
4719.1 6.2464349e-17 
4720.3 6.8979712e-17 
4721.6 6.7176994e-17 
4722.8 4.988705e-17 
4724.1 8.9862669e-17 
4725.4 2.1409687e-17 
4726.6 1.3198831e-16 
4727.9 1.0698442e-16 
4729.1 9.2265955e-17 
4730.4 6.1051923e-17 
4731.7 6.656162e-17 
4732.9 5.7677371e-17 
4734.2 3.2307744e-17 
4735.4 5.6984879e-17 
4736.7 7.3351082e-17 
4738.0 8.4763784e-17 
4739.2 9.9088938e-17 
4740.5 9.0022629e-17 
4741.7 6.0113474e-17 
4743.0 9.4275836e-17 
4744.3 4.4458033e-17 
4745.5 1.8936956e-17 
4746.8 9.1487177e-17 
4748.0 5.0850639e-17 
4749.3 7.1872358e-17 
4750.6 4.1987947e-17 
4751.8 2.4069641e-17 
4753.1 1.0419348e-16 
4754.4 7.1826338e-17 
4755.6 8.8658506e-17 
4756.9 2.8455248e-17 
4758.1 6.2336273e-17 
4759.4 5.9981074e-17 
4760.7 8.0785018e-17 
4761.9 5.6430661e-17 
4763.2 1.0458269e-16 
4764.4 9.4836696e-17 
4765.7 4.1094093e-17 
4767.0 4.5640754e-17 
4768.2 8.3196904e-17 
4769.5 7.6141534e-17 
4770.7 8.4703148e-17 
4772.0 2.4138614e-17 
4773.3 5.3205332e-17 
4774.5 6.4978907e-17 
4775.8 6.8077782e-17 
4777.0 6.2452706e-17 
4778.3 5.9051865e-17 
4779.6 7.1716604e-17 
4780.8 9.2688239e-17 
4782.1 5.4509475e-17 
4783.4 3.0662539e-17 
4784.6 7.7818143e-18 
4785.9 5.1673793e-17 
4787.1 4.9573952e-17 
4788.4 8.4898564e-17 
4789.7 3.9485243e-17 
4790.9 4.2661445e-17 
4792.2 4.2292739e-17 
4793.4 9.816761e-17 
4794.7 7.3282666e-17 
4796.0 5.8717984e-17 
4797.2 5.2214773e-17 
4798.5 5.1458723e-17 
4799.7 4.8970733e-17 
4801.0 5.0052152e-17 
4802.3 4.2077409e-17 
4803.5 6.5384157e-17 
4804.8 9.0138364e-17 
4806.0 6.2975719e-17 
4807.3 4.4369261e-17 
4808.6 1.9863207e-17 
4809.8 3.067451e-17 
4811.1 5.7358765e-17 
4812.3 5.37459e-17 
4813.6 7.7241145e-17 
4814.9 9.4669774e-17 
4816.1 8.2954282e-17 
4817.4 3.0019067e-17 
4818.7 3.8642232e-17 
4819.9 6.2046243e-17 
4821.2 8.9967995e-17 
4822.4 5.1431253e-17 
4823.7 1.055518e-16 
4825.0 6.9075918e-17 
4826.2 7.4739919e-17 
4827.5 3.8777157e-17 
4828.7 7.1615775e-17 
4830.0 1.9637075e-17 
4831.3 5.398292e-17 
4832.5 1.0380092e-16 
4833.8 7.9036881e-17 
4835.0 8.0990859e-17 
4836.3 4.3696745e-17 
4837.6 5.4147512e-17 
4838.8 6.4805326e-17 
4840.1 5.8412647e-17 
4841.3 6.0689848e-17 
4842.6 3.8858461e-17 
4843.9 3.454651e-17 
4845.1 8.236343e-17 
4846.4 7.1813592e-17 
4847.7 4.1737468e-17 
4848.9 2.8808822e-17 
4850.2 3.5875459e-17 
4851.4 5.1058922e-17 
4852.7 7.2833269e-17 
4854.0 8.2849963e-17 
4855.2 4.9104466e-17 
4856.5 6.5607559e-17 
4857.7 7.1461967e-17 
4859.0 6.2793899e-17 
4860.3 5.1984526e-17 
4861.5 5.1642796e-17 
4862.8 3.144264e-17 
4864.0 4.0439779e-17 
4865.3 3.8667003e-17 
4866.6 8.3560934e-17 
4867.8 8.933557e-17 
4869.1 5.8167949e-17 
4870.3 3.9407835e-17 
4871.6 5.6708746e-17 
4872.9 3.7730524e-17 
4874.1 7.8814581e-17 
4875.4 1.210801e-16 
4876.6 5.1228985e-17 
4877.9 6.2302597e-17 
4879.2 8.5349739e-17 
4880.4 9.642867e-17 
4881.7 7.3406195e-17 
4883.0 7.2649531e-17 
4884.2 7.1819394e-17 
4885.5 3.581679e-17 
4886.7 2.2844054e-17 
4888.0 4.6869873e-17 
4889.3 1.0411387e-16 
4890.5 5.469882e-17 
4891.8 4.1565355e-17 
4893.0 4.9051421e-17 
4894.3 4.6318485e-17 
4895.6 7.7657913e-17 
4896.8 1.1549845e-16 
4898.1 1.0554793e-16 
4899.3 7.0887042e-17 
4900.6 1.0088882e-16 
4901.9 7.1518937e-17 
4903.1 7.5364812e-17 
4904.4 5.1216499e-17 
4905.6 6.5266633e-17 
4906.9 4.9521948e-17 
4908.2 5.1137243e-17 
4909.4 6.0556235e-17 
4910.7 1.0169688e-16 
4911.9 4.7842698e-17 
4913.2 6.8684759e-17 
4914.5 2.1220754e-17 
4915.7 2.842637e-17 
4917.0 6.1765592e-17 
4918.3 1.0077258e-16 
4919.5 8.6721179e-17 
4920.8 5.2838384e-17 
4922.0 4.2835321e-17 
4923.3 4.800987e-17 
4924.6 5.0156401e-17 
4925.8 3.59112e-17 
4927.1 9.0113535e-17 
4928.3 8.2056756e-17 
4929.6 4.5872148e-17 
4930.9 5.0701858e-17 
4932.1 6.9423505e-17 
4933.4 6.2392492e-17 
4934.6 5.2623153e-17 
4935.9 7.8552296e-17 
4937.2 3.0322665e-17 
4938.4 1.9720668e-17 
4939.7 5.5034949e-17 
4940.9 7.9383904e-17 
4942.2 4.5929923e-17 
4943.5 4.4828011e-17 
4944.7 6.1374528e-17 
4946.0 3.7706537e-17 
4947.3 5.4302723e-17 
4948.5 4.3130336e-17 
4949.8 6.8553207e-17 
4951.0 5.0539067e-17 
4952.3 5.7197867e-17 
4953.6 6.7370257e-17 
4954.8 4.695131e-17 
4956.1 8.8726608e-17 
4957.3 1.1483843e-16 
4958.6 5.0898468e-17 
4959.9 8.2218856e-17 
4961.1 7.9744867e-17 
4962.4 7.8584824e-17 
4963.6 4.7820445e-17 
4964.9 3.1205067e-17 
4966.2 6.5796897e-17 
4967.4 8.3191529e-17 
4968.7 1.1036581e-16 
4969.9 7.8110825e-17 
4971.2 6.912895e-17 
4972.5 3.735654e-17 
4973.7 8.6619275e-17 
4975.0 8.7616468e-17 
4976.2 1.0216934e-16 
4977.5 7.3308548e-17 
4978.8 9.1949769e-17 
4980.0 4.8424266e-17 
4981.3 2.1678652e-17 
4982.6 8.637927e-17 
4983.8 8.9873374e-17 
4985.1 5.2225292e-17 
4986.3 6.4000387e-17 
4987.6 5.3469049e-17 
4988.9 7.2956443e-17 
4990.1 2.2832248e-17 
4991.4 2.0436582e-17 
4992.6 6.3584421e-17 
4993.9 7.3787244e-17 
4995.2 5.9023884e-17 
4996.4 5.7586994e-17 
4997.7 4.5960519e-17 
4998.9 7.6181693e-17 
5000.2 7.2955139e-17 
5001.5 4.6280779e-17 
5002.7 6.5664285e-17 
5004.0 7.0316363e-17 
5005.2 8.4500853e-17 
5006.5 1.1102645e-16 
5007.8 6.6324106e-17 
5009.0 6.4789401e-17 
5010.3 8.8979398e-17 
5011.6 7.9136406e-17 
5012.8 6.8110472e-17 
5014.1 7.8454176e-17 
5015.3 9.1901435e-17 
5016.6 6.3142396e-17 
5017.9 5.4522467e-17 
5019.1 7.7617368e-17 
5020.4 5.8674515e-17 
5021.6 4.0647853e-17 
5022.9 6.0172137e-17 
5024.2 9.5546084e-17 
5025.4 6.6561669e-17 
5026.7 5.4195056e-17 
5027.9 5.2707007e-17 
5029.2 8.274307e-17 
5030.5 8.2398314e-17 
5031.7 6.3062363e-17 
5033.0 6.4127446e-17 
5034.2 9.7138537e-17 
5035.5 7.331286e-17 
5036.8 5.9572103e-17 
5038.0 8.5329053e-17 
5039.3 6.8835406e-17 
5040.5 5.8928121e-17 
5041.8 6.8646829e-17 
5043.1 5.941469e-17 
5044.3 1.060794e-16 
5045.6 5.9897759e-17 
5046.9 6.1311044e-17 
5048.1 5.0898141e-17 
5049.4 7.1321801e-17 
5050.6 8.3390354e-17 
5051.9 8.5161703e-17 
5053.2 5.6433863e-17 
5054.4 6.5462302e-17 
5055.7 8.2579225e-17 
5056.9 3.2779568e-17 
5058.2 6.4922577e-17 
5059.5 7.3362459e-17 
5060.7 9.0848919e-17 
5062.0 8.939752e-17 
5063.2 8.1447077e-17 
5064.5 7.0535766e-17 
5065.8 9.4837232e-17 
5067.0 6.4186345e-17 
5068.3 4.6866227e-17 
5069.5 5.1247133e-17 
5070.8 4.9108888e-17 
5072.1 7.4824698e-17 
5073.3 5.2458546e-17 
5074.6 9.309102e-17 
5075.8 8.2689344e-17 
5077.1 6.281868e-17 
5078.4 2.8536054e-17 
5079.6 5.3800824e-17 
5080.9 8.5540011e-17 
5082.2 6.3807218e-17 
5083.4 3.5577195e-17 
5084.7 6.1305738e-17 
5085.9 7.8829892e-17 
5087.2 7.1617002e-17 
5088.5 6.1426587e-17 
5089.7 8.0208092e-17 
5091.0 5.3126884e-17 
5092.2 6.6388829e-17 
5093.5 9.8021833e-17 
5094.8 7.7554877e-17 
5096.0 9.0484389e-17 
5097.3 3.6130164e-17 
5098.5 8.0901131e-17 
5099.8 4.7235811e-17 
5101.1 5.5997497e-17 
5102.3 8.6619577e-17 
5103.6 7.6483713e-17 
5104.8 1.0158862e-16 
5106.1 7.5040139e-17 
5107.4 4.7546894e-17 
5108.6 1.0002406e-16 
5109.9 5.452212e-17 
5111.2 6.1170528e-17 
5112.4 8.4061785e-17 
5113.7 5.2031559e-17 
5114.9 5.9651492e-17 
5116.2 4.0898551e-17 
5117.5 6.6899317e-17 
5118.7 5.0832217e-17 
5120.0 6.579362e-17 
5121.2 6.0856438e-17 
5122.5 7.0581777e-17 
5123.8 6.4355347e-17 
5125.0 1.1365621e-16 
5126.3 6.6815199e-17 
5127.5 8.6743864e-17 
5128.8 1.0241066e-16 
5130.1 1.1008495e-16 
5131.3 8.0181491e-17 
5132.6 6.7295626e-17 
5133.8 3.6884499e-17 
5135.1 7.5667395e-17 
5136.4 4.9534241e-17 
5137.6 8.3754924e-17 
5138.9 5.8784709e-17 
5140.1 4.5436026e-17 
5141.4 6.2042413e-17 
5142.7 7.1056278e-17 
5143.9 7.4384841e-17 
5145.2 6.1079602e-17 
5146.5 1.0787525e-16 
5147.7 5.4901147e-17 
5149.0 8.0489847e-17 
5150.2 8.1145568e-17 
5151.5 5.0378445e-17 
5152.8 8.0400163e-17 
5154.0 8.4775759e-17 
5155.3 7.6378806e-17 
5156.5 7.4368961e-17 
5157.8 9.5913862e-17 
5159.1 9.905118e-17 
5160.3 1.0048662e-16 
5161.6 8.7244572e-17 
5162.8 5.3463144e-17 
5164.1 5.597199e-17 
5165.4 7.6153443e-17 
5166.6 6.840467e-17 
5167.9 6.0207668e-17 
5169.1 6.4874578e-17 
5170.4 6.5327045e-17 
5171.7 7.999235e-17 
5172.9 6.9349206e-17 
5174.2 8.095239e-17 
5175.5 8.1286296e-17 
5176.7 7.7738277e-17 
5178.0 4.2833979e-17 
5179.2 6.7498619e-17 
5180.5 7.1705492e-17 
5181.8 6.8445829e-17 
5183.0 7.381644e-17 
5184.3 7.0713468e-17 
5185.5 6.0361586e-17 
5186.8 7.5803709e-17 
5188.1 6.2607182e-17 
5189.3 7.2350987e-17 
5190.6 5.9250891e-17 
5191.8 6.2343607e-17 
5193.1 6.1085841e-17 
5194.4 6.7999725e-17 
5195.6 8.2769677e-17 
5196.9 6.9598591e-17 
5198.1 7.6513072e-17 
5199.4 9.5907699e-17 
5200.7 7.5803075e-17 
5201.9 8.4093925e-17 
5203.2 6.7934567e-17 
5204.4 2.1606148e-17 
5205.7 8.8216209e-17 
5207.0 1.5930748e-17 
5208.2 6.8289528e-17 
5209.5 8.22131e-17 
5210.8 6.1533382e-17 
5212.0 1.1010123e-16 
5213.3 8.5553618e-17 
5214.5 7.2756246e-17 
5215.8 7.8951123e-17 
5217.1 6.6611098e-17 
5218.3 4.0383708e-17 
5219.6 8.4251237e-17 
5220.8 7.8663033e-17 
5222.1 1.0340774e-16 
5223.4 6.8056016e-17 
5224.6 3.0187332e-17 
5225.9 6.2684357e-17 
5227.1 7.6562905e-17 
5228.4 5.5372584e-17 
5229.7 1.0924022e-16 
5230.9 1.1196105e-16 
5232.2 5.1758234e-17 
5233.4 7.0116529e-17 
5234.7 8.3778321e-17 
5236.0 7.211329e-17 
5237.2 8.3599729e-17 
5238.5 6.4695677e-17 
5239.8 9.6042955e-17 
5241.0 7.8247332e-17 
5242.3 6.9324244e-17 
5243.5 4.5855289e-17 
5244.8 9.2920423e-17 
5246.1 4.9234302e-17 
5247.3 5.4700987e-17 
5248.6 9.6966687e-17 
5249.8 8.3126735e-17 
5251.1 1.0194673e-16 
5252.4 7.2017679e-17 
5253.6 7.1978776e-17 
5254.9 7.9093568e-17 
5256.1 7.0203112e-17 
5257.4 7.8019519e-17 
5258.7 6.475885e-17 
5259.9 7.2400664e-17 
5261.2 9.5260552e-17 
5262.4 9.966889e-17 
5263.7 6.7764496e-17 
5265.0 9.1451736e-17 
5266.2 8.1867857e-17 
5267.5 8.2734865e-17 
5268.7 7.4741287e-17 
5270.0 3.9165872e-17 
5271.3 5.6997067e-17 
5272.5 7.1719902e-17 
5273.8 8.4489478e-17 
5275.1 5.0897127e-17 
5276.3 8.0059975e-17 
5277.6 6.9652842e-17 
5278.8 7.8789329e-17 
5280.1 6.5287653e-17 
5281.4 7.1293876e-17 
5282.6 9.1209266e-17 
5283.9 6.9517833e-17 
5285.1 6.7244557e-17 
5286.4 7.8189467e-17 
5287.7 1.0524423e-16 
5288.9 6.0661828e-17 
5290.2 3.5000298e-17 
5291.4 7.0153467e-17 
5292.7 9.5241743e-17 
5294.0 5.8948282e-17 
5295.2 1.0284163e-16 
5296.5 1.0800362e-16 
5297.7 8.0166754e-17 
5299.0 8.3923229e-17 
5300.3 6.8776553e-17 
5301.5 6.023252e-17 
5302.8 7.8589914e-17 
5304.0 6.9768312e-17 
5305.3 8.3278426e-17 
5306.6 9.0467569e-17 
5307.8 8.0122597e-17 
5309.1 6.8853341e-17 
5310.4 5.5017096e-17 
5311.6 6.6631995e-17 
5312.9 7.0889795e-17 
5314.1 7.347749e-17 
5315.4 7.2613567e-17 
5316.7 8.711834e-17 
5317.9 8.2524384e-17 
5319.2 8.7369621e-17 
5320.4 7.0842169e-17 
5321.7 6.2316361e-17 
5323.0 8.1816225e-17 
5324.2 7.9462372e-17 
5325.5 9.2439615e-17 
5326.7 5.6390598e-17 
5328.0 9.0053639e-17 
5329.3 4.894101e-17 
5330.5 8.7757027e-17 
5331.8 6.7385329e-17 
5333.0 8.2035808e-17 
5334.3 7.680031e-17 
5335.6 7.8790254e-17 
5336.8 6.8953674e-17 
5338.1 5.1168044e-17 
5339.4 5.5514108e-17 
5340.6 8.747241e-17 
5341.9 8.5742868e-17 
5343.1 7.7377678e-17 
5344.4 8.3501625e-17 
5345.7 9.4994956e-17 
5346.9 8.8763798e-17 
5348.2 9.5263289e-17 
5349.4 2.614395e-17 
5350.7 9.2672246e-17 
5352.0 7.2045543e-17 
5353.2 8.3171931e-17 
5354.5 9.315787e-17 
5355.7 6.5886185e-17 
5357.0 9.1508817e-17 
5358.3 8.9656804e-17 
5359.5 8.4976599e-17 
5360.8 4.897182e-17 
5362.0 1.1093576e-16 
5363.3 9.8330313e-17 
5364.6 3.8187988e-17 
5365.8 8.7683364e-17 
5367.1 7.5573979e-17 
5368.3 7.5101401e-17 
5369.6 7.6968007e-17 
5370.9 7.3248372e-17 
5372.1 7.637874e-17 
5373.4 9.421807e-17 
5374.7 7.3466894e-17 
5375.9 5.7683232e-17 
5377.2 9.2686439e-17 
5378.4 5.1614374e-17 
5379.7 1.0477392e-16 
5381.0 7.4927739e-17 
5382.2 8.4004749e-17 
5383.5 5.688445e-17 
5384.7 9.0631006e-17 
5386.0 9.4955251e-17 
5387.3 7.1124004e-17 
5388.5 9.0676443e-17 
5389.8 9.7030929e-17 
5391.0 6.2080822e-17 
5392.3 7.5350999e-17 
5393.6 7.3239495e-17 
5394.8 7.0396298e-17 
5396.1 9.098922e-17 
5397.3 7.8587534e-17 
5398.6 1.0108369e-16 
5399.9 6.6040079e-17 
5401.1 6.6778574e-17 
5402.4 5.3563926e-17 
5403.7 7.8524116e-17 
5404.9 6.3713177e-17 
5406.2 8.260846e-17 
5407.4 1.0317927e-16 
5408.7 6.1994495e-17 
5410.0 8.4349606e-17 
5411.2 7.4593496e-17 
5412.5 7.0258503e-17 
5413.7 9.1259893e-17 
5415.0 9.019515e-17 
5416.3 1.0064376e-16 
5417.5 9.5249695e-17 
5418.8 4.9544366e-17 
5420.0 7.442818e-17 
5421.3 6.0445757e-17 
5422.6 6.0157101e-17 
5423.8 7.6024342e-17 
5425.1 7.582616e-17 
5426.3 6.9949933e-17 
5427.6 6.8097317e-17 
5428.9 7.443597e-17 
5430.1 9.1725188e-17 
5431.4 6.8270549e-17 
5432.6 6.5644606e-17 
5433.9 9.8731291e-17 
5435.2 9.0106624e-17 
5436.4 8.8514545e-17 
5437.7 6.3110693e-17 
5439.0 8.9412014e-17 
5440.2 7.9977475e-17 
5441.5 8.9822226e-17 
5442.7 7.3769089e-17 
5444.0 5.8153163e-17 
5445.3 6.7245965e-17 
5446.5 6.2517259e-17 
5447.8 8.5726889e-17 
5449.0 7.6639189e-17 
5450.3 8.1392798e-17 
5451.6 7.0268861e-17 
5452.8 6.4683915e-17 
5454.1 7.3126844e-17 
5455.3 7.9315063e-17 
5456.6 3.2524775e-17 
5457.9 8.0950973e-17 
5459.1 9.6282035e-17 
5460.4 7.6517116e-17 
5461.6 5.5951855e-17 
5462.9 5.5987905e-17 
5464.2 6.8934686e-17 
5465.4 7.1672891e-17 
5466.7 8.9975943e-17 
5467.9 6.1115168e-17 
5469.2 8.6181828e-17 
5470.5 7.8769909e-17 
5471.7 9.4402904e-17 
5473.0 4.4666419e-17 
5474.3 6.5619432e-17 
5475.5 5.9732364e-17 
5476.8 7.2658174e-17 
5478.0 5.6207633e-17 
5479.3 6.3128662e-17 
5480.6 5.1085872e-17 
5481.8 8.4313781e-17 
5483.1 5.6972001e-17 
5484.3 8.3476295e-17 
5485.6 6.4684441e-17 
5486.9 8.2957936e-17 
5488.1 7.3721367e-17 
5489.4 6.2466848e-17 
5490.6 5.7028267e-17 
5491.9 7.1495117e-17 
5493.2 7.2681924e-17 
5494.4 9.0161221e-17 
5495.7 9.1923681e-17 
5496.9 8.5892927e-17 
5498.2 5.0320406e-17 
5499.5 6.6688427e-17 
5500.7 1.0376358e-16 
5502.0 6.7545575e-17 
5503.3 9.5131849e-17 
5504.5 6.8722484e-17 
5505.8 7.9567111e-17 
5507.0 7.80231e-17 
5508.3 6.4765606e-17 
5509.6 5.8065346e-17 
5510.8 9.5324785e-17 
5512.1 6.5712773e-17 
5513.3 8.213026e-17 
5514.6 7.3342833e-17 
5515.9 7.3805225e-17 
5517.1 8.3154429e-17 
5518.4 9.6139705e-17 
5519.6 1.0072131e-16 
5520.9 4.7485076e-17 
5522.2 9.6799018e-17 
5523.4 7.5513088e-17 
5524.7 3.0673084e-17 
5525.9 9.597863e-17 
5527.2 6.1562665e-17 
5528.5 8.7664378e-17 
5529.7 9.3076617e-17 
5531.0 8.6090079e-17 
5532.2 1.0442761e-16 
5533.5 9.1363136e-17 
5534.8 9.5325477e-17 
5536.0 6.8678917e-17 
5537.3 7.3507623e-17 
5538.6 9.4173542e-17 
5539.8 8.2413741e-17 
5541.1 7.8958398e-17 
5542.3 7.2846077e-17 
5543.6 8.9645082e-17 
5544.9 8.188255e-17 
5546.1 6.3575112e-17 
5547.4 1.0509023e-16 
5548.6 8.5076771e-17 
5549.9 9.0181917e-17 
5551.2 8.6624615e-17 
5552.4 4.4000397e-17 
5553.7 6.1205296e-17 
5554.9 7.4900163e-17 
5556.2 7.3000072e-17 
5557.5 8.0442784e-17 
5558.7 6.9367598e-17 
5560.0 6.8277205e-17 
5561.2 8.9264429e-17 
5562.5 7.306281e-17 
5563.8 8.18847e-17 
5565.0 7.6699612e-17 
5566.3 6.1426227e-17 
5567.6 9.6832752e-17 
5568.8 9.0969066e-17 
5570.1 1.0576543e-16 
5571.3 5.8713852e-17 
5572.6 8.8309366e-17 
5573.9 8.041405e-17 
5575.1 6.7786389e-17 
5576.4 9.8136785e-17 
5577.6 8.1564014e-17 
5578.9 9.0145217e-17 
5580.2 8.8941865e-17 
5581.4 8.0847997e-17 
5582.7 8.7522709e-17 
5583.9 6.8073311e-17 
5585.2 5.3828936e-17 
5586.5 6.4467522e-17 
5587.7 8.1446805e-17 
5589.0 6.219147e-17 
5590.2 9.5065366e-17 
5591.5 6.9083564e-17 
5592.8 8.1276605e-17 
5594.0 9.4283149e-17 
5595.3 7.9388194e-17 
5596.5 1.0438329e-16 
5597.8 8.802755e-17 
5599.1 8.8428841e-17 
5600.3 9.9407472e-17 
5601.6 6.9571669e-17 
5602.9 7.8431869e-17 
5604.1 7.2093424e-17 
5605.4 6.8962211e-17 
5606.6 7.7733858e-17 
5607.9 7.9599756e-17 
5609.2 9.1321184e-17 
5610.4 5.5185128e-17 
5611.7 7.8338431e-17 
5612.9 1.1576901e-16 
5614.2 7.6239339e-17 
5615.5 8.2121638e-17 
5616.7 6.6450887e-17 
5618.0 9.7785225e-17 
5619.2 1.0799518e-16 
5620.5 6.5139699e-17 
5621.8 1.0924757e-16 
5623.0 7.4974186e-17 
5624.3 1.0104852e-16 
5625.5 1.1112133e-16 
5626.8 7.1025982e-17 
5628.1 5.6365208e-17 
5629.3 6.3398432e-17 
5630.6 6.7382072e-17 
5631.9 5.8076106e-17 
5633.1 4.8992753e-17 
5634.4 1.0221499e-16 
5635.6 1.0936445e-16 
5636.9 9.5564217e-17 
5638.2 1.02372e-16 
5639.4 4.6366033e-17 
5640.7 6.8388637e-17 
5641.9 4.7960898e-17 
5643.2 8.0585446e-17 
5644.5 1.1252178e-16 
5645.7 5.7335387e-17 
5647.0 8.8277497e-17 
5648.2 8.4378379e-17 
5649.5 6.1504653e-17 
5650.8 7.8523876e-17 
5652.0 8.2459767e-17 
5653.3 9.8941154e-17 
5654.5 7.8558041e-17 
5655.8 6.4965087e-17 
5657.1 7.613883e-17 
5658.3 6.9421278e-17 
5659.6 7.917964e-17 
5660.8 9.9701032e-17 
5662.1 8.2405864e-17 
5663.4 9.6042532e-17 
5664.6 1.0377558e-16 
5665.9 8.1618992e-17 
5667.2 9.7702491e-17 
5668.4 7.2971542e-17 
5669.7 7.2818179e-17 
5670.9 7.56964e-17 
5672.2 7.848632e-17 
5673.5 5.9462448e-17 
5674.7 8.2801002e-17 
5676.0 1.0018359e-16 
5677.2 1.0000251e-16 
5678.5 9.0780246e-17 
5679.8 9.5022884e-17 
5681.0 8.9876301e-17 
5682.3 9.8082399e-17 
5683.5 1.1563973e-16 
5684.8 9.9780219e-17 
5686.1 1.0790083e-16 
5687.3 1.1863644e-16 
5688.6 9.4003841e-17 
5689.8 9.9611387e-17 
5691.1 1.2581618e-16 
5692.4 8.859078e-17 
5693.6 8.1899872e-17 
5694.9 8.6337478e-17 
5696.1 7.9396891e-17 
5697.4 7.8387889e-17 
5698.7 9.8627909e-17 
5699.9 6.1629189e-17 
5701.2 7.9563836e-17 
5702.5 1.0093147e-16 
5703.7 7.1267252e-17 
5705.0 8.7245111e-17 
5706.2 9.8532795e-17 
5707.5 8.5529985e-17 
5708.8 4.9925534e-17 
5710.0 6.6619423e-17 
5711.3 9.9528856e-17 
5712.5 9.8674886e-17 
5713.8 9.8289212e-17 
5715.1 1.0499574e-16 
5716.3 9.8566549e-17 
5717.6 8.3575137e-17 
5718.8 9.9659048e-17 
5720.1 9.6804936e-17 
5721.4 1.0971527e-16 
5722.6 6.109932e-17 
5723.9 8.3115402e-17 
5725.1 1.0630664e-16 
5726.4 1.0159892e-16 
5727.7 8.0253235e-17 
5728.9 1.14275e-16 
5730.2 8.3363131e-17 
5731.5 7.984365e-17 
5732.7 1.0668393e-16 
5734.0 9.0786237e-17 
5735.2 7.2162129e-17 
5736.5 7.9461107e-17 
5737.8 6.0877821e-17 
5739.0 8.9244669e-17 
5740.3 1.0704624e-16 
5741.5 7.3852896e-17 
5742.8 8.8507132e-17 
5744.1 7.7412338e-17 
5745.3 1.0077183e-16 
5746.6 8.637052e-17 
5747.8 1.0285006e-16 
5749.1 7.5256387e-17 
5750.4 7.1970142e-17 
5751.6 9.4343457e-17 
5752.9 9.6503959e-17 
5754.1 8.8952445e-17 
5755.4 9.583762e-17 
5756.7 7.5943174e-17 
5757.9 5.994922e-17 
5759.2 9.561918e-17 
5760.4 1.0737038e-16 
5761.7 9.06521e-17 
5763.0 9.650667e-17 
5764.2 8.6562633e-17 
5765.5 8.8786618e-17 
5766.8 8.1056825e-17 
5768.0 1.3429192e-16 
5769.3 8.8262557e-17 
5770.5 7.5078268e-17 
5771.8 9.9557197e-17 
5773.1 1.0677466e-16 
5774.3 1.0188526e-16 
5775.6 9.176482e-17 
5776.8 9.6570317e-17 
5778.1 9.150044e-17 
5779.4 7.3332097e-17 
5780.6 9.5537123e-17 
5781.9 7.7281264e-17 
5783.1 8.4408755e-17 
5784.4 9.3205556e-17 
5785.7 5.237354e-17 
5786.9 7.8194797e-17 
5788.2 1.0967911e-16 
5789.4 9.2236426e-17 
5790.7 9.8569579e-17 
5792.0 9.7087088e-17 
5793.2 8.7112247e-17 
5794.5 1.0363044e-16 
5795.8 1.0159752e-16 
5797.0 1.0234165e-16 
5798.3 8.512008e-17 
5799.5 1.0156734e-16 
5800.8 8.5349902e-17 
5802.1 1.0957361e-16 
5803.3 1.0107199e-16 
5804.6 7.3663155e-17 
5805.8 1.0463537e-16 
5807.1 1.0280217e-16 
5808.4 9.0638333e-17 
5809.6 7.9733893e-17 
5810.9 8.1028921e-17 
5812.1 8.8205732e-17 
5813.4 1.1470749e-16 
5814.7 9.0063714e-17 
5815.9 9.1295857e-17 
5817.2 8.4655994e-17 
5818.4 7.5883357e-17 
5819.7 8.0009752e-17 
5821.0 7.9344722e-17 
5822.2 5.7773465e-17 
5823.5 8.2230685e-17 
5824.7 1.1627027e-16 
5826.0 1.0030852e-16 
5827.3 9.2065451e-17 
5828.5 8.6328768e-17 
5829.8 1.0154462e-16 
5831.1 6.6386897e-17 
5832.3 9.673308e-17 
5833.6 1.1341985e-16 
5834.8 8.2856586e-17 
5836.1 1.2058226e-16 
5837.4 1.179478e-16 
5838.6 7.5411355e-17 
5839.9 6.8913667e-17 
5841.1 6.1781588e-17 
5842.4 5.7871909e-17 
5843.7 7.6132379e-17 
5844.9 9.9622941e-17 
5846.2 9.1880865e-17 
5847.4 7.7196866e-17 
5848.7 9.1585232e-17 
5850.0 1.0595749e-16 
5851.2 9.2435106e-17 
5852.5 9.8625707e-17 
5853.7 9.2846875e-17 
5855.0 1.0202672e-16 
5856.3 8.2378421e-17 
5857.5 1.0697041e-16 
5858.8 1.0590857e-16 
5860.0 9.4504499e-17 
5861.3 8.6138713e-17 
5862.6 8.3923531e-17 
5863.8 9.3946337e-17 
5865.1 8.1065819e-17 
5866.4 1.0684985e-16 
5867.6 1.1493164e-16 
5868.9 8.5399801e-17 
5870.1 1.000752e-16 
5871.4 8.6246812e-17 
5872.7 6.0984603e-17 
5873.9 1.1446602e-16 
5875.2 9.9267128e-17 
5876.4 9.6125751e-17 
5877.7 1.0679818e-16 
5879.0 1.063825e-16 
5880.2 9.9365503e-17 
5881.5 9.6280301e-17 
5882.7 7.1380084e-17 
5884.0 6.7075074e-17 
5885.3 9.8783683e-17 
5886.5 7.657128e-17 
5887.8 9.2435005e-17 
5889.0 7.3381169e-17 
5890.3 1.1318761e-16 
5891.6 1.1102961e-16 
5892.8 8.5801353e-17 
5894.1 6.1983545e-17 
5895.4 9.1735463e-17 
5896.6 5.8033568e-17 
5897.9 9.0377231e-17 
5899.1 9.849231e-17 
5900.4 8.814019e-17 
5901.7 1.2621036e-16 
5902.9 1.0975486e-16 
5904.2 8.5580887e-17 
5905.4 8.0016362e-17 
5906.7 1.0094307e-16 
5908.0 9.7148752e-17 
5909.2 9.6788022e-17 
5910.5 9.8033783e-17 
5911.7 8.4793684e-17 
5913.0 1.0279806e-16 
5914.3 8.642045e-17 
5915.5 8.5196585e-17 
5916.8 6.1266595e-17 
5918.0 1.195648e-16 
5919.3 8.6784781e-17 
5920.6 9.8384145e-17 
5921.8 8.9351148e-17 
5923.1 1.2412115e-16 
5924.3 1.2628033e-16 
5925.6 1.00086e-16 
5926.9 7.7553027e-17 
5928.1 1.377923e-16 
5929.4 1.2407449e-16 
5930.7 7.8035818e-17 
5931.9 6.3723323e-17 
5933.2 9.1868338e-17 
5934.4 8.442224e-17 
5935.7 1.0689611e-16 
5937.0 8.1771167e-17 
5938.2 8.5207738e-17 
5939.5 9.0328577e-17 
5940.7 1.0728171e-16 
5942.0 1.1908427e-16 
5943.3 1.0530848e-16 
5944.5 8.6911611e-17 
5945.8 9.2609385e-17 
5947.0 9.4306445e-17 
5948.3 1.0191763e-16 
5949.6 7.6995743e-17 
5950.8 5.4570818e-17 
5952.1 9.7763983e-17 
5953.3 1.000823e-16 
5954.6 8.9439558e-17 
5955.9 6.5080463e-17 
5957.1 9.9993663e-17 
5958.4 9.4592007e-17 
5959.7 9.3570635e-17 
5960.9 8.5267877e-17 
5962.2 9.2238791e-17 
5963.4 1.031941e-16 
5964.7 9.2099728e-17 
5966.0 7.1381098e-17 
5967.2 8.877309e-17 
5968.5 8.6307998e-17 
5969.7 7.1208828e-17 
5971.0 7.6953857e-17 
5972.3 7.6146435e-17 
5973.5 8.8069794e-17 
5974.8 8.5864042e-17 
5976.0 1.0094203e-16 
5977.3 1.0355044e-16 
5978.6 9.2200945e-17 
5979.8 7.6587219e-17 
5981.1 8.8130038e-17 
5982.3 9.3103868e-17 
5983.6 8.5418021e-17 
5984.9 8.1124412e-17 
5986.1 8.2756062e-17 
5987.4 1.059203e-16 
5988.6 8.0815017e-17 
5989.9 6.4805367e-17 
5991.2 9.0723106e-17 
5992.4 8.6746761e-17 
5993.7 9.6267679e-17 
5995.0 8.8780095e-17 
5996.2 1.2840204e-16 
5997.5 9.4735517e-17 
5998.7 8.7110849e-17 
6000.0 9.7855531e-17 
6001.3 7.9678118e-17 
6002.5 7.2904082e-17 
6003.8 9.5364593e-17 
6005.0 7.1138204e-17 
6006.3 8.2029438e-17 
6007.6 6.6926131e-17 
6008.8 7.3425101e-17 
6010.1 1.0320597e-16 
6011.3 7.4268434e-17 
6012.6 1.0559982e-16 
6013.9 1.0113465e-16 
6015.1 1.0394932e-16 
6016.4 8.5323522e-17 
6017.6 1.0967442e-16 
6018.9 1.0064329e-16 
6020.2 7.0960588e-17 
6021.4 1.015029e-16 
6022.7 9.6094127e-17 
6024.0 8.8972312e-17 
6025.2 1.026838e-16 
6026.5 1.0179487e-16 
6027.7 1.0168422e-16 
6029.0 9.8567702e-17 
6030.3 7.2717404e-17 
6031.5 8.8781866e-17 
6032.8 9.0546948e-17 
6034.0 1.0118901e-16 
6035.3 1.1451306e-16 
6036.6 1.1461879e-16 
6037.8 1.0506484e-16 
6039.1 9.1024778e-17 
6040.3 9.8375208e-17 
6041.6 1.1016794e-16 
6042.9 1.1320494e-16 
6044.1 7.7069838e-17 
6045.4 1.0883457e-16 
6046.6 1.1564989e-16 
6047.9 8.8532732e-17 
6049.2 1.0202776e-16 
6050.4 8.2000743e-17 
6051.7 9.6344029e-17 
6052.9 8.5351596e-17 
6054.2 8.5865016e-17 
6055.5 8.8567542e-17 
6056.7 8.5318046e-17 
6058.0 1.1090935e-16 
6059.3 1.2098479e-16 
6060.5 7.2407322e-17 
6061.8 9.6536946e-17 
6063.0 1.2895233e-16 
6064.3 1.1151831e-16 
6065.6 8.8958246e-17 
6066.8 8.0534147e-17 
6068.1 1.1765985e-16 
6069.3 9.9145236e-17 
6070.6 8.2310088e-17 
6071.9 1.0449987e-16 
6073.1 9.9887769e-17 
6074.4 9.558582e-17 
6075.6 1.3261824e-16 
6076.9 7.6040072e-17 
6078.2 8.5504585e-17 
6079.4 1.2724508e-16 
6080.7 8.8346735e-17 
6081.9 1.1687135e-16 
6083.2 1.1492598e-16 
6084.5 9.0884672e-17 
6085.7 7.5939815e-17 
6087.0 9.7990673e-17 
6088.2 8.1858346e-17 
6089.5 1.0932835e-16 
6090.8 8.9603286e-17 
6092.0 1.0645098e-16 
6093.3 7.4294651e-17 
6094.6 8.3504358e-17 
6095.8 8.654275e-17 
6097.1 1.1555901e-16 
6098.3 1.031274e-16 
6099.6 1.135093e-16 
6100.9 9.7485185e-17 
6102.1 8.3798009e-17 
6103.4 9.4181286e-17 
6104.6 1.075124e-16 
6105.9 9.2741053e-17 
6107.2 7.661354e-17 
6108.4 1.0069272e-16 
6109.7 9.9309847e-17 
6110.9 1.2430396e-16 
6112.2 1.0335297e-16 
6113.5 9.8899284e-17 
6114.7 9.3474928e-17 
6116.0 1.1578722e-16 
6117.2 1.0016195e-16 
6118.5 9.473065e-17 
6119.8 9.5854903e-17 
6121.0 8.716931e-17 
6122.3 7.6582138e-17 
6123.6 1.1414921e-16 
6124.8 1.0687263e-16 
6126.1 1.141437e-16 
6127.3 1.2494894e-16 
6128.6 8.6750037e-17 
6129.9 8.9883636e-17 
6131.1 9.4019895e-17 
6132.4 9.1684723e-17 
6133.6 7.2156369e-17 
6134.9 8.0905104e-17 
6136.2 8.6463665e-17 
6137.4 1.0260813e-16 
6138.7 1.0960268e-16 
6139.9 1.2180865e-16 
6141.2 1.0099479e-16 
6142.5 8.070475e-17 
6143.7 7.8488096e-17 
6145.0 1.0468146e-16 
6146.2 8.8621154e-17 
6147.5 1.0228105e-16 
6148.8 9.1601015e-17 
6150.0 8.8758357e-17 
6151.3 1.1414103e-16 
6152.5 1.1994043e-16 
6153.8 1.1448323e-16 
6155.1 1.0807626e-16 
6156.3 1.0982776e-16 
6157.6 9.8876211e-17 
6158.9 8.5044e-17 
6160.1 1.1436644e-16 
6161.4 9.9150984e-17 
6162.6 8.1133507e-17 
6163.9 8.7842668e-17 
6165.2 9.6355389e-17 
6166.4 1.0573582e-16 
6167.7 1.0016917e-16 
6168.9 9.323892e-17 
6170.2 9.7324223e-17 
6171.5 9.6389746e-17 
6172.7 8.1832759e-17 
6174.0 1.0167494e-16 
6175.2 1.3415211e-16 
6176.5 1.1482143e-16 
6177.8 8.2950999e-17 
6179.0 9.9745902e-17 
6180.3 1.1484634e-16 
6181.5 1.4746937e-16 
6182.8 1.1492457e-16 
6184.1 9.0539572e-17 
6185.3 1.1113764e-16 
6186.6 1.1641883e-16 
6187.9 1.1331814e-16 
6189.1 1.0423798e-16 
6190.4 1.0722227e-16 
6191.6 1.1387084e-16 
6192.9 1.0704085e-16 
6194.2 7.635161e-17 
6195.4 1.1427821e-16 
6196.7 1.1083829e-16 
6197.9 9.3546782e-17 
6199.2 1.2536671e-16 
6200.5 1.1713558e-16 
6201.7 1.0645177e-16 
6203.0 9.4105111e-17 
6204.2 1.1495847e-16 
6205.5 1.1782484e-16 
6206.8 1.2536251e-16 
6208.0 1.3063696e-16 
6209.3 1.2559763e-16 
6210.5 9.9961725e-17 
6211.8 1.0326406e-16 
6213.1 1.1263729e-16 
6214.3 8.5472053e-17 
6215.6 8.6299759e-17 
6216.8 8.5378862e-17 
6218.1 9.4399342e-17 
6219.4 7.423536e-17 
6220.6 9.741261e-17 
6221.9 9.3739571e-17 
6223.2 9.3227391e-17 
6224.4 6.0319561e-17 
6225.7 9.362644e-17 
6226.9 9.8914335e-17 
6228.2 9.6494973e-17 
6229.5 9.2481939e-17 
6230.7 1.0295213e-16 
6232.0 1.1315292e-16 
6233.2 9.4547473e-17 
6234.5 8.9082675e-17 
6235.8 1.004455e-16 
6237.0 7.0975754e-17 
6238.3 1.4075709e-16 
6239.5 1.1974351e-16 
6240.8 8.2610303e-17 
6242.1 8.2391385e-17 
6243.3 7.5468944e-17 
6244.6 1.1485842e-16 
6245.8 6.9552609e-17 
6247.1 9.7659902e-17 
6248.4 8.0763507e-17 
6249.6 1.310742e-16 
6250.9 1.0347788e-16 
6252.1 8.5662259e-17 
6253.4 8.4693408e-17 
6254.7 8.5686697e-17 
6255.9 9.1807685e-17 
6257.2 1.059856e-16 
6258.5 9.8181253e-17 
6259.7 1.0033148e-16 
6261.0 8.5796732e-17 
6262.2 1.2366447e-16 
6263.5 1.2532552e-16 
6264.8 9.4204392e-17 
6266.0 8.1866313e-17 
6267.3 9.6126318e-17 
6268.5 1.2501537e-16 
6269.8 7.2988993e-17 
6271.1 1.0716537e-16 
6272.3 1.0665358e-16 
6273.6 1.043969e-16 
6274.8 1.0759379e-16 
6276.1 1.1163847e-16 
6277.4 8.354208e-17 
6278.6 1.0639021e-16 
6279.9 1.1213567e-16 
6281.1 9.8905198e-17 
6282.4 1.0470671e-16 
6283.7 9.9047014e-17 
6284.9 1.116721e-16 
6286.2 1.1853291e-16 
6287.5 1.0546822e-16 
6288.7 1.0494184e-16 
6290.0 8.9616763e-17 
6291.2 1.2446312e-16 
6292.5 8.5267794e-17 
6293.8 7.7348989e-17 
6295.0 1.0141752e-16 
6296.3 7.5911442e-17 
6297.5 7.8924444e-17 
6298.8 9.2125145e-17 
6300.1 1.3103864e-16 
6301.3 9.7706626e-17 
6302.6 1.4767113e-16 
6303.8 8.6348281e-17 
6305.1 1.3365482e-16 
6306.4 1.1749444e-16 
6307.6 1.0848966e-16 
6308.9 1.130727e-16 
6310.1 9.9845185e-17 
6311.4 9.6517616e-17 
6312.7 8.7731079e-17 
6313.9 9.6246796e-17 
6315.2 9.3365935e-17 
6316.4 9.5630636e-17 
6317.7 1.1166666e-16 
6319.0 8.6898993e-17 
6320.2 8.8554752e-17 
6321.5 1.1745296e-16 
6322.8 1.081415e-16 
6324.0 1.16142e-16 
6325.3 8.0194219e-17 
6326.5 7.6221322e-17 
6327.8 6.190732e-17 
6329.1 9.2669333e-17 
6330.3 1.0710606e-16 
6331.6 1.2672221e-16 
6332.8 9.1344927e-17 
6334.1 1.0209128e-16 
6335.4 1.1106587e-16 
6336.6 9.6231214e-17 
6337.9 9.2159077e-17 
6339.1 8.6295018e-17 
6340.4 1.0673893e-16 
6341.7 1.0099336e-16 
6342.9 1.0436564e-16 
6344.2 1.2083959e-16 
6345.4 9.5915728e-17 
6346.7 1.0085811e-16 
6348.0 1.1789061e-16 
6349.2 9.6845409e-17 
6350.5 9.4660365e-17 
6351.8 9.1120905e-17 
6353.0 1.0310534e-16 
6354.3 1.0771457e-16 
6355.5 1.151669e-16 
6356.8 1.0439911e-16 
6358.1 1.0607624e-16 
6359.3 1.0974321e-16 
6360.6 1.0117566e-16 
6361.8 9.8370644e-17 
6363.1 1.0169602e-16 
6364.4 9.4681323e-17 
6365.6 1.1087744e-16 
6366.9 1.2709596e-16 
6368.1 9.1804275e-17 
6369.4 9.7918403e-17 
6370.7 9.8993589e-17 
6371.9 1.0229366e-16 
6373.2 1.0202486e-16 
6374.4 1.0629653e-16 
6375.7 9.2118448e-17 
6377.0 8.2105194e-17 
6378.2 1.1298443e-16 
6379.5 1.2032429e-16 
6380.7 9.2925305e-17 
6382.0 1.04593e-16 
6383.3 1.0988301e-16 
6384.5 1.1349377e-16 
6385.8 9.5130309e-17 
6387.1 1.0703056e-16 
6388.3 1.1096766e-16 
6389.6 1.4044192e-16 
6390.8 1.104399e-16 
6392.1 1.1636431e-16 
6393.4 1.1539502e-16 
6394.6 1.1197203e-16 
6395.9 1.2250973e-16 
6397.1 8.9186392e-17 
6398.4 1.0744862e-16 
6399.7 1.0844465e-16 
6400.9 1.0960893e-16 
6402.2 1.0607771e-16 
6403.4 1.2108186e-16 
6404.7 9.248845e-17 
6406.0 1.0518477e-16 
6407.2 1.1452233e-16 
6408.5 8.3022073e-17 
6409.7 1.0047135e-16 
6411.0 1.3862777e-16 
6412.3 1.1769294e-16 
6413.5 1.0690524e-16 
6414.8 1.126801e-16 
6416.1 1.1746328e-16 
6417.3 1.2587866e-16 
6418.6 1.0357842e-16 
6419.8 1.0374934e-16 
6421.1 1.008878e-16 
6422.4 9.9714441e-17 
6423.6 1.1702363e-16 
6424.9 1.0293276e-16 
6426.1 1.1517525e-16 
6427.4 1.1323264e-16 
6428.7 9.4557931e-17 
6429.9 9.567325e-17 
6431.2 8.9047213e-17 
6432.4 1.0773949e-16 
6433.7 9.6726434e-17 
6435.0 9.9855385e-17 
6436.2 1.1411828e-16 
6437.5 1.1466269e-16 
6438.7 1.0279892e-16 
6440.0 1.1610378e-16 
6441.3 1.0777197e-16 
6442.5 1.1627974e-16 
6443.8 1.0930366e-16 
6445.0 1.043982e-16 
6446.3 1.1678623e-16 
6447.6 1.1087288e-16 
6448.8 1.0689894e-16 
6450.1 1.077537e-16 
6451.4 1.0820278e-16 
6452.6 1.1934015e-16 
6453.9 1.0540835e-16 
6455.1 1.0822707e-16 
6456.4 1.0445106e-16 
6457.7 1.021203e-16 
6458.9 1.020117e-16 
6460.2 1.0656803e-16 
6461.4 1.0765477e-16 
6462.7 1.160614e-16 
6464.0 9.8791232e-17 
6465.2 1.0189179e-16 
6466.5 1.0950394e-16 
6467.7 1.1383988e-16 
6469.0 1.001302e-16 
6470.3 1.0781288e-16 
6471.5 9.5828008e-17 
6472.8 8.8712584e-17 
6474.0 1.0159593e-16 
6475.3 8.1859209e-17 
6476.6 9.9772743e-17 
6477.8 9.6815154e-17 
6479.1 9.384018e-17 
6480.3 1.0952356e-16 
6481.6 9.8868291e-17 
6482.9 9.3418346e-17 
6484.1 1.3365759e-16 
6485.4 1.2015759e-16 
6486.7 1.0740088e-16 
6487.9 9.287491e-17 
6489.2 1.1435815e-16 
6490.4 1.0811286e-16 
6491.7 8.4588794e-17 
6493.0 1.0067875e-16 
6494.2 1.2078289e-16 
6495.5 1.1560265e-16 
6496.7 1.1132358e-16 
6498.0 1.0179768e-16 
6499.3 1.2173239e-16 
6500.5 1.1344212e-16 
6501.8 1.1268374e-16 
6503.0 1.0564911e-16 
6504.3 1.2540761e-16 
6505.6 9.4724731e-17 
6506.8 8.5022163e-17 
6508.1 1.1646652e-16 
6509.3 1.1309191e-16 
6510.6 1.055215e-16 
6511.9 7.7430958e-17 
6513.1 1.1733711e-16 
6514.4 1.0135788e-16 
6515.7 9.9908991e-17 
6516.9 1.1118066e-16 
6518.2 1.0580139e-16 
6519.4 1.0770176e-16 
6520.7 1.1823839e-16 
6522.0 1.0812109e-16 
6523.2 8.1636482e-17 
6524.5 1.0129838e-16 
6525.7 1.267712e-16 
6527.0 1.1512755e-16 
6528.3 1.2088475e-16 
6529.5 1.2489996e-16 
6530.8 1.0412447e-16 
6532.0 8.0404624e-17 
6533.3 9.9634665e-17 
6534.6 1.1987159e-16 
6535.8 1.3393791e-16 
6537.1 1.2314852e-16 
6538.3 8.6573934e-17 
6539.6 1.0840049e-16 
6540.9 1.1616538e-16 
6542.1 9.8213431e-17 
6543.4 1.1826397e-16 
6544.6 1.1671556e-16 
6545.9 1.0018615e-16 
6547.2 1.0775114e-16 
6548.4 9.1818656e-17 
6549.7 1.1045194e-16 
6551.0 1.1669987e-16 
6552.2 1.0393037e-16 
6553.5 1.1116254e-16 
6554.7 1.0212798e-16 
6556.0 1.0973688e-16 
6557.3 1.1177636e-16 
6558.5 1.1750401e-16 
6559.8 1.3329289e-16 
6561.0 1.3199308e-16 
6562.3 9.5322779e-17 
6563.6 9.9231865e-17 
6564.8 1.0860007e-16 
6566.1 1.1819169e-16 
6567.3 1.0730184e-16 
6568.6 1.228629e-16 
6569.9 1.0522013e-16 
6571.1 1.0787797e-16 
6572.4 1.0277667e-16 
6573.6 1.264862e-16 
6574.9 1.1046257e-16 
6576.2 1.0115205e-16 
6577.4 1.0811934e-16 
6578.7 9.759035e-17 
6580.0 1.2316769e-16 
6581.2 1.2319114e-16 
6582.5 1.2593757e-16 
6583.7 9.3356658e-17 
6585.0 1.1236755e-16 
6586.3 7.9938058e-17 
6587.5 1.0025889e-16 
6588.8 1.1513626e-16 
6590.0 1.1683583e-16 
6591.3 1.0966534e-16 
6592.6 9.8705945e-17 
6593.8 1.0422655e-16 
6595.1 9.4047221e-17 
6596.3 8.9266531e-17 
6597.6 1.3083169e-16 
6598.9 1.1439913e-16 
6600.1 9.8656548e-17 
6601.4 1.2501021e-16 
6602.6 1.0565771e-16 
6603.9 1.3862341e-16 
6605.2 1.1675121e-16 
6606.4 1.0251515e-16 
6607.7 1.0816651e-16 
6608.9 1.0368296e-16 
6610.2 9.4074168e-17 
6611.5 1.0519811e-16 
6612.7 8.4155883e-17 
6614.0 1.1319471e-16 
6615.3 1.0372631e-16 
6616.5 1.0172074e-16 
6617.8 1.1639871e-16 
6619.0 1.0299075e-16 
6620.3 8.8716537e-17 
6621.6 1.098165e-16 
6622.8 1.3691834e-16 
6624.1 1.3730798e-16 
6625.3 1.0074033e-16 
6626.6 1.0665391e-16 
6627.9 1.3106642e-16 
6629.1 1.1907018e-16 
6630.4 1.2298055e-16 
6631.6 1.1979725e-16 
6632.9 1.0872161e-16 
6634.2 1.0619651e-16 
6635.4 1.0595218e-16 
6636.7 1.1640285e-16 
6637.9 1.0923065e-16 
6639.2 1.0922798e-16 
6640.5 1.1893272e-16 
6641.7 1.0540265e-16 
6643.0 1.055667e-16 
6644.2 1.147021e-16 
6645.5 1.0195407e-16 
6646.8 1.0083955e-16 
6648.0 1.2890938e-16 
6649.3 1.1919082e-16 
6650.6 1.0721355e-16 
6651.8 1.1727819e-16 
6653.1 1.1604168e-16 
6654.3 1.181651e-16 
6655.6 1.0819416e-16 
6656.9 9.4030541e-17 
6658.1 1.1757627e-16 
6659.4 1.2057607e-16 
6660.6 1.1606762e-16 
6661.9 1.2350419e-16 
6663.2 1.1575139e-16 
6664.4 1.0484424e-16 
6665.7 1.2013105e-16 
6666.9 1.1411759e-16 
6668.2 1.1843531e-16 
6669.5 1.2853745e-16 
6670.7 1.0653348e-16 
6672.0 1.2340068e-16 
6673.2 1.165567e-16 
6674.5 1.3079184e-16 
6675.8 1.3613037e-16 
6677.0 1.2823608e-16 
6678.3 1.2031901e-16 
6679.6 9.8847079e-17 
6680.8 1.1199365e-16 
6682.1 1.1618245e-16 
6683.3 1.1548696e-16 
6684.6 1.0056826e-16 
6685.9 1.0264354e-16 
6687.1 1.170435e-16 
6688.4 1.0542349e-16 
6689.6 1.184548e-16 
6690.9 9.9532686e-17 
6692.2 1.2539828e-16 
6693.4 1.1538972e-16 
6694.7 1.0580336e-16 
6695.9 1.0329617e-16 
6697.2 1.1001503e-16 
6698.5 1.0361891e-16 
6699.7 1.2200483e-16 
6701.0 1.0917123e-16 
6702.2 1.2022248e-16 
6703.5 1.0274655e-16 
6704.8 1.0311285e-16 
6706.0 1.1354173e-16 
6707.3 1.1817399e-16 
6708.5 1.3044941e-16 
6709.8 1.0453035e-16 
6711.1 9.3868588e-17 
6712.3 1.0741914e-16 
6713.6 1.296597e-16 
6714.9 1.1753304e-16 
6716.1 1.2066134e-16 
6717.4 1.2726677e-16 
6718.6 1.2615469e-16 
6719.9 1.1169457e-16 
6721.2 1.0791817e-16 
6722.4 9.2390806e-17 
6723.7 8.3967216e-17 
6724.9 1.01956e-16 
6726.2 1.1950755e-16 
6727.5 1.1329949e-16 
6728.7 1.0868276e-16 
6730.0 1.2743775e-16 
6731.2 9.1513145e-17 
6732.5 1.0294507e-16 
6733.8 1.1574744e-16 
6735.0 1.1849635e-16 
6736.3 1.0657809e-16 
6737.5 1.2124705e-16 
6738.8 1.1657029e-16 
6740.1 1.0685989e-16 
6741.3 1.090918e-16 
6742.6 1.346514e-16 
6743.9 1.2643969e-16 
6745.1 1.1547189e-16 
6746.4 1.1583989e-16 
6747.6 1.1535192e-16 
6748.9 1.154409e-16 
6750.2 1.2444479e-16 
6751.4 1.1704123e-16 
6752.7 1.0375073e-16 
6753.9 1.2334891e-16 
6755.2 9.4252321e-17 
6756.5 1.2528103e-16 
6757.7 1.1227861e-16 
6759.0 1.0369473e-16 
6760.2 1.2533698e-16 
6761.5 1.2071899e-16 
6762.8 1.0304439e-16 
6764.0 9.9018371e-17 
6765.3 1.431647e-16 
6766.5 1.3539642e-16 
6767.8 1.4042533e-16 
6769.1 1.0609047e-16 
6770.3 1.2434389e-16 
6771.6 1.2985213e-16 
6772.8 1.3649473e-16 
6774.1 1.1370209e-16 
6775.4 1.1960977e-16 
6776.6 1.0752917e-16 
6777.9 1.0705624e-16 
6779.2 1.263767e-16 
6780.4 1.0918799e-16 
6781.7 1.1556399e-16 
6782.9 1.1377949e-16 
6784.2 1.2508293e-16 
6785.5 1.3421956e-16 
6786.7 1.3141951e-16 
6788.0 1.0355856e-16 
6789.2 1.0685257e-16 
6790.5 1.2106431e-16 
6791.8 1.1994717e-16 
6793.0 1.2449502e-16 
6794.3 1.1773709e-16 
6795.5 1.0173277e-16 
6796.8 8.8994616e-17 
6798.1 8.8359312e-17 
6799.3 9.7714571e-17 
6800.6 1.047391e-16 
6801.8 1.3381301e-16 
6803.1 1.0575448e-16 
6804.4 1.0978097e-16 
6805.6 1.1057421e-16 
6806.9 1.4412338e-16 
6808.2 1.3388225e-16 
6809.4 1.1380007e-16 
6810.7 1.3340774e-16 
6811.9 1.2241222e-16 
6813.2 1.1710414e-16 
6814.5 1.1105585e-16 
6815.7 1.2599182e-16 
6817.0 1.3322538e-16 
6818.2 1.3375677e-16 
6819.5 1.1864971e-16 
6820.8 1.2836669e-16 
6822.0 1.4392251e-16 
6823.3 1.203165e-16 
6824.5 1.2115012e-16 
6825.8 9.1727268e-17 
6827.1 1.2017898e-16 
6828.3 1.435853e-16 
6829.6 1.1648228e-16 
6830.8 1.0170918e-16 
6832.1 1.2064555e-16 
6833.4 1.2477791e-16 
6834.6 1.2307992e-16 
6835.9 1.2636199e-16 
6837.1 1.0767132e-16 
6838.4 1.1284881e-16 
6839.7 1.2714383e-16 
6840.9 1.3224407e-16 
6842.2 1.3698316e-16 
6843.5 1.116721e-16 
6844.7 1.1401808e-16 
6846.0 1.1825791e-16 
6847.2 1.3710451e-16 
6848.5 1.2851938e-16 
6849.8 1.454975e-16 
6851.0 1.3400732e-16 
6852.3 1.147742e-16 
6853.5 1.4413185e-16 
6854.8 1.1359717e-16 
6856.1 1.2013737e-16 
6857.3 1.2003536e-16 
6858.6 1.1939001e-16 
6859.8 1.2387693e-16 
6861.1 1.2919057e-16 
6862.4 1.2016547e-16 
6863.6 1.2602048e-16 
6864.9 1.3337241e-16 
6866.1 1.0633066e-16 
6867.4 1.1775225e-16 
6868.7 1.2242284e-16 
6869.9 1.0960851e-16 
6871.2 9.7735024e-17 
6872.4 1.1903855e-16 
6873.7 1.2285561e-16 
6875.0 1.206016e-16 
6876.2 1.2764485e-16 
6877.5 1.2965309e-16 
6878.8 1.3654941e-16 
6880.0 1.1632961e-16 
6881.3 1.2947106e-16 
6882.5 1.0795017e-16 
6883.8 1.214994e-16 
6885.1 1.3534813e-16 
6886.3 1.3903987e-16 
6887.6 1.3472458e-16 
6888.8 1.0950658e-16 
6890.1 1.2146077e-16 
6891.4 1.4907532e-16 
6892.6 1.2688957e-16 
6893.9 1.1663414e-16 
6895.1 1.082458e-16 
6896.4 9.728099e-17 
6897.7 1.318822e-16 
6898.9 1.2294248e-16 
6900.2 1.1407899e-16 
6901.4 1.2787844e-16 
6902.7 1.0518907e-16 
6904.0 9.641089e-17 
6905.2 1.3214888e-16 
6906.5 1.3041198e-16 
6907.8 1.1755254e-16 
6909.0 1.1247231e-16 
6910.3 1.3417111e-16 
6911.5 1.23154e-16 
6912.8 1.1845502e-16 
6914.1 1.0597063e-16 
6915.3 1.2436399e-16 
6916.6 1.3914361e-16 
6917.8 1.0371558e-16 
6919.1 1.1953189e-16 
6920.4 1.4865486e-16 
6921.6 1.4932476e-16 
6922.9 1.1959334e-16 
6924.1 1.2305712e-16 
6925.4 1.2389852e-16 
6926.7 1.2190521e-16 
6927.9 1.2739869e-16 
6929.2 1.2955012e-16 
6930.4 1.2836616e-16 
6931.7 1.1728136e-16 
6933.0 1.2804258e-16 
6934.2 1.2784657e-16 
6935.5 1.0364504e-16 
6936.7 1.240092e-16 
6938.0 1.1806496e-16 
6939.3 1.0497448e-16 
6940.5 1.3881875e-16 
6941.8 1.0157255e-16 
6943.1 1.2457232e-16 
6944.3 1.3106287e-16 
6945.6 1.195093e-16 
6946.8 1.1518153e-16 
6948.1 1.2916244e-16 
6949.4 1.2664307e-16 
6950.6 1.1024109e-16 
6951.9 1.259114e-16 
6953.1 1.2119307e-16 
6954.4 1.2388154e-16 
6955.7 1.1240295e-16 
6956.9 1.1687671e-16 
6958.2 1.0814994e-16 
6959.4 1.2604879e-16 
6960.7 1.3495115e-16 
6962.0 1.1113031e-16 
6963.2 1.2876908e-16 
6964.5 1.3177914e-16 
6965.7 1.2882511e-16 
6967.0 9.6705026e-17 
6968.3 1.2446734e-16 
6969.5 1.2688703e-16 
6970.8 1.2436688e-16 
6972.1 1.194085e-16 
6973.3 1.2270393e-16 
6974.6 1.3148495e-16 
6975.8 1.1975292e-16 
6977.1 1.3853461e-16 
6978.4 1.2565831e-16 
6979.6 1.3877054e-16 
6980.9 1.3145057e-16 
6982.1 1.147613e-16 
6983.4 9.7028418e-17 
6984.7 9.8631086e-17 
6985.9 1.3103296e-16 
6987.2 1.2490222e-16 
6988.4 1.1602273e-16 
6989.7 1.1437754e-16 
6991.0 1.1294674e-16 
6992.2 1.1226678e-16 
6993.5 1.2312556e-16 
6994.7 1.2294053e-16 
6996.0 1.1407715e-16 
6997.3 1.1770742e-16 
6998.5 1.2237401e-16 
6999.8 1.06723e-16 
7001.0 1.1345712e-16 
7002.3 1.1185522e-16 
7003.6 1.1700933e-16 
7004.8 1.2104436e-16 
7006.1 1.1861745e-16 
7007.4 1.2567195e-16 
7008.6 1.1459763e-16 
7009.9 9.6076875e-17 
7011.1 1.3230169e-16 
7012.4 1.1071895e-16 
7013.7 1.2847203e-16 
7014.9 1.2530591e-16 
7016.2 1.2531455e-16 
7017.4 1.2204781e-16 
7018.7 1.1586826e-16 
7020.0 1.1510235e-16 
7021.2 1.1881828e-16 
7022.5 1.0700557e-16 
7023.7 1.1218931e-16 
7025.0 1.0340616e-16 
7026.3 1.0913115e-16 
7027.5 1.0934098e-16 
7028.8 1.0223932e-16 
7030.0 1.1546457e-16 
7031.3 1.1067736e-16 
7032.6 1.1753251e-16 
7033.8 1.1445425e-16 
7035.1 1.087308e-16 
7036.3 1.1070343e-16 
7037.6 1.0694292e-16 
7038.9 1.2578107e-16 
7040.1 1.072069e-16 
7041.4 1.0508049e-16 
7042.7 1.2554404e-16 
7043.9 1.1421875e-16 
7045.2 1.2576868e-16 
7046.4 1.0279142e-16 
7047.7 1.0879111e-16 
7049.0 1.1955075e-16 
7050.2 1.0939107e-16 
7051.5 1.1091565e-16 
7052.7 1.0043784e-16 
7054.0 1.2678229e-16 
7055.3 9.8732543e-17 
7056.5 1.213632e-16 
7057.8 1.1463806e-16 
7059.0 1.13392e-16 
7060.3 1.2564974e-16 
7061.6 1.1068596e-16 
7062.8 1.2582006e-16 
7064.1 1.2157195e-16 
7065.3 9.9801025e-17 
7066.6 1.1516037e-16 
7067.9 1.0590762e-16 
7069.1 9.9056305e-17 
7070.4 1.2087369e-16 
7071.7 1.2141738e-16 
7072.9 1.1700787e-16 
7074.2 1.060552e-16 
7075.4 1.2006553e-16 
7076.7 1.1513984e-16 
7078.0 1.0637286e-16 
7079.2 1.2302929e-16 
7080.5 1.1281728e-16 
7081.7 9.5385756e-17 
7083.0 1.1699932e-16 
7084.3 1.4888037e-16 
7085.5 1.3252737e-16 
7086.8 9.8766292e-17 
7088.0 9.7811313e-17 
7089.3 1.2018058e-16 
7090.6 1.1251847e-16 
7091.8 1.1351564e-16 
7093.1 1.3469128e-16 
7094.3 1.1027687e-16 
7095.6 1.3306752e-16 
7096.9 1.2634749e-16 
7098.1 1.0405385e-16 
7099.4 1.1628819e-16 
7100.6 1.0452656e-16 
7101.9 8.9023061e-17 
7103.2 1.0709528e-16 
7104.4 1.0026543e-16 
7105.7 1.0912036e-16 
7107.0 1.2201761e-16 
7108.2 1.1172919e-16 
7109.5 9.2089941e-17 
7110.7 1.1471786e-16 
7112.0 1.1668391e-16 
7113.3 1.1850359e-16 
7114.5 1.0997817e-16 
7115.8 1.1129362e-16 
7117.0 1.0557259e-16 
7118.3 1.1401039e-16 
7119.6 1.1448057e-16 
7120.8 1.1209398e-16 
7122.1 1.0657563e-16 
7123.3 1.1358359e-16 
7124.6 1.0635087e-16 
7125.9 1.0805155e-16 
7127.1 1.1864335e-16 
7128.4 1.1177734e-16 
7129.6 1.0295136e-16 
7130.9 1.0304475e-16 
7132.2 1.1474027e-16 
7133.4 9.0419704e-17 
7134.7 1.1140084e-16 
7136.0 1.0976328e-16 
7137.2 1.0287337e-16 
7138.5 1.0199977e-16 
7139.7 1.2300044e-16 
7141.0 1.1110896e-16 
7142.3 1.0338048e-16 
7143.5 1.1965557e-16 
7144.8 1.2485844e-16 
7146.0 1.2608503e-16 
7147.3 1.2620385e-16 
7148.6 1.2990978e-16 
7149.8 1.3793827e-16 
7151.1 1.1265654e-16 
7152.3 1.1768348e-16 
7153.6 1.2441958e-16 
7154.9 1.1490081e-16 
7156.1 1.0399459e-16 
7157.4 1.1123896e-16 
7158.6 1.2297419e-16 
7159.9 1.366033e-16 
7161.2 1.2513014e-16 
7162.4 1.1600924e-16 
7163.7 1.0530435e-16 
7164.9 9.9233509e-17 
7166.2 9.902276e-17 
7167.5 1.2911254e-16 
7168.7 1.1603493e-16 
7170.0 9.0630361e-17 
7171.3 1.3042457e-16 
7172.5 1.2930856e-16 
7173.8 1.0434977e-16 
7175.0 1.1056087e-16 
7176.3 1.191045e-16 
7177.6 1.26643e-16 
7178.8 1.1325547e-16 
7180.1 1.1783137e-16 
7181.3 1.1908526e-16 
7182.6 9.8355716e-17 
7183.9 1.2005433e-16 
7185.1 1.0708049e-16 
7186.4 1.2178814e-16 
7187.6 1.0109613e-16 
7188.9 9.126178e-17 
7190.2 1.0378188e-16 
7191.4 1.0535178e-16 
7192.7 1.3519967e-16 
7193.9 1.1570608e-16 
7195.2 1.0507473e-16 
7196.5 1.1252502e-16 
7197.7 1.1410087e-16 
7199.0 9.6704026e-17 
7200.3 1.0638387e-16 
7201.5 1.310571e-16 
7202.8 1.2614051e-16 
7204.0 1.0946283e-16 
7205.3 9.0030283e-17 
7206.6 8.3225427e-17 
7207.8 1.1140397e-16 
7209.1 1.165192e-16 
7210.3 1.3286057e-16 
7211.6 1.2284349e-16 
7212.9 1.3728295e-16 
7214.1 1.1299646e-16 
7215.4 1.2084086e-16 
7216.6 1.3006982e-16 
7217.9 1.069151e-16 
7219.2 9.3580147e-17 
7220.4 1.1102997e-16 
7221.7 7.8383818e-17 
7222.9 1.109194e-16 
7224.2 1.0706812e-16 
7225.5 1.2646319e-16 
7226.7 1.0789626e-16 
7228.0 1.0258157e-16 
7229.2 1.1833534e-16 
7230.5 1.1305381e-16 
7231.8 1.0353126e-16 
7233.0 1.4344667e-16 
7234.3 1.250256e-16 
7235.6 1.0623112e-16 
7236.8 9.033972e-17 
7238.1 1.3149535e-16 
7239.3 1.1808028e-16 
7240.6 1.0275413e-16 
7241.9 1.0769608e-16 
7243.1 1.152767e-16 
7244.4 8.0593842e-17 
7245.6 1.2520618e-16 
7246.9 1.0921335e-16 
7248.2 9.2260103e-17 
7249.4 9.5222597e-17 
7250.7 1.049526e-16 
7251.9 1.1803837e-16 
7253.2 1.1292333e-16 
7254.5 1.0966433e-16 
7255.7 1.1017791e-16 
7257.0 1.0060398e-16 
7258.2 1.0387247e-16 
7259.5 1.2422425e-16 
7260.8 7.6779959e-17 
7262.0 1.2518612e-16 
7263.3 9.752623e-17 
7264.5 1.324304e-16 
7265.8 1.1439156e-16 
7267.1 1.1482159e-16 
7268.3 1.107665e-16 
7269.6 1.1246644e-16 
7270.9 1.1227409e-16 
7272.1 1.0414046e-16 
7273.4 1.3510127e-16 
7274.6 9.0949667e-17 
7275.9 1.2956174e-16 
7277.2 9.9046337e-17 
7278.4 9.9930601e-17 
7279.7 1.2900435e-16 
7280.9 1.0679768e-16 
7282.2 1.2070878e-16 
7283.5 1.2169551e-16 
7284.7 1.1262701e-16 
7286.0 1.1988609e-16 
7287.2 9.8085304e-17 
7288.5 1.0025342e-16 
7289.8 9.9172966e-17 
7291.0 9.6341138e-17 
7292.3 1.1995347e-16 
7293.5 1.2764797e-16 
7294.8 1.2262347e-16 
7296.1 1.2273002e-16 
7297.3 1.0178573e-16 
7298.6 1.0719894e-16 
7299.9 1.2821563e-16 
7301.1 1.2199977e-16 
7302.4 1.2295528e-16 
7303.6 1.1853235e-16 
7304.9 1.1260149e-16 
7306.2 1.2694859e-16 
7307.4 1.228733e-16 
7308.7 1.137305e-16 
7309.9 9.918505e-17 
7311.2 1.3148257e-16 
7312.5 1.0883055e-16 
7313.7 1.2792629e-16 
7315.0 1.0209353e-16 
7316.2 1.2201921e-16 
7317.5 1.1779842e-16 
7318.8 1.0581213e-16 
7320.0 1.1928712e-16 
7321.3 1.1595864e-16 
7322.5 1.1217302e-16 
7323.8 1.0866034e-16 
7325.1 1.1855411e-16 
7326.3 1.0241944e-16 
7327.6 1.1126159e-16 
7328.8 1.3437615e-16 
7330.1 1.2347844e-16 
7331.4 1.1995096e-16 
7332.6 1.2805325e-16 
7333.9 1.2620872e-16 
7335.2 1.2274871e-16 
7336.4 1.1060237e-16 
7337.7 1.2548666e-16 
7338.9 1.2177306e-16 
7340.2 9.963164e-17 
7341.5 1.1097315e-16 
7342.7 1.248532e-16 
7344.0 1.1940774e-16 
7345.2 1.1524592e-16 
7346.5 1.247097e-16 
7347.8 1.1382732e-16 
7349.0 1.0473012e-16 
7350.3 1.4411139e-16 
7351.5 1.2307608e-16 
7352.8 9.9852011e-17 
7354.1 9.5435624e-17 
7355.3 1.3290183e-16 
7356.6 1.1628605e-16 
7357.8 1.0611366e-16 
7359.1 1.1921552e-16 
7360.4 8.9817904e-17 
7361.6 7.8698991e-17 
7362.9 1.0936102e-16 
7364.2 1.1614703e-16 
7365.4 1.387158e-16 
7366.7 1.1644493e-16 
7367.9 9.8650295e-17 
7369.2 1.0755352e-16 
7370.5 1.2226529e-16 
7371.7 1.0838818e-16 
7373.0 1.1273949e-16 
7374.2 1.3188613e-16 
7375.5 1.0937183e-16 
7376.8 8.0940575e-17 
7378.0 8.9858789e-17 
7379.3 1.1065421e-16 
7380.5 1.0907258e-16 
7381.8 1.0451655e-16 
7383.1 1.0811621e-16 
7384.3 9.5204675e-17 
7385.6 1.0899398e-16 
7386.8 1.2529669e-16 
7388.1 1.0790604e-16 
7389.4 1.1435266e-16 
7390.6 1.1256547e-16 
7391.9 1.0834856e-16 
7393.1 1.2250177e-16 
7394.4 1.4113983e-16 
7395.7 1.1194101e-16 
7396.9 1.0470764e-16 
7398.2 1.2661027e-16 
7399.5 1.1126344e-16 
7400.7 9.9443627e-17 
7402.0 1.0682721e-16 
7403.2 1.1876542e-16 
7404.5 1.2059487e-16 
7405.8 1.304232e-16 
7407.0 1.0171222e-16 
7408.3 1.2717033e-16 
7409.5 9.334805e-17 
7410.8 1.2770139e-16 
7412.1 1.174788e-16 
7413.3 1.0122794e-16 
7414.6 1.0223383e-16 
7415.8 1.148309e-16 
7417.1 1.1563055e-16 
7418.4 1.2421969e-16 
7419.6 9.051345e-17 
7420.9 9.7300678e-17 
7422.1 1.170979e-16 
7423.4 1.4640735e-16 
7424.7 1.1298479e-16 
7425.9 1.0113496e-16 
7427.2 1.2643317e-16 
7428.4 1.4387019e-16 
7429.7 1.0126132e-16 
7431.0 1.1075095e-16 
7432.2 1.2366176e-16 
7433.5 9.9308987e-17 
7434.8 1.0718601e-16 
7436.0 1.1485835e-16 
7437.3 9.7827291e-17 
7438.5 9.5360483e-17 
7439.8 1.0318431e-16 
7441.1 1.2187568e-16 
7442.3 1.1138229e-16 
7443.6 1.0142544e-16 
7444.8 1.3061821e-16 
7446.1 1.1344093e-16 
7447.4 1.2394398e-16 
7448.6 1.3187297e-16 
7449.9 1.2165581e-16 
7451.1 1.2474635e-16 
7452.4 1.225343e-16 
7453.7 1.1061758e-16 
7454.9 1.5061771e-16 
7456.2 1.200514e-16 
7457.4 1.1514516e-16 
7458.7 1.1377201e-16 
7460.0 1.1054732e-16 
7461.2 1.1739778e-16 
7462.5 1.1473448e-16 
7463.8 1.0554201e-16 
7465.0 1.3503441e-16 
7466.3 1.1605994e-16 
7467.5 1.289814e-16 
7468.8 1.0843156e-16 
7470.1 9.4719782e-17 
7471.3 1.1270765e-16 
7472.6 1.1608603e-16 
7473.8 1.0567122e-16 
7475.1 1.0086077e-16 
7476.4 1.1104454e-16 
7477.6 1.0259919e-16 
7478.9 1.1838652e-16 
7480.1 1.2225238e-16 
7481.4 1.1450579e-16 
7482.7 1.1018562e-16 
7483.9 1.245263e-16 
7485.2 1.3175271e-16 
7486.4 1.3276726e-16 
7487.7 1.2069135e-16 
7489.0 1.2053563e-16 
7490.2 1.0244893e-16 
7491.5 9.8427257e-17 
7492.7 1.2443884e-16 
7494.0 1.3572561e-16 
7495.3 1.0186831e-16 
7496.5 9.9063652e-17 
7497.8 1.1432455e-16 
7499.1 1.0188296e-16 
7500.3 1.0089798e-16 
7501.6 1.2108108e-16 
7502.8 1.4127691e-16 
7504.1 9.8330536e-17 
7505.4 1.1267045e-16 
7506.6 1.1355922e-16 
7507.9 1.1138716e-16 
7509.1 1.2737649e-16 
7510.4 9.8616697e-17 
7511.7 9.7319748e-17 
7512.9 1.1680646e-16 
7514.2 1.2718916e-16 
7515.4 1.1225182e-16 
7516.7 9.2217878e-17 
7518.0 1.2818108e-16 
7519.2 1.2063569e-16 
7520.5 1.2754798e-16 
7521.7 8.0884963e-17 
7523.0 1.1620319e-16 
7524.3 6.9476655e-17 
7525.5 9.5549147e-17 
7526.8 1.1398993e-16 
7528.1 1.4089326e-16 
7529.3 1.0694127e-16 
7530.6 9.0859959e-17 
7531.8 9.1050375e-17 
7533.1 1.3573175e-16 
7534.4 1.4106978e-16 
7535.6 1.1143269e-16 
7536.9 6.5194772e-17 
7538.1 1.2602392e-16 
7539.4 1.1298235e-16 
7540.7 1.3292592e-16 
7541.9 1.4576758e-16 
7543.2 1.3996102e-16 
7544.4 1.1053566e-16 
7545.7 1.2182935e-16 
7547.0 8.0868723e-17 
7548.2 1.106823e-16 
7549.5 8.5375752e-17 
7550.7 1.2364015e-16 
7552.0 1.1742184e-16 
7553.3 1.2108695e-16 
7554.5 1.2950652e-16 
7555.8 1.0802616e-16 
7557.0 9.7956688e-17 
7558.3 1.2433928e-16 
7559.6 7.2861911e-17 
7560.8 1.2453465e-16 
7562.1 1.4787549e-16 
7563.4 1.2277812e-16 
7564.6 1.0563215e-16 
7565.9 1.2158429e-16 
7567.1 1.2427119e-16 
7568.4 1.0245597e-16 
7569.7 1.1739034e-16 
7570.9 1.1166996e-16 
7572.2 1.256017e-16 
7573.4 1.0460209e-16 
7574.7 1.1467959e-16 
7576.0 1.1765862e-16 
7577.2 1.0979604e-16 
7578.5 1.2368378e-16 
7579.7 1.325621e-16 
7581.0 8.6665559e-17 
7582.3 8.1136791e-17 
7583.5 1.3936695e-16 
7584.8 1.3138515e-16 
7586.0 1.1913386e-16 
7587.3 1.4074485e-16 
7588.6 1.4160741e-16 
7589.8 7.4823667e-17 
7591.1 1.2178145e-16 
7592.4 1.2376154e-16 
7593.6 1.1389822e-16 
7594.9 1.1910561e-16 
7596.1 9.525058e-17 
7597.4 1.2160917e-16 
7598.7 1.1185821e-16 
7599.9 8.7886592e-17 
7601.2 1.0389559e-16 
7602.4 1.0453276e-16 
7603.7 1.1040236e-16 
7605.0 1.0843544e-16 
7606.2 1.1129284e-16 
7607.5 1.1679453e-16 
7608.7 1.101924e-16 
7610.0 1.2362288e-16 
7611.3 1.1526726e-16 
7612.5 1.1714824e-16 
7613.8 8.5602447e-17 
7615.0 7.6490955e-17 
7616.3 9.5177911e-17 
7617.6 1.1755449e-16 
7618.8 9.7364996e-17 
7620.1 8.4304634e-17 
7621.3 1.1123488e-16 
7622.6 1.0882276e-16 
7623.9 1.0412205e-16 
7625.1 1.2822048e-16 
7626.4 1.1948379e-16 
7627.7 9.8405165e-17 
7628.9 9.8222868e-17 
7630.2 1.0626606e-16 
7631.4 1.2904367e-16 
7632.7 9.8928103e-17 
7634.0 1.0267632e-16 
7635.2 1.2415121e-16 
7636.5 9.1668459e-17 
7637.7 9.6557044e-17 
7639.0 9.3094473e-17 
7640.3 1.1673733e-16 
7641.5 1.1934034e-16 
7642.8 1.1931523e-16 
7644.0 9.3199502e-17 
7645.3 1.1207102e-16 
7646.6 8.284688e-17 
7647.8 1.1172162e-16 
7649.1 8.7120853e-17 
7650.3 1.1371525e-16 
7651.6 1.0823844e-16 
7652.9 1.157837e-16 
7654.1 1.0013113e-16 
7655.4 1.0190425e-16 
7656.6 1.0686731e-16 
7657.9 9.0281779e-17 
7659.2 9.4806267e-17 
7660.4 1.1701292e-16 
7661.7 9.9311846e-17 
7663.0 1.041283e-16 
7664.2 9.7329936e-17 
7665.5 9.6684141e-17 
7666.7 1.0635128e-16 
7668.0 8.9064719e-17 
7669.3 1.1062498e-16 
7670.5 1.313466e-16 
7671.8 1.1125735e-16 
7673.0 1.2023104e-16 
7674.3 1.2349992e-16 
7675.6 8.7439115e-17 
7676.8 6.2436012e-17 
7678.1 9.0032045e-17 
7679.3 1.2810785e-16 
7680.6 9.4492052e-17 
7681.9 1.0858525e-16 
7683.1 1.0737341e-16 
7684.4 1.0557269e-16 
7685.6 1.1202141e-16 
7686.9 9.9432586e-17 
7688.2 1.0251664e-16 
7689.4 1.162095e-16 
7690.7 1.1442227e-16 
7692.0 9.9912828e-17 
7693.2 1.0499288e-16 
7694.5 1.1682309e-16 
7695.7 1.0661186e-16 
7697.0 9.9497303e-17 
7698.3 1.0541294e-16 
7699.5 9.4736324e-17 
7700.8 1.0136939e-16 
7702.0 1.2172121e-16 
7703.3 1.0567042e-16 
7704.6 9.2832645e-17 
7705.8 1.3071692e-16 
7707.1 1.2469224e-16 
7708.3 9.7959166e-17 
7709.6 9.9054232e-17 
7710.9 8.6427674e-17 
7712.1 9.635769e-17 
7713.4 1.2945397e-16 
7714.6 1.1145855e-16 
7715.9 1.2603594e-16 
7717.2 1.151051e-16 
7718.4 1.2419651e-16 
7719.7 1.0845744e-16 
7720.9 7.3848297e-17 
7722.2 8.7037052e-17 
7723.5 9.6707839e-17 
7724.7 1.2555275e-16 
7726.0 9.4366301e-17 
7727.3 8.8763225e-17 
7728.5 1.1436664e-16 
7729.8 9.6894086e-17 
7731.0 9.0781337e-17 
7732.3 1.3093795e-16 
7733.6 9.2391951e-17 
7734.8 1.2448819e-16 
7736.1 9.414024e-17 
7737.3 1.1828835e-16 
7738.6 1.0692416e-16 
7739.9 1.1441082e-16 
7741.1 1.1288471e-16 
7742.4 1.0256614e-16 
7743.6 1.4534461e-16 
7744.9 1.1062741e-16 
7746.2 8.937423e-17 
7747.4 1.2116805e-16 
7748.7 9.7250998e-17 
7749.9 1.0664797e-16 
7751.2 1.0483596e-16 
7752.5 1.1556903e-16 
7753.7 1.0804451e-16 
7755.0 9.6465481e-17 
7756.3 1.1803655e-16 
7757.5 9.8667297e-17 
7758.8 9.0122858e-17 
7760.0 8.9474728e-17 
7761.3 9.6576238e-17 
7762.6 1.0435307e-16 
7763.8 1.1333312e-16 
7765.1 1.0244304e-16 
7766.3 1.4209102e-16 
7767.6 1.1007489e-16 
7768.9 1.1497297e-16 
7770.1 1.2306502e-16 
7771.4 1.0373535e-16 
7772.6 1.083739e-16 
7773.9 7.2673372e-17 
7775.2 9.4212445e-17 
7776.4 1.1402141e-16 
7777.7 1.0431191e-16 
7778.9 1.4009006e-16 
7780.2 1.108958e-16 
7781.5 1.2036596e-16 
7782.7 1.2770699e-16 
7784.0 1.0079306e-16 
7785.2 1.2190238e-16 
7786.5 1.3316903e-16 
7787.8 1.0770943e-16 
7789.0 1.1745715e-16 
7790.3 1.0035179e-16 
7791.6 1.2355578e-16 
7792.8 8.4171382e-17 
7794.1 1.1598299e-16 
7795.3 1.2471183e-16 
7796.6 9.4799017e-17 
7797.9 1.2069188e-16 
7799.1 1.1236778e-16 
7800.4 9.9675511e-17 
7801.6 1.2871104e-16 
7802.9 1.3012751e-16 
7804.2 8.5627778e-17 
7805.4 1.1705932e-16 
7806.7 1.2816192e-16 
7807.9 1.0519057e-16 
7809.2 9.9497788e-17 
7810.5 9.8854641e-17 
7811.7 1.0015012e-16 
7813.0 7.8123692e-17 
7814.2 1.13133e-16 
7815.5 1.2204923e-16 
7816.8 9.5693843e-17 
7818.0 1.0921318e-16 
7819.3 1.0484643e-16 
7820.5 1.0300047e-16 
7821.8 1.1544668e-16 
7823.1 1.0637383e-16 
7824.3 1.0365485e-16 
7825.6 1.1657183e-16 
7826.9 1.1494573e-16 
7828.1 9.3249554e-17 
7829.4 1.0870886e-16 
7830.6 9.5433258e-17 
7831.9 1.1314691e-16 
7833.2 1.1368795e-16 
7834.4 1.0425826e-16 
7835.7 9.0517742e-17 
7836.9 9.2314025e-17 
7838.2 1.0283522e-16 
7839.5 9.196644e-17 
7840.7 1.0122935e-16 
7842.0 9.5877462e-17 
7843.2 1.2096635e-16 
7844.5 1.2660887e-16 
7845.8 9.6981672e-17 
7847.0 9.1786757e-17 
7848.3 9.7813852e-17 
7849.5 8.854885e-17 
7850.8 1.1603262e-16 
7852.1 9.4088056e-17 
7853.3 1.1137775e-16 
7854.6 9.2672962e-17 
7855.9 8.6546006e-17 
7857.1 9.5188401e-17 
7858.4 1.0467111e-16 
7859.6 9.3010704e-17 
7860.9 1.1371746e-16 
7862.2 1.0363629e-16 
7863.4 1.0843912e-16 
7864.7 9.8237327e-17 
7865.9 1.1032973e-16 
7867.2 1.0624395e-16 
7868.5 1.0336284e-16 
7869.7 1.0238733e-16 
7871.0 7.380378e-17 
7872.2 1.0132661e-16 
7873.5 9.2709714e-17 
7874.8 9.8811955e-17 
7876.0 9.5526698e-17 
7877.3 1.080401e-16 
7878.5 1.1765119e-16 
7879.8 1.190575e-16 
7881.1 1.1171047e-16 
7882.3 1.0204676e-16 
7883.6 1.124077e-16 
7884.8 1.0674602e-16 
7886.1 9.3347636e-17 
7887.4 1.2027291e-16 
7888.6 7.9002043e-17 
7889.9 9.1991598e-17 
7891.2 1.0522961e-16 
7892.4 1.0976656e-16 
7893.7 1.2696045e-16 
7894.9 9.4204657e-17 
7896.2 1.0767586e-16 
7897.5 1.1858635e-16 
7898.7 6.9912469e-17 
7900.0 1.0705543e-16 
7901.2 9.0422752e-17 
7902.5 7.6799102e-17 
7903.8 1.2462e-16 
7905.0 1.1655105e-16 
7906.3 8.4456483e-17 
7907.5 1.167266e-16 
7908.8 9.9979653e-17 
7910.1 9.7565018e-17 
7911.3 1.2906453e-16 
7912.6 1.2061779e-16 
7913.8 1.2617968e-16 
7915.1 1.1653535e-16 
7916.4 1.2016366e-16 
7917.6 9.4084354e-17 
7918.9 9.5711467e-17 
7920.2 1.1163082e-16 
7921.4 9.1915106e-17 
7922.7 1.0488323e-16 
7923.9 1.085723e-16 
7925.2 1.1074877e-16 
7926.5 1.1570232e-16 
7927.7 1.2274448e-16 
7929.0 1.2851768e-16 
7930.2 1.0193201e-16 
7931.5 1.1385837e-16 
7932.8 1.0911155e-16 
7934.0 1.2149712e-16 
7935.3 1.4333459e-16 
7936.5 1.1844272e-16 
7937.8 1.2742461e-16 
7939.1 1.1755289e-16 
7940.3 1.0493837e-16 
7941.6 1.1198294e-16 
7942.8 9.3231911e-17 
7944.1 1.0295969e-16 
7945.4 1.027118e-16 
7946.6 1.3473378e-16 
7947.9 8.2842313e-17 
7949.1 1.0804186e-16 
7950.4 1.0620381e-16 
7951.7 9.0946776e-17 
7952.9 1.1519059e-16 
7954.2 1.1090048e-16 
7955.5 1.2154844e-16 
7956.7 1.139218e-16 
7958.0 1.1730347e-16 
7959.2 9.2668865e-17 
7960.5 1.0372963e-16 
7961.8 9.8178742e-17 
7963.0 1.063644e-16 
7964.3 1.1350009e-16 
7965.5 1.0131464e-16 
7966.8 8.7196689e-17 
7968.1 9.9513115e-17 
7969.3 9.7762193e-17 
7970.6 1.0988962e-16 
7971.8 1.1132697e-16 
7973.1 1.0145422e-16 
7974.4 1.0307386e-16 
7975.6 1.134917e-16 
7976.9 1.231568e-16 
7978.1 9.4889811e-17 
7979.4 8.8985577e-17 
7980.7 9.073919e-17 
7981.9 1.1383345e-16 
7983.2 1.0773741e-16 
7984.4 1.0036992e-16 
7985.7 1.1270742e-16 
7987.0 1.1744811e-16 
7988.2 9.8328653e-17 
7989.5 1.034355e-16 
7990.8 1.0453855e-16 
7992.0 8.4142251e-17 
7993.3 9.9888089e-17 
7994.5 1.1873145e-16 
7995.8 1.0129981e-16 
7997.1 9.2168249e-17 
7998.3 8.7433639e-17 
7999.6 9.1605423e-17 
8000.8 1.0534231e-16 
8002.1 1.1684717e-16 
8003.4 1.1169138e-16 
8004.6 1.220325e-16 
8005.9 1.205207e-16 
8007.1 1.0146574e-16 
8008.4 1.1911932e-16 
8009.7 1.1409141e-16 
8010.9 9.9591449e-17 
8012.2 1.0539705e-16 
8013.4 9.6609499e-17 
8014.7 6.9721855e-17 
8016.0 9.8038184e-17 
8017.2 9.7562007e-17 
8018.5 1.0318467e-16 
8019.8 1.1284243e-16 
8021.0 1.1636483e-16 
8022.3 1.0283157e-16 
8023.5 8.297413e-17 
8024.8 9.2973877e-17 
8026.1 9.6443119e-17 
8027.3 8.8909142e-17 
8028.6 1.0205241e-16 
8029.8 9.4554902e-17 
8031.1 8.8547405e-17 
8032.4 1.0154404e-16 
8033.6 9.0322789e-17 
8034.9 1.0237887e-16 
8036.1 9.0620517e-17 
8037.4 9.5678424e-17 
8038.7 1.140372e-16 
8039.9 1.0752894e-16 
8041.2 1.0974988e-16 
8042.4 1.0702254e-16 
8043.7 8.0251394e-17 
8045.0 8.8112413e-17 
8046.2 1.1768168e-16 
8047.5 1.1201155e-16 
8048.7 9.5964843e-17 
8050.0 1.1816787e-16 
8051.3 1.3210853e-16 
8052.5 1.0369833e-16 
8053.8 9.6273588e-17 
8055.1 1.0786176e-16 
8056.3 8.0813193e-17 
8057.6 8.9366583e-17 
8058.8 8.2423255e-17 
8060.1 1.0169552e-16 
8061.4 1.1854802e-16 
8062.6 7.6837952e-17 
8063.9 1.2354459e-16 
8065.1 1.1137737e-16 
8066.4 8.749258e-17 
8067.7 9.6023658e-17 
8068.9 8.2452655e-17 
8070.2 9.5182946e-17 
8071.4 1.1431159e-16 
8072.7 9.3563616e-17 
8074.0 8.1626361e-17 
8075.2 9.4211806e-17 
8076.5 1.2495311e-16 
8077.7 1.0990248e-16 
8079.0 1.0299049e-16 
8080.3 1.2046751e-16 
8081.5 9.7417464e-17 
8082.8 9.4233546e-17 
8084.1 1.0906561e-16 
8085.3 6.9983632e-17 
8086.6 9.9927547e-17 
8087.8 1.0774014e-16 
8089.1 9.4505004e-17 
8090.4 8.495419e-17 
8091.6 1.1172779e-16 
8092.9 9.9427811e-17 
8094.1 6.5088265e-17 
8095.4 8.6078755e-17 
8096.7 9.6052785e-17 
8097.9 7.8568064e-17 
8099.2 1.0090169e-16 
8100.4 1.1681964e-16 
8101.7 1.0459438e-16 
8103.0 8.056432e-17 
8104.2 9.476585e-17 
8105.5 9.8655861e-17 
8106.7 9.8933498e-17 
8108.0 9.8183436e-17 
8109.3 8.5403662e-17 
8110.5 9.0390495e-17 
8111.8 1.0373441e-16 
8113.0 9.6847604e-17 
8114.3 1.0708745e-16 
8115.6 9.8809236e-17 
8116.8 1.0670532e-16 
8118.1 1.0884096e-16 
8119.4 1.059671e-16 
8120.6 1.0301052e-16 
8121.9 8.9849856e-17 
8123.1 9.5154715e-17 
8124.4 9.3733391e-17 
8125.7 1.1262163e-16 
8126.9 1.1236897e-16 
8128.2 9.6260433e-17 
8129.4 1.2343346e-16 
8130.7 1.1852522e-16 
8132.0 1.1758105e-16 
8133.2 8.7287438e-17 
8134.5 9.4811723e-17 
8135.7 7.3546689e-17 
8137.0 8.6788307e-17 
8138.3 1.1892173e-16 
8139.5 9.552586e-17 
8140.8 8.759259e-17 
8142.0 9.886666e-17 
8143.3 1.084297e-16 
8144.6 8.8894896e-17 
8145.8 8.5693983e-17 
8147.1 8.0067359e-17 
8148.4 7.7694624e-17 
8149.6 7.6524466e-17 
8150.9 7.1959049e-17 
8152.1 8.1370454e-17 
8153.4 9.4282025e-17 
8154.7 1.1388555e-16 
8155.9 1.1212081e-16 
8157.2 1.0455333e-16 
8158.4 1.023398e-16 
8159.7 9.10405e-17 
8161.0 1.1543654e-16 
8162.2 1.0331376e-16 
8163.5 9.333091e-17 
8164.7 1.0282536e-16 
8166.0 1.0018993e-16 
8167.3 1.0362528e-16 
8168.5 8.9264041e-17 
8169.8 7.9415598e-17 
8171.0 8.3199689e-17 
8172.3 1.0017379e-16 
8173.6 1.1390847e-16 
8174.8 1.1659422e-16 
8176.1 1.2695498e-16 
8177.3 8.5868015e-17 
8178.6 1.1161874e-16 
8179.9 8.8608772e-17 
8181.1 1.0062902e-16 
8182.4 1.0521547e-16 
8183.7 1.2053409e-16 
8184.9 8.4465784e-17 
8186.2 8.5109161e-17 
8187.4 1.0982184e-16 
8188.7 1.1459063e-16 
8190.0 1.1009878e-16 
8191.2 1.3929625e-16 
8192.5 8.7110343e-17 
8193.7 7.5883722e-17 
8195.0 1.0402246e-16 
8196.3 9.7401464e-17 
8197.5 8.813301e-17 
8198.8 8.7122787e-17 
8200.0 8.8718997e-17 
8201.3 1.0335858e-16 
8202.6 9.0390613e-17 
8203.8 1.1197574e-16 
8205.1 1.4317988e-16 
8206.3 8.6880046e-17 
8207.6 1.1934317e-16 
8208.9 7.9807056e-17 
8210.1 6.5988162e-17 
8211.4 1.1378347e-16 
8212.6 1.3703823e-16 
8213.9 9.6317247e-17 
8215.2 8.9940578e-17 
8216.4 9.1882735e-17 
8217.7 9.2487934e-17 
8219.0 5.7483807e-17 
8220.2 8.8701374e-17 
8221.5 1.1807623e-16 
8222.7 1.1424702e-16 
8224.0 1.2151231e-16 
8225.3 9.3079029e-17 
8226.5 9.6592082e-17 
8227.8 7.8633924e-17 
8229.0 8.6962049e-17 
8230.3 1.2302492e-16 
8231.6 9.4873165e-17 
8232.8 1.1325919e-16 
8234.1 1.1494032e-16 
8235.3 9.8451746e-17 
8236.6 1.062426e-16 
8237.9 1.1069686e-16 
8239.1 1.2737401e-16 
8240.4 9.8780198e-17 
8241.6 1.1030693e-16 
8242.9 9.8362233e-17 
8244.2 9.2115987e-17 
8245.4 9.6519953e-17 
8246.7 1.1027833e-16 
8248.0 1.2151955e-16 
8249.2 9.581532e-17 
8250.5 8.9484765e-17 
8251.7 7.883999e-17 
8253.0 1.1710312e-16 
8254.3 9.0852906e-17 
8255.5 1.0582139e-16 
8256.8 8.9240503e-17 
8258.0 9.3570621e-17 
8259.3 1.426611e-16 
8260.6 1.0965783e-16 
8261.8 1.1953896e-16 
8263.1 1.1621042e-16 
8264.3 1.3950327e-16 
8265.6 8.990251e-17 
8266.9 5.809215e-17 
8268.1 1.0564908e-16 
8269.4 8.2480828e-17 
8270.6 6.049075e-17 
8271.9 7.0068689e-17 
8273.2 7.5710703e-17 
8274.4 6.9671323e-17 
8275.7 1.3229277e-16 
8276.9 8.9238933e-17 
8278.2 1.1454073e-16 
8279.5 1.1370375e-16 
8280.7 8.2028431e-17 
8282.0 1.1693717e-16 
8283.3 1.1546773e-16 
8284.5 7.5888982e-17 
8285.8 8.7366433e-17 
8287.0 1.0127876e-16 
8288.3 8.5092417e-17 
8289.6 1.1018244e-16 
8290.8 1.0700402e-16 
8292.1 1.2329364e-16 
8293.3 1.1470604e-16 
8294.6 1.2259858e-16 
8295.9 1.1750073e-16 
8297.1 8.635202e-17 
8298.4 8.9913358e-17 
8299.6 9.1355016e-17 
8300.9 9.5584558e-17 
8302.2 9.469459e-17 
8303.4 8.3980069e-17 
8304.7 9.1795704e-17 
8305.9 1.2119619e-16 
8307.2 9.9148149e-17 
8308.5 9.2554475e-17 
8309.7 1.0036834e-16 
8311.0 1.0254502e-16 
8312.3 9.8879443e-17 
8313.5 1.1514083e-16 
8314.8 1.3789297e-16 
8316.0 1.428059e-16 
8317.3 1.2706222e-16 
8318.6 1.1797873e-16 
8319.8 8.1812704e-17 
8321.1 1.2834089e-16 
8322.3 1.1332681e-16 
8323.6 1.215608e-16 
8324.9 8.7129601e-17 
8326.1 8.6359293e-17 
8327.4 8.6257781e-17 
8328.6 9.5008767e-17 
8329.9 1.0103986e-16 
8331.2 9.174795e-17 
8332.4 1.3561928e-16 
8333.7 1.031131e-16 
8334.9 9.2183702e-17 
8336.2 8.3692382e-17 
8337.5 8.8075364e-17 
8338.7 9.7485879e-17 
8340.0 8.7691349e-17 
8341.2 9.5996984e-17 
8342.5 1.0432206e-16 
8343.8 1.3119745e-16 
8345.0 7.6358323e-17 
8346.3 1.0938351e-16 
8347.6 1.2350076e-16 
8348.8 7.3179368e-17 
8350.1 1.0104275e-16 
8351.3 1.2565221e-16 
8352.6 1.2250898e-16 
8353.9 8.9629342e-17 
8355.1 1.0455656e-16 
8356.4 1.1118881e-16 
8357.6 9.5663332e-17 
8358.9 8.8278142e-17 
8360.2 1.1368984e-16 
8361.4 9.2767292e-17 
8362.7 1.0329542e-16 
8363.9 9.716905e-17 
8365.2 1.0184678e-16 
8366.5 1.0606832e-16 
8367.7 1.3125718e-16 
8369.0 1.0600963e-16 
8370.2 7.0365949e-17 
8371.5 1.0832134e-16 
8372.8 7.976456e-17 
8374.0 1.1045091e-16 
8375.3 1.1316781e-16 
8376.5 1.034952e-16 
8377.8 1.1389164e-16 
8379.1 9.2291976e-17 
8380.3 1.00382e-16 
8381.6 9.5835068e-17 
8382.9 5.3424715e-17 
8384.1 7.5801543e-17 
8385.4 5.9392388e-17 
8386.6 7.5822277e-17 
8387.9 9.7299869e-17 
8389.2 7.6129758e-17 
8390.4 1.033064e-16 
8391.7 1.1167088e-16 
8392.9 1.0137906e-16 
8394.2 8.6678072e-17 
8395.5 1.0671736e-16 
8396.7 9.2497082e-17 
8398.0 1.022022e-16 
8399.2 1.1602775e-16 
8400.5 8.4773449e-17 
8401.8 9.0155032e-17 
8403.0 9.4161998e-17 
8404.3 1.1509398e-16 
8405.5 1.2806301e-16 
8406.8 7.8016315e-17 
8408.1 7.1128382e-17 
8409.3 8.733793e-17 
8410.6 1.1808116e-16 
8411.9 7.0547246e-17 
8413.1 1.0614536e-16 
8414.4 1.0584253e-16 
8415.6 1.0193081e-16 
8416.9 8.0019294e-17 
8418.2 9.9050468e-17 
8419.4 1.0862675e-16 
8420.7 9.1816544e-17 
8421.9 7.3847412e-17 
8423.2 9.4768968e-17 
8424.5 1.0871745e-16 
8425.7 8.1686033e-17 
8427.0 1.2171757e-16 
8428.2 1.1745618e-16 
8429.5 1.1164297e-16 
8430.8 9.7928675e-17 
8432.0 9.6033678e-17 
8433.3 9.0923554e-17 
8434.5 1.0374531e-16 
8435.8 1.0958235e-16 
8437.1 1.1112739e-16 
8438.3 1.2033229e-16 
8439.6 1.0987036e-16 
8440.8 1.1225643e-16 
8442.1 9.6760503e-17 
8443.4 9.4675454e-17 
8444.6 1.2128951e-16 
8445.9 1.0713049e-16 
8447.2 7.0746954e-17 
8448.4 9.9431499e-17 
8449.7 9.1248891e-17 
8450.9 1.0343457e-16 
8452.2 1.010284e-16 
8453.5 9.8711625e-17 
8454.7 1.0063333e-16 
8456.0 1.1024256e-16 
8457.2 8.8040274e-17 
8458.5 8.8923576e-17 
8459.8 1.0053188e-16 
8461.0 1.0978987e-16 
8462.3 8.9962747e-17 
8463.5 1.0956046e-16 
8464.8 1.1782369e-16 
8466.1 8.0399879e-17 
8467.3 1.1246109e-16 
8468.6 1.1932201e-16 
8469.8 8.459038e-17 
8471.1 9.2602374e-17 
8472.4 1.0681418e-16 
8473.6 9.1222104e-17 
8474.9 1.1112226e-16 
8476.2 1.1151885e-16 
8477.4 1.0690266e-16 
8478.7 1.1536966e-16 
8479.9 8.7634838e-17 
8481.2 9.7354431e-17 
8482.5 9.731426e-17 
8483.7 9.1083188e-17 
8485.0 1.1680228e-16 
8486.2 1.0559433e-16 
8487.5 9.1117959e-17 
8488.8 9.6428634e-17 
8490.0 9.8721132e-17 
8491.3 9.0772689e-17 
8492.5 8.94513e-17 
8493.8 9.9288536e-17 
8495.1 9.3318953e-17 
8496.3 9.3761224e-17 
8497.6 1.3142926e-16 
8498.8 1.0537067e-16 
8500.1 8.7677655e-17 
8501.4 9.3364341e-17 
8502.6 9.7701544e-17 
8503.9 1.1773897e-16 
8505.1 1.1334066e-16 
8506.4 9.3601242e-17 
8507.7 9.5116096e-17 
8508.9 1.0871818e-16 
8510.2 9.5170314e-17 
8511.5 1.1841863e-16 
8512.7 8.8603652e-17 
8514.0 8.0532634e-17 
8515.2 6.0854256e-17 
8516.5 1.2406843e-16 
8517.8 9.146432e-17 
8519.0 9.2363651e-17 
8520.3 1.0679854e-16 
8521.5 9.6071428e-17 
8522.8 1.0829326e-16 
8524.1 1.0060317e-16 
8525.3 1.1246354e-16 
8526.6 1.0796439e-16 
8527.8 9.4909634e-17 
8529.1 9.7325559e-17 
8530.4 9.2370476e-17 
8531.6 7.042666e-17 
8532.9 9.2013917e-17 
8534.1 1.1395384e-16 
8535.4 1.0232393e-16 
8536.7 9.7764821e-17 
8537.9 8.881995e-17 
8539.2 9.4300121e-17 
8540.5 9.6610588e-17 
8541.7 1.1803575e-16 
8543.0 1.1420232e-16 
8544.2 7.7824897e-17 
8545.5 9.0763825e-17 
8546.8 1.1256466e-16 
8548.0 7.7855039e-17 
8549.3 1.2289336e-16 
8550.5 1.0783157e-16 
8551.8 9.5555089e-17 
8553.1 9.168488e-17 
8554.3 1.1357695e-16 
8555.6 1.095787e-16 
8556.8 1.0212357e-16 
8558.1 9.0438623e-17 
8559.4 1.0301523e-16 
8560.6 7.7933154e-17 
8561.9 1.2069591e-16 
8563.1 1.1230953e-16 
8564.4 9.3126684e-17 
8565.7 1.011051e-16 
8566.9 1.4232715e-16 
8568.2 1.2232724e-16 
8569.4 1.2387425e-16 
8570.7 1.1832856e-16 
8572.0 8.2082569e-17 
8573.2 8.2596703e-17 
8574.5 7.5634536e-17 
8575.8 1.0234122e-16 
8577.0 1.4179335e-16 
8578.3 9.4686372e-17 
8579.5 1.1341558e-16 
8580.8 9.5277194e-17 
8582.1 8.5154479e-17 
8583.3 8.8108515e-17 
8584.6 7.8519431e-17 
8585.8 9.2269582e-17 
8587.1 1.1221345e-16 
8588.4 7.3286162e-17 
8589.6 8.4170795e-17 
8590.9 1.4259864e-16 
8592.1 1.0862783e-16 
8593.4 8.9055325e-17 
8594.7 8.5900688e-17 
8595.9 1.1484437e-16 
8597.2 8.3746818e-17 
8598.4 7.227372e-17 
8599.7 6.7786556e-17 
8601.0 8.394353e-17 
8602.2 8.6982568e-17 
8603.5 8.7972695e-17 
8604.7 9.7384401e-17 
8606.0 1.1432494e-16 
8607.3 9.0019493e-17 
8608.5 6.8610064e-17 
8609.8 1.2129684e-16 
8611.1 1.146931e-16 
8612.3 8.7406888e-17 
8613.6 9.3468351e-17 
8614.8 7.2507672e-17 
8616.1 6.6280682e-17 
8617.4 8.7497879e-17 
8618.6 7.6357334e-17 
8619.9 9.8793063e-17 
8621.1 8.4724698e-17 
8622.4 6.1442637e-17 
8623.7 7.3965373e-17 
8624.9 1.0439317e-16 
8626.2 1.10158e-16 
8627.4 6.3721016e-17 
8628.7 9.6649013e-17 
8630.0 8.9594257e-17 
8631.2 7.5284234e-17 
8632.5 7.6199874e-17 
8633.7 8.7305127e-17 
8635.0 8.850519e-17 
8636.3 8.7957539e-17 
8637.5 8.265914e-17 
8638.8 7.2901261e-17 
8640.1 7.8891426e-17 
8641.3 9.3725522e-17 
8642.6 1.0814859e-16 
8643.8 9.3065721e-17 
8645.1 1.0124669e-16 
8646.4 1.0419562e-16 
8647.6 9.0608591e-17 
8648.9 8.7146161e-17 
8650.1 9.3181801e-17 
8651.4 8.4739724e-17 
8652.7 8.9338908e-17 
8653.9 9.1579368e-17 
8655.2 9.1577515e-17 
8656.4 9.8616885e-17 
8657.7 8.7235263e-17 
8659.0 7.1579148e-17 
8660.2 9.403597e-17 
8661.5 8.3221695e-17 
8662.7 8.7088159e-17 
8664.0 1.0180409e-16 
8665.3 8.9605108e-17 


==> anc/SSS17a-LDSS3-20170817_cal.flm <==
#PI: Shappee/Drout 
#OBJECT: SSS17a  
#TELESCOPE: Magellan 
#JD: 2457983.51825 
#JD - LIGO trigger : 0.489709000103 
# 
#Angstrom    Flux(erg/s/cm**2/Angstrom) 
3725.6 2.0397695e-15 
3727.6 2.2318398e-15 
3729.5 1.8640385e-15 
3731.5 2.3895465e-15 
3733.5 1.1004157e-15 
3735.5 1.0102366e-15 
3737.4 2.2304237e-15 
3739.4 1.8082125e-15 
3741.4 1.3923391e-15 
3743.3 1.488174e-15 
3745.3 1.4603096e-15 
3747.3 1.8527051e-15 
3749.3 1.7301438e-15 
3751.2 7.8301904e-16 
3753.2 9.4737686e-16 
3755.2 8.4845348e-16 
3757.1 1.3809105e-15 
3759.1 8.893822e-16 
3761.1 2.9205226e-16 
3763.0 8.9493026e-16 
3765.0 1.4457378e-15 
3767.0 1.2129429e-15 
3769.0 1.3387935e-15 
3770.9 1.403333e-15 
3772.9 8.6290883e-16 
3774.9 1.0973291e-15 
3776.8 8.6756416e-16 
3778.8 6.8024071e-16 
3780.8 6.2580894e-16 
3782.8 8.0346282e-16 
3784.7 7.9959843e-16 
3786.7 9.5456617e-16 
3788.7 8.7342895e-16 
3790.6 1.1551205e-15 
3792.6 9.3644339e-16 
3794.6 5.8258154e-16 
3796.6 5.1157137e-16 
3798.5 8.3282097e-16 
3800.5 1.1241464e-15 
3802.5 1.215654e-15 
3804.4 1.2765548e-15 
3806.4 1.3422884e-15 
3808.4 1.4035999e-15 
3810.3 1.4616629e-15 
3812.3 1.5167459e-15 
3814.3 1.5667893e-15 
3816.3 1.6324926e-15 
3818.2 1.5826151e-15 
3820.2 1.1256786e-15 
3822.2 1.3131175e-15 
3824.1 1.5133382e-15 
3826.1 1.122657e-15 
3828.1 9.5662716e-16 
3830.1 8.093551e-16 
3832.0 8.5650888e-16 
3834.0 1.4636948e-15 
3836.0 1.8793335e-15 
3837.9 1.207666e-15 
3839.9 1.064413e-15 
3841.9 1.0404882e-15 
3843.9 1.0528898e-15 
3845.8 1.391439e-15 
3847.8 1.2881857e-15 
3849.8 1.0157959e-15 
3851.7 9.969354e-16 
3853.7 9.1695844e-16 
3855.7 1.1287734e-15 
3857.6 1.0022064e-15 
3859.6 1.2428176e-15 
3861.6 1.210492e-15 
3863.6 1.1141609e-15 
3865.5 1.055361e-15 
3867.5 9.1299791e-16 
3869.5 9.3288126e-16 
3871.4 9.5761172e-16 
3873.4 8.9651655e-16 
3875.4 1.0342469e-15 
3877.4 1.1059275e-15 
3879.3 9.3310164e-16 
3881.3 1.1037631e-15 
3883.3 1.1102913e-15 
3885.2 1.0554345e-15 
3887.2 1.1589441e-15 
3889.2 1.2420864e-15 
3891.2 1.2303526e-15 
3893.1 1.1740279e-15 
3895.1 1.2799171e-15 
3897.1 1.0795817e-15 
3899.0 1.1752591e-15 
3901.0 1.1505124e-15 
3903.0 1.4035098e-15 
3904.9 1.2918079e-15 
3906.9 1.323418e-15 
3908.9 1.3366753e-15 
3910.9 1.3771056e-15 
3912.8 1.5282744e-15 
3914.8 1.3760658e-15 
3916.8 1.1532509e-15 
3918.7 1.0561313e-15 
3920.7 1.3008902e-15 
3922.7 1.1576165e-15 
3924.7 1.106336e-15 
3926.6 1.0931357e-15 
3928.6 1.0884636e-15 
3930.6 1.0458426e-15 
3932.5 8.4243306e-16 
3934.5 9.5951282e-16 
3936.5 1.1053035e-15 
3938.5 1.3045873e-15 
3940.4 1.1302793e-15 
3942.4 1.1703817e-15 
3944.4 1.0630194e-15 
3946.3 1.1477251e-15 
3948.3 1.1549691e-15 
3950.3 1.080611e-15 
3952.2 1.0601433e-15 
3954.2 1.121134e-15 
3956.2 1.1450902e-15 
3958.2 1.1781049e-15 
3960.1 1.1478208e-15 
3962.1 1.1402963e-15 
3964.1 1.1854371e-15 
3966.0 1.2523347e-15 
3968.0 1.2268875e-15 
3970.0 1.2149441e-15 
3972.0 1.1685173e-15 
3973.9 1.2412373e-15 
3975.9 1.1446906e-15 
3977.9 1.1315404e-15 
3979.8 1.3412939e-15 
3981.8 1.3088242e-15 
3983.8 1.1310027e-15 
3985.8 1.1919685e-15 
3987.7 1.2507054e-15 
3989.7 1.2641142e-15 
3991.7 1.2507797e-15 
3993.6 1.1568108e-15 
3995.6 1.0716513e-15 
3997.6 1.0548292e-15 
3999.5 1.1330811e-15 
4001.5 9.9954999e-16 
4003.5 9.5546172e-16 
4005.5 1.0376655e-15 
4007.4 1.1064641e-15 
4009.4 1.2124748e-15 
4011.4 1.1866302e-15 
4013.3 1.0012165e-15 
4015.3 1.1360866e-15 
4017.3 1.1859284e-15 
4019.3 1.0234342e-15 
4021.2 1.0639795e-15 
4023.2 1.1661567e-15 
4025.2 1.1970809e-15 
4027.1 1.2434593e-15 
4029.1 1.0563757e-15 
4031.1 1.2412363e-15 
4033.1 1.2073563e-15 
4035.0 1.2586235e-15 
4037.0 1.2083811e-15 
4039.0 1.2825053e-15 
4040.9 1.1654961e-15 
4042.9 1.1433237e-15 
4044.9 1.068619e-15 
4046.8 1.0772513e-15 
4048.8 1.1033158e-15 
4050.8 1.1886716e-15 
4052.8 1.2034656e-15 
4054.7 1.1225311e-15 
4056.7 1.0388932e-15 
4058.7 1.1121402e-15 
4060.6 1.1543653e-15 
4062.6 1.1949298e-15 
4064.6 1.1552195e-15 
4066.6 1.1322333e-15 
4068.5 1.4890208e-15 
4070.5 1.6505299e-15 
4072.5 1.4138403e-15 
4074.4 1.2677809e-15 
4076.4 1.1068495e-15 
4078.4 1.1732259e-15 
4080.4 1.2071266e-15 
4082.3 1.1781241e-15 
4084.3 1.105007e-15 
4086.3 1.1917724e-15 
4088.2 1.1563538e-15 
4090.2 1.1935071e-15 
4092.2 1.1660982e-15 
4094.1 1.2280884e-15 
4096.1 1.1280936e-15 
4098.1 1.084964e-15 
4100.1 1.0762415e-15 
4102.0 1.1036874e-15 
4104.0 1.0978483e-15 
4106.0 1.1594555e-15 
4107.9 1.1925348e-15 
4109.9 1.0577756e-15 
4111.9 1.0901088e-15 
4113.9 1.1374694e-15 
4115.8 1.1240435e-15 
4117.8 1.1488516e-15 
4119.8 1.1479192e-15 
4121.7 1.1317116e-15 
4123.7 1.1409453e-15 
4125.7 1.1593467e-15 
4127.7 1.1809017e-15 
4129.6 1.1580513e-15 
4131.6 1.1386814e-15 
4133.6 1.174696e-15 
4135.5 1.1130923e-15 
4137.5 1.0205836e-15 
4139.5 1.0641942e-15 
4141.4 1.1014763e-15 
4143.4 1.1500536e-15 
4145.4 1.183277e-15 
4147.4 1.1845912e-15 
4149.3 1.1030883e-15 
4151.3 1.1905305e-15 
4153.3 1.2305833e-15 
4155.2 1.1112229e-15 
4157.2 1.1521956e-15 
4159.2 1.1635218e-15 
4161.2 1.0676567e-15 
4163.1 9.7550691e-16 
4165.1 1.0492306e-15 
4167.1 1.068662e-15 
4169.0 1.0973761e-15 
4171.0 1.075948e-15 
4173.0 1.1594944e-15 
4175.0 1.1435744e-15 
4176.9 1.0676182e-15 
4178.9 1.0056586e-15 
4180.9 9.9443909e-16 
4182.8 1.0905235e-15 
4184.8 1.1551499e-15 
4186.8 1.0554365e-15 
4188.7 9.946007e-16 
4190.7 1.1013646e-15 
4192.7 1.0354925e-15 
4194.7 1.0190188e-15 
4196.6 1.0257035e-15 
4198.6 1.1354119e-15 
4200.6 1.0716058e-15 
4202.5 1.0174033e-15 
4204.5 1.0648807e-15 
4206.5 1.0122987e-15 
4208.5 9.9813784e-16 
4210.4 1.1158203e-15 
4212.4 1.1124573e-15 
4214.4 1.1128491e-15 
4216.3 1.0286631e-15 
4218.3 1.0283545e-15 
4220.3 1.0879698e-15 
4222.3 1.0672231e-15 
4224.2 1.0418259e-15 
4226.2 1.0842319e-15 
4228.2 1.0155661e-15 
4230.1 1.0473966e-15 
4232.1 1.1153163e-15 
4234.1 9.79132e-16 
4236.0 9.4899986e-16 
4238.0 1.0347504e-15 
4240.0 9.8509618e-16 
4242.0 1.0316416e-15 
4243.9 1.0779585e-15 
4245.9 1.0495287e-15 
4247.9 1.0579897e-15 
4249.8 1.0651836e-15 
4251.8 1.1043958e-15 
4253.8 9.8027281e-16 
4255.8 9.9379733e-16 
4257.7 1.0491947e-15 
4259.7 1.0808191e-15 
4261.7 1.0827308e-15 
4263.6 1.012334e-15 
4265.6 9.499093e-16 
4267.6 9.8439095e-16 
4269.6 1.0062286e-15 
4271.5 9.9192722e-16 
4273.5 9.2534895e-16 
4275.5 1.0280574e-15 
4277.4 1.0285988e-15 
4279.4 1.0258734e-15 
4281.4 1.0173369e-15 
4283.3 1.0259175e-15 
4285.3 1.0278493e-15 
4287.3 1.009278e-15 
4289.3 1.0224049e-15 
4291.2 1.0502435e-15 
4293.2 1.0126492e-15 
4295.2 9.5320894e-16 
4297.1 9.9127938e-16 
4299.1 1.0065349e-15 
4301.1 9.7607193e-16 
4303.1 9.6395551e-16 
4305.0 9.5108281e-16 
4307.0 9.3652672e-16 
4309.0 1.0190575e-15 
4310.9 9.9794499e-16 
4312.9 1.041299e-15 
4314.9 1.0235318e-15 
4316.9 9.7801545e-16 
4318.8 9.9845489e-16 
4320.8 9.7743841e-16 
4322.8 9.5403764e-16 
4324.7 9.727196e-16 
4326.7 9.6011014e-16 
4328.7 9.1448182e-16 
4330.6 9.0207867e-16 
4332.6 9.2996216e-16 
4334.6 9.181826e-16 
4336.6 9.6460833e-16 
4338.5 9.3853486e-16 
4340.5 9.4777218e-16 
4342.5 9.2968936e-16 
4344.4 9.0508547e-16 
4346.4 9.112659e-16 
4348.4 9.0537359e-16 
4350.4 9.2444932e-16 
4352.3 9.1978829e-16 
4354.3 9.2229614e-16 
4356.3 9.4725609e-16 
4358.2 9.7005764e-16 
4360.2 9.1986884e-16 
4362.2 8.8175223e-16 
4364.1 8.5571279e-16 
4366.1 9.2529595e-16 
4368.1 9.6518614e-16 
4370.1 9.5190085e-16 
4372.0 9.0718399e-16 
4374.0 9.1192357e-16 
4376.0 9.7104458e-16 
4377.9 9.8621687e-16 
4379.9 9.6047809e-16 
4381.9 9.4973864e-16 
4383.9 9.1616818e-16 
4385.8 8.4864507e-16 
4387.8 8.7888674e-16 
4389.8 9.2864299e-16 
4391.7 9.4122097e-16 
4393.7 9.3695838e-16 
4395.7 9.460808e-16 
4397.7 9.2823593e-16 
4399.6 8.7725562e-16 
4401.6 8.6869003e-16 
4403.6 8.8011523e-16 
4405.5 8.5756433e-16 
4407.5 9.4196276e-16 
4409.5 9.2664969e-16 
4411.4 9.0966845e-16 
4413.4 9.3828511e-16 
4415.4 9.3603751e-16 
4417.4 9.1596501e-16 
4419.3 9.1284764e-16 
4421.3 9.623703e-16 
4423.3 9.720648e-16 
4425.2 9.2280145e-16 
4427.2 8.9036468e-16 
4429.2 8.8913359e-16 
4431.2 8.9805138e-16 
4433.1 8.730016e-16 
4435.1 8.9245715e-16 
4437.1 8.9581953e-16 
4439.0 9.1513958e-16 
4441.0 8.6573629e-16 
4443.0 8.859949e-16 
4445.0 8.9671903e-16 
4446.9 8.5419212e-16 
4448.9 9.1528199e-16 
4450.9 9.1518158e-16 
4452.8 8.5637308e-16 
4454.8 8.6483428e-16 
4456.8 8.4970994e-16 
4458.7 8.6916149e-16 
4460.7 8.6446752e-16 
4462.7 8.9683716e-16 
4464.7 9.1410387e-16 
4466.6 8.8746844e-16 
4468.6 9.2256627e-16 
4470.6 8.8402641e-16 
4472.5 8.8489989e-16 
4474.5 9.001992e-16 
4476.5 9.0381073e-16 
4478.5 8.7119513e-16 
4480.4 9.1462603e-16 
4482.4 9.224631e-16 
4484.4 8.613528e-16 
4486.3 8.7246154e-16 
4488.3 9.0114715e-16 
4490.3 9.2032325e-16 
4492.3 9.1299231e-16 
4494.2 8.4798308e-16 
4496.2 8.7113589e-16 
4498.2 9.1626782e-16 
4500.1 9.2169993e-16 
4502.1 9.2064088e-16 
4504.1 8.6998227e-16 
4506.0 8.4109874e-16 
4508.0 8.6554772e-16 
4510.0 9.2491492e-16 
4512.0 8.7313341e-16 
4513.9 8.4025427e-16 
4515.9 8.8577972e-16 
4517.9 8.7782678e-16 
4519.8 8.6579874e-16 
4521.8 8.7298423e-16 
4523.8 8.676756e-16 
4525.8 8.7150217e-16 
4527.7 8.6993739e-16 
4529.7 8.8174961e-16 
4531.7 8.5267578e-16 
4533.6 8.1280403e-16 
4535.6 8.3681333e-16 
4537.6 8.6341571e-16 
4539.6 8.272129e-16 
4541.5 8.766657e-16 
4543.5 8.3605787e-16 
4545.5 8.4706852e-16 
4547.4 8.8188221e-16 
4549.4 8.6792667e-16 
4551.4 8.6694706e-16 
4553.3 8.566645e-16 
4555.3 8.4422375e-16 
4557.3 8.2450325e-16 
4559.3 8.7289519e-16 
4561.2 8.5530985e-16 
4563.2 8.2629531e-16 
4565.2 8.8340827e-16 
4567.1 8.577339e-16 
4569.1 7.9643236e-16 
4571.1 8.4857491e-16 
4573.1 8.6674122e-16 
4575.0 8.4513307e-16 
4577.0 8.4788573e-16 
4579.0 8.5314056e-16 
4580.9 8.4689245e-16 
4582.9 8.845709e-16 
4584.9 8.5142524e-16 
4586.9 7.9263699e-16 
4588.8 8.2879527e-16 
4590.8 8.1150429e-16 
4592.8 7.7828019e-16 
4594.7 8.2635712e-16 
4596.7 8.4674174e-16 
4598.7 8.6214217e-16 
4600.6 8.1754439e-16 
4602.6 7.9590248e-16 
4604.6 8.3646523e-16 
4606.6 8.5286062e-16 
4608.5 8.3340932e-16 
4610.5 8.254396e-16 
4612.5 8.2515682e-16 
4614.4 7.986456e-16 
4616.4 8.236075e-16 
4618.4 8.2765967e-16 
4620.4 7.9275109e-16 
4622.3 7.9557719e-16 
4624.3 8.2495635e-16 
4626.3 7.7513365e-16 
4628.2 7.9491869e-16 
4630.2 7.9299625e-16 
4632.2 7.7646622e-16 
4634.2 7.7048669e-16 
4636.1 7.83409e-16 
4638.1 7.7098922e-16 
4640.1 8.2095775e-16 
4642.0 8.1605625e-16 
4644.0 7.9575661e-16 
4646.0 8.1017954e-16 
4647.9 7.659077e-16 
4649.9 7.7090587e-16 
4651.9 7.9908948e-16 
4653.9 7.8633639e-16 
4655.8 7.8188864e-16 
4657.8 7.8940623e-16 
4659.8 8.0481104e-16 
4661.7 8.3065977e-16 
4663.7 8.0100466e-16 
4665.7 7.7760019e-16 
4667.7 7.6779571e-16 
4669.6 7.5916435e-16 
4671.6 7.7579243e-16 
4673.6 7.9555578e-16 
4675.5 7.9290047e-16 
4677.5 7.911777e-16 
4679.5 7.9103796e-16 
4681.5 7.5842447e-16 
4683.4 7.7200064e-16 
4685.4 7.4854281e-16 
4687.4 7.4433856e-16 
4689.3 8.0709794e-16 
4691.3 7.651489e-16 
4693.3 7.4937832e-16 
4695.2 7.8473844e-16 
4697.2 7.6557458e-16 
4699.2 7.554722e-16 
4701.2 7.6008058e-16 
4703.1 7.5074628e-16 
4705.1 7.542498e-16 
4707.1 7.5107149e-16 
4709.0 7.7335026e-16 
4711.0 7.9377997e-16 
4713.0 7.6810257e-16 
4715.0 7.8408827e-16 
4716.9 7.7418006e-16 
4718.9 7.8979073e-16 
4720.9 7.9754002e-16 
4722.8 7.8174526e-16 
4724.8 7.727604e-16 
4726.8 7.60449e-16 
4728.8 7.7857346e-16 
4730.7 7.5702223e-16 
4732.7 7.6589586e-16 
4734.7 7.9004479e-16 
4736.6 7.7091138e-16 
4738.6 7.8056276e-16 
4740.6 7.5463184e-16 
4742.5 7.4834059e-16 
4744.5 7.7917026e-16 
4746.5 8.0042455e-16 
4748.5 7.8964002e-16 
4750.4 7.7516175e-16 
4752.4 7.5771308e-16 
4754.4 7.9379162e-16 
4756.3 7.6841791e-16 
4758.3 7.4162489e-16 
4760.3 7.2519682e-16 
4762.3 7.4330402e-16 
4764.2 7.8561599e-16 
4766.2 7.7164094e-16 
4768.2 7.6671153e-16 
4770.1 7.6773277e-16 
4772.1 7.6388477e-16 
4774.1 7.5955206e-16 
4776.1 7.5831114e-16 
4778.0 7.6408539e-16 
4780.0 7.6228036e-16 
4782.0 7.4082082e-16 
4783.9 7.754836e-16 
4785.9 7.7381008e-16 
4787.9 7.3102847e-16 
4789.8 7.579794e-16 
4791.8 7.5195422e-16 
4793.8 7.6198753e-16 
4795.8 7.3162509e-16 
4797.7 7.3564916e-16 
4799.7 7.4479448e-16 
4801.7 7.6127472e-16 
4803.6 7.624159e-16 
4805.6 7.4777952e-16 
4807.6 7.4987571e-16 
4809.6 7.8565314e-16 
4811.5 7.5911592e-16 
4813.5 7.5198381e-16 
4815.5 7.5985791e-16 
4817.4 7.3120238e-16 
4819.4 7.2314294e-16 
4821.4 7.6242692e-16 
4823.4 7.4249735e-16 
4825.3 7.1914337e-16 
4827.3 7.2405127e-16 
4829.3 7.2228305e-16 
4831.2 7.3019072e-16 
4833.2 7.5487843e-16 
4835.2 7.5639866e-16 
4837.1 7.1960474e-16 
4839.1 7.1915268e-16 
4841.1 7.178188e-16 
4843.1 7.4189866e-16 
4845.0 7.4790372e-16 
4847.0 7.3232884e-16 
4849.0 7.269134e-16 
4850.9 7.2116009e-16 
4852.9 7.2892039e-16 
4854.9 7.2726442e-16 
4856.9 7.1846371e-16 
4858.8 7.2393367e-16 
4860.8 7.1317187e-16 
4862.8 7.2159415e-16 
4864.7 7.0675035e-16 
4866.7 6.9626483e-16 
4868.7 7.0546452e-16 
4870.7 7.3254406e-16 
4872.6 7.3639181e-16 
4874.6 6.9778233e-16 
4876.6 7.2106321e-16 
4878.5 7.215723e-16 
4880.5 7.3130366e-16 
4882.5 7.1568366e-16 
4884.4 7.3741496e-16 
4886.4 7.1919434e-16 
4888.4 7.0980674e-16 
4890.4 7.0646444e-16 
4892.3 6.785738e-16 
4894.3 6.9893631e-16 
4896.3 7.0616818e-16 
4898.2 7.19976e-16 
4900.2 7.3086331e-16 
4902.2 7.1148348e-16 
4904.2 7.0235655e-16 
4906.1 7.0873164e-16 
4908.1 7.0834408e-16 
4910.1 7.2364597e-16 
4912.0 7.5193175e-16 
4914.0 7.4077614e-16 
4916.0 7.2399211e-16 
4918.0 7.2099554e-16 
4919.9 7.1303708e-16 
4921.9 6.9733803e-16 
4923.9 7.1265344e-16 
4925.8 6.9776156e-16 
4927.8 6.9352651e-16 
4929.8 6.9527981e-16 
4931.7 7.0033886e-16 
4933.7 6.9114629e-16 
4935.7 6.9504578e-16 
4937.7 6.9885387e-16 
4939.6 7.070307e-16 
4941.6 6.9148965e-16 
4943.6 7.0406252e-16 
4945.5 6.8688625e-16 
4947.5 7.0703444e-16 
4949.5 6.8021792e-16 
4951.5 6.7187362e-16 
4953.4 6.9727107e-16 
4955.4 7.1716647e-16 
4957.4 6.9998957e-16 
4959.3 7.1480088e-16 
4961.3 6.9455277e-16 
4963.3 6.7606035e-16 
4965.3 6.8134312e-16 
4967.2 6.8816396e-16 
4969.2 6.8858089e-16 
4971.2 6.8205786e-16 
4973.1 6.827115e-16 
4975.1 6.7349733e-16 
4977.1 6.7574794e-16 
4979.0 7.0708536e-16 
4981.0 7.053489e-16 
4983.0 6.9429622e-16 
4985.0 6.9994985e-16 
4986.9 6.8845684e-16 
4988.9 7.0297468e-16 
4990.9 6.8336138e-16 
4992.8 6.7229802e-16 
4994.8 6.6346034e-16 
4996.8 6.6387793e-16 
4998.8 6.6178341e-16 
5000.7 6.4834745e-16 
5002.7 6.8769783e-16 
5004.7 6.971537e-16 
5006.6 6.9842678e-16 
5008.6 6.8911281e-16 
5010.6 6.6128934e-16 
5012.6 6.7290992e-16 
5014.5 6.7976901e-16 
5016.5 6.798426e-16 
5018.5 7.0403976e-16 
5020.4 6.7985261e-16 
5022.4 6.8400429e-16 
5024.4 6.8303486e-16 
5026.3 6.9920632e-16 
5028.3 6.9240332e-16 
5030.3 6.9451137e-16 
5032.3 6.9125221e-16 
5034.2 6.5812965e-16 
5036.2 6.6391052e-16 
5038.2 6.8326043e-16 
5040.1 6.6860396e-16 
5042.1 6.5565197e-16 
5044.1 6.6030645e-16 
5046.1 6.6888983e-16 
5048.0 6.6128495e-16 
5050.0 6.6324096e-16 
5052.0 6.7586848e-16 
5053.9 6.7501234e-16 
5055.9 6.6712795e-16 
5057.9 6.5419124e-16 
5059.9 6.6277726e-16 
5061.8 6.7658669e-16 
5063.8 6.360933e-16 
5065.8 6.5383019e-16 
5067.7 6.6548349e-16 
5069.7 6.3739714e-16 
5071.7 6.4879629e-16 
5073.6 6.7530441e-16 
5075.6 6.5788861e-16 
5077.6 6.6689466e-16 
5079.6 6.7670898e-16 
5081.5 6.7056985e-16 
5083.5 6.4032747e-16 
5085.5 6.4459752e-16 
5087.4 6.4135272e-16 
5089.4 6.6134365e-16 
5091.4 6.9340382e-16 
5093.4 6.6377029e-16 
5095.3 6.6313579e-16 
5097.3 6.5721739e-16 
5099.3 6.3813941e-16 
5101.2 6.6490281e-16 
5103.2 6.8303201e-16 
5105.2 6.5081175e-16 
5107.2 6.3917521e-16 
5109.1 6.444593e-16 
5111.1 6.6069271e-16 
5113.1 6.6103004e-16 
5115.0 6.5340531e-16 
5117.0 6.4867387e-16 
5119.0 6.6187753e-16 
5120.9 6.5458158e-16 
5122.9 6.473751e-16 
5124.9 6.4968022e-16 
5126.9 6.4489491e-16 
5128.8 6.4556033e-16 
5130.8 6.4894429e-16 
5132.8 6.3262079e-16 
5134.7 6.3288082e-16 
5136.7 6.472389e-16 
5138.7 6.4072083e-16 
5140.7 6.5846181e-16 
5142.6 6.3609784e-16 
5144.6 6.176638e-16 
5146.6 6.5339544e-16 
5148.5 6.5770868e-16 
5150.5 6.2644397e-16 
5152.5 6.3249419e-16 
5154.5 6.3761026e-16 
5156.4 6.5128828e-16 
5158.4 6.4668883e-16 
5160.4 6.2416805e-16 
5162.3 6.3437487e-16 
5164.3 6.3369181e-16 
5166.3 6.1784987e-16 
5168.2 6.2388136e-16 
5170.2 6.1631305e-16 
5172.2 6.4136812e-16 
5174.2 6.4353754e-16 
5176.1 6.283412e-16 
5178.1 6.105543e-16 
5180.1 6.1193837e-16 
5182.0 6.2615779e-16 
5184.0 6.2273865e-16 
5186.0 6.5135246e-16 
5188.0 6.2177171e-16 
5189.9 6.1615296e-16 
5191.9 6.1466054e-16 
5193.9 6.2660968e-16 
5195.8 6.2276923e-16 
5197.8 6.3423513e-16 
5199.8 6.2315832e-16 
5201.8 5.9849445e-16 
5203.7 6.356643e-16 
5205.7 6.3690345e-16 
5207.7 5.9758462e-16 
5209.6 6.0572652e-16 
5211.6 6.1644454e-16 
5213.6 6.1553304e-16 
5215.5 6.3888619e-16 
5217.5 6.3077741e-16 
5219.5 6.1691982e-16 
5221.5 6.0986991e-16 
5223.4 6.0187736e-16 
5225.4 6.1138725e-16 
5227.4 6.0201382e-16 
5229.3 6.0518934e-16 
5231.3 5.8964441e-16 
5233.3 6.0209122e-16 
5235.3 6.1593746e-16 
5237.2 6.0322407e-16 
5239.2 5.9247266e-16 
5241.2 6.0205423e-16 
5243.1 6.253017e-16 
5245.1 6.1930824e-16 
5247.1 6.0513301e-16 
5249.1 5.9973056e-16 
5251.0 6.04351e-16 
5253.0 6.062148e-16 
5255.0 6.0707037e-16 
5256.9 6.2067487e-16 
5258.9 6.0304301e-16 
5260.9 5.9306489e-16 
5262.8 6.0256635e-16 
5264.8 6.016597e-16 
5266.8 5.9165513e-16 
5268.8 6.0273722e-16 
5270.7 6.0110864e-16 
5272.7 6.1319261e-16 
5274.7 6.191025e-16 
5276.6 6.0930248e-16 
5278.6 6.2157003e-16 
5280.6 6.0567867e-16 
5282.6 6.0635978e-16 
5284.5 6.2297616e-16 
5286.5 6.2171677e-16 
5288.5 6.0858644e-16 
5290.4 6.3692753e-16 
5292.4 6.2338023e-16 
5294.4 6.1049073e-16 
5296.4 6.0788571e-16 
5298.3 5.9594675e-16 
5300.3 5.9627955e-16 
5302.3 6.1602583e-16 
5304.2 6.2019346e-16 
5306.2 6.1583912e-16 
5308.2 6.1129222e-16 
5310.1 6.0605467e-16 
5312.1 6.0403759e-16 
5314.1 6.0265075e-16 
5316.1 5.7908736e-16 
5318.0 5.79841e-16 
5320.0 6.0209441e-16 
5322.0 6.2646156e-16 
5323.9 6.2273541e-16 
5325.9 6.0726977e-16 
5327.9 6.0153482e-16 
5329.9 5.9851026e-16 
5331.8 6.0436773e-16 
5333.8 6.0069715e-16 
5335.8 6.0297772e-16 
5337.7 6.0827957e-16 
5339.7 6.1549079e-16 
5341.7 6.090276e-16 
5343.7 6.0440209e-16 
5345.6 6.1128609e-16 
5347.6 6.1191095e-16 
5349.6 6.0488643e-16 
5351.5 6.1132441e-16 
5353.5 6.0750704e-16 
5355.5 6.0497359e-16 
5357.4 6.1291894e-16 
5359.4 6.0631003e-16 
5361.4 5.9230414e-16 
5363.4 5.8220733e-16 
5365.3 6.0487294e-16 
5367.3 6.0793262e-16 
5369.3 5.9391725e-16 
5371.2 6.0923952e-16 
5373.2 6.0973547e-16 
5375.2 5.928483e-16 
5377.2 6.0362499e-16 
5379.1 6.0696208e-16 
5381.1 5.8653039e-16 
5383.1 5.8967106e-16 
5385.0 5.8930877e-16 
5387.0 5.7947407e-16 
5389.0 5.9744813e-16 
5391.0 5.9416228e-16 
5392.9 5.9929458e-16 
5394.9 5.9996939e-16 
5396.9 5.8867397e-16 
5398.8 5.9576094e-16 
5400.8 5.9775906e-16 
5402.8 5.9162543e-16 
5404.7 5.8405031e-16 
5406.7 5.9722077e-16 
5408.7 5.9581242e-16 
5410.7 5.917271e-16 
5412.6 5.8532464e-16 
5414.6 5.894834e-16 
5416.6 5.8314368e-16 
5418.5 5.7942434e-16 
5420.5 5.8716847e-16 
5422.5 5.8318268e-16 
5424.5 5.8170627e-16 
5426.4 6.0723779e-16 
5428.4 6.0097978e-16 
5430.4 5.8852768e-16 
5432.3 5.8989256e-16 
5434.3 5.954495e-16 
5436.3 5.8120325e-16 
5438.3 5.9601539e-16 
5440.2 6.0454876e-16 
5442.2 5.9263528e-16 
5444.2 5.9155115e-16 
5446.1 5.7677875e-16 
5448.1 5.7718015e-16 
5450.1 5.7789849e-16 
5452.0 5.7427009e-16 
5454.0 6.0786296e-16 
5456.0 6.0425047e-16 
5458.0 5.7624631e-16 
5459.9 5.7783496e-16 
5461.9 5.8118788e-16 
5463.9 5.6515561e-16 
5465.8 5.7655315e-16 
5467.8 5.8433596e-16 
5469.8 5.9283997e-16 
5471.8 5.8191154e-16 
5473.7 5.7443671e-16 
5475.7 5.8775058e-16 
5477.7 5.7505069e-16 
5479.6 5.8057295e-16 
5481.6 5.8475381e-16 
5483.6 5.7385281e-16 
5485.6 5.7422267e-16 
5487.5 5.8516734e-16 
5489.5 5.6681496e-16 
5491.5 5.5572824e-16 
5493.4 5.6682644e-16 
5495.4 5.760607e-16 
5497.4 5.8464553e-16 
5499.3 5.7227371e-16 
5501.3 5.6597056e-16 
5503.3 5.6706786e-16 
5505.3 5.74269e-16 
5507.2 5.6750781e-16 
5509.2 5.4995545e-16 
5511.2 5.6047613e-16 
5513.1 5.8469479e-16 
5515.1 5.8393433e-16 
5517.1 5.730598e-16 
5519.1 5.7975193e-16 
5521.0 5.6765183e-16 
5523.0 5.7453984e-16 
5525.0 5.8845991e-16 
5526.9 5.9178202e-16 
5528.9 5.7628874e-16 
5530.9 5.6449476e-16 
5532.9 5.7592188e-16 
5534.8 5.6563239e-16 
5536.8 5.6419865e-16 
5538.8 5.5803885e-16 
5540.7 5.6767888e-16 
5542.7 5.8504312e-16 
5544.7 5.7673392e-16 
5546.6 5.7413037e-16 
5548.6 5.6775816e-16 
5550.6 5.6423064e-16 
5552.6 5.774911e-16 
5554.5 5.6705052e-16 
5556.5 5.6397922e-16 
5558.5 5.833583e-16 
5560.4 5.8972561e-16 
5562.4 5.6334486e-16 
5564.4 5.6616872e-16 
5566.4 5.7825067e-16 
5568.3 5.6959208e-16 
5570.3 5.6816903e-16 
5572.3 5.6797616e-16 
5574.2 5.6492454e-16 
5576.2 5.6188309e-16 
5578.2 5.5378383e-16 
5580.2 5.5555456e-16 
5582.1 5.4485876e-16 
5584.1 5.5342027e-16 
5586.1 5.5120004e-16 
5588.0 5.4997852e-16 
5590.0 5.7013795e-16 
5592.0 5.6461186e-16 
5593.9 5.570704e-16 
5595.9 5.5404288e-16 
5597.9 5.4565808e-16 
5599.9 5.4295464e-16 
5601.8 5.5019465e-16 
5603.8 5.465818e-16 
5605.8 5.4385745e-16 
5607.7 5.5366436e-16 
5609.7 5.6046165e-16 
5611.7 5.5047072e-16 
5613.7 5.4809026e-16 
5615.6 5.549128e-16 
5617.6 5.4847696e-16 
5619.6 5.4738024e-16 
5621.5 5.4012574e-16 
5623.5 5.5352764e-16 
5625.5 5.6603729e-16 
5627.5 5.430174e-16 
5629.4 5.5408373e-16 
5631.4 5.4615538e-16 
5633.4 5.416644e-16 
5635.3 5.5221454e-16 
5637.3 5.3608849e-16 
5639.3 5.518681e-16 
5641.2 5.5024281e-16 
5643.2 5.4230486e-16 
5645.2 5.6142299e-16 
5647.2 5.5026369e-16 
5649.1 5.3960002e-16 
5651.1 5.6793171e-16 
5653.1 5.6463801e-16 
5655.0 5.3510378e-16 
5657.0 5.2768146e-16 
5659.0 5.2667147e-16 
5661.0 5.3965915e-16 
5662.9 5.4812731e-16 
5664.9 5.3979977e-16 
5666.9 5.4274224e-16 
5668.8 5.432849e-16 
5670.8 5.3590339e-16 
5672.8 5.3490139e-16 
5674.8 5.408082e-16 
5676.7 5.3627125e-16 
5678.7 5.4108374e-16 
5680.7 5.4342405e-16 
5682.6 5.3934586e-16 
5684.6 5.3281301e-16 
5686.6 5.3566087e-16 
5688.5 5.3338407e-16 
5690.5 5.2639684e-16 
5692.5 5.3370669e-16 
5694.5 5.281916e-16 
5696.4 5.3391596e-16 
5698.4 5.4572413e-16 
5700.4 5.3126823e-16 
5702.3 5.3752211e-16 
5704.3 5.2783487e-16 
5706.3 5.2068131e-16 
5708.3 5.3899902e-16 
5710.2 5.2578608e-16 
5712.2 5.0690796e-16 
5714.2 5.2578995e-16 
5716.1 5.387508e-16 
5718.1 5.2952876e-16 
5720.1 5.1131426e-16 
5722.1 5.2811618e-16 
5724.0 5.2466642e-16 
5726.0 5.2763998e-16 
5728.0 5.2506698e-16 
5729.9 5.141302e-16 
5731.9 5.152687e-16 
5733.9 5.2948642e-16 
5735.8 5.286703e-16 
5737.8 5.2489456e-16 
5739.8 5.2306205e-16 
5741.8 5.3372634e-16 
5743.7 5.3220677e-16 
5745.7 5.2751613e-16 
5747.7 5.3136954e-16 
5749.6 5.2017722e-16 
5751.6 5.2287085e-16 
5753.6 5.1379001e-16 
5755.6 5.0534136e-16 
5757.5 5.1652773e-16 
5759.5 5.3382721e-16 
5761.5 5.2884087e-16 
5763.4 5.3246047e-16 
5765.4 5.1887781e-16 
5767.4 5.2120729e-16 
5769.4 5.2704878e-16 
5771.3 5.3019586e-16 
5773.3 5.2089889e-16 
5775.3 5.2590285e-16 
5777.2 5.2948247e-16 
5779.2 5.2857214e-16 
5781.2 5.3513382e-16 
5783.1 5.1593041e-16 
5785.1 5.2672212e-16 
5787.1 5.2354996e-16 
5789.1 5.2509756e-16 
5791.0 5.1319868e-16 
5793.0 5.1243661e-16 
5795.0 5.2566464e-16 
5796.9 5.1577214e-16 
5798.9 5.1115479e-16 
5800.9 5.130638e-16 
5802.9 5.2462356e-16 
5804.8 5.0675257e-16 
5806.8 5.0952333e-16 
5808.8 5.1580495e-16 
5810.7 5.0945139e-16 
5812.7 5.3249368e-16 
5814.7 5.2768054e-16 
5816.7 5.2076546e-16 
5818.6 5.1871841e-16 
5820.6 5.1903334e-16 
5822.6 5.273608e-16 
5824.5 5.2915549e-16 
5826.5 5.1973183e-16 
5828.5 5.0664327e-16 
5830.4 5.0474865e-16 
5832.4 5.1936845e-16 
5834.4 5.1425581e-16 
5836.4 5.03846e-16 
5838.3 4.8274591e-16 
5840.3 4.9357003e-16 
5842.3 5.1766454e-16 
5844.2 5.2182803e-16 
5846.2 5.1200394e-16 
5848.2 5.1384396e-16 
5850.2 5.2434787e-16 
5852.1 5.2106504e-16 
5854.1 5.1865165e-16 
5856.1 5.0406291e-16 
5858.0 4.9926757e-16 
5860.0 5.0522322e-16 
5862.0 5.0229005e-16 
5864.0 5.007888e-16 
5865.9 5.1030656e-16 
5867.9 5.1651509e-16 
5869.9 5.0459907e-16 
5871.8 4.9836163e-16 
5873.8 5.0672869e-16 
5875.8 4.9976949e-16 
5877.7 4.995204e-16 
5879.7 5.0009562e-16 
5881.7 4.8784816e-16 
5883.7 4.9482341e-16 
5885.6 5.0546971e-16 
5887.6 4.9139549e-16 
5889.6 4.7388726e-16 
5891.5 4.8138249e-16 
5893.5 5.0566115e-16 
5895.5 5.1608646e-16 
5897.5 5.1438949e-16 
5899.4 5.0732715e-16 
5901.4 4.9487798e-16 
5903.4 4.9737817e-16 
5905.3 5.012796e-16 
5907.3 4.8547558e-16 
5909.3 4.8530947e-16 
5911.3 4.978947e-16 
5913.2 4.8649281e-16 
5915.2 4.8017345e-16 
5917.2 4.9589075e-16 
5919.1 5.0886784e-16 
5921.1 4.9263183e-16 
5923.1 4.7551774e-16 
5925.0 4.8339153e-16 
5927.0 4.9680395e-16 
5929.0 4.8659651e-16 
5931.0 4.7720057e-16 
5932.9 4.8834458e-16 
5934.9 4.875703e-16 
5936.9 4.9731826e-16 
5938.8 4.9051568e-16 
5940.8 4.7818562e-16 
5942.8 4.8373551e-16 
5944.8 4.8243575e-16 
5946.7 4.8517352e-16 
5948.7 4.8169729e-16 
5950.7 4.9259874e-16 
5952.6 5.0359125e-16 
5954.6 4.9110702e-16 
5956.6 4.852393e-16 
5958.6 4.8780762e-16 
5960.5 4.764407e-16 
5962.5 4.6809105e-16 
5964.5 4.7978133e-16 
5966.4 4.745148e-16 
5968.4 4.8930898e-16 
5970.4 4.8299919e-16 
5972.3 4.8335072e-16 
5974.3 4.8132929e-16 
5976.3 4.7570178e-16 
5978.3 4.8169682e-16 
5980.2 4.7126982e-16 
5982.2 4.7945887e-16 
5984.2 4.7230177e-16 
5986.1 4.5716997e-16 
5988.1 4.7328937e-16 
5990.1 4.6947715e-16 
5992.1 4.7772288e-16 
5994.0 4.7079675e-16 
5996.0 4.7085561e-16 
5998.0 4.829532e-16 
5999.9 4.7528037e-16 
6001.9 4.7302866e-16 
6003.9 4.7250291e-16 
6005.9 4.5894948e-16 
6007.8 4.651545e-16 
6009.8 4.755405e-16 
6011.8 4.7471751e-16 
6013.7 4.7802853e-16 
6015.7 4.647991e-16 
6017.7 4.628511e-16 
6019.6 4.7300725e-16 
6021.6 4.719118e-16 
6023.6 4.8171019e-16 
6025.6 4.7428678e-16 
6027.5 4.5889579e-16 
6029.5 4.6492242e-16 
6031.5 4.7048401e-16 
6033.4 4.683057e-16 
6035.4 4.7017056e-16 
6037.4 4.7651067e-16 
6039.4 4.7203909e-16 
6041.3 4.5376916e-16 
6043.3 4.5506894e-16 
6045.3 4.630049e-16 
6047.2 4.6440387e-16 
6049.2 4.6541505e-16 
6051.2 4.5878411e-16 
6053.2 4.6118828e-16 
6055.1 4.4754155e-16 
6057.1 4.6089519e-16 
6059.1 4.6022765e-16 
6061.0 4.4606519e-16 
6063.0 4.5299219e-16 
6065.0 4.6448442e-16 
6066.9 4.7113193e-16 
6068.9 4.8400908e-16 
6070.9 4.7001875e-16 
6072.9 4.556103e-16 
6074.8 4.5429804e-16 
6076.8 4.5403595e-16 
6078.8 4.7282833e-16 
6080.7 4.6850364e-16 
6082.7 4.5744787e-16 
6084.7 4.5482729e-16 
6086.7 4.4414234e-16 
6088.6 4.5341262e-16 
6090.6 4.5981675e-16 
6092.6 4.5508741e-16 
6094.5 4.679623e-16 
6096.5 4.4613573e-16 
6098.5 4.4821336e-16 
6100.5 4.5469298e-16 
6102.4 4.4771783e-16 
6104.4 4.4919703e-16 
6106.4 4.4005024e-16 
6108.3 4.6804282e-16 
6110.3 4.5478313e-16 
6112.3 4.4342741e-16 
6114.2 4.3522869e-16 
6116.2 4.3570549e-16 
6118.2 4.398073e-16 
6120.2 4.3897589e-16 
6122.1 4.5336298e-16 
6124.1 4.5267609e-16 
6126.1 4.3544817e-16 
6128.0 4.4663891e-16 
6130.0 4.5207097e-16 
6132.0 4.5550528e-16 
6134.0 4.6342668e-16 
6135.9 4.4373466e-16 
6137.9 4.3939282e-16 
6139.9 4.4430721e-16 
6141.8 4.384355e-16 
6143.8 4.4286232e-16 
6145.8 4.4294051e-16 
6147.8 4.3731633e-16 
6149.7 4.2744978e-16 
6151.7 4.2851942e-16 
6153.7 4.3650436e-16 
6155.6 4.3216414e-16 
6157.6 4.3430958e-16 
6159.6 4.4999632e-16 
6161.5 4.5352704e-16 
6163.5 4.33516e-16 
6165.5 4.3331417e-16 
6167.5 4.2673562e-16 
6169.4 4.2764622e-16 
6171.4 4.3042376e-16 
6173.4 4.4001519e-16 
6175.3 4.3439866e-16 
6177.3 4.3057728e-16 
6179.3 4.3177244e-16 
6181.3 4.3718686e-16 
6183.2 4.1906112e-16 
6185.2 4.1477913e-16 
6187.2 4.3211758e-16 
6189.1 4.3725866e-16 
6191.1 4.2586646e-16 
6193.1 4.270713e-16 
6195.1 4.37626e-16 
6197.0 4.3521901e-16 
6199.0 4.3725843e-16 
6201.0 4.2184749e-16 
6202.9 4.2078254e-16 
6204.9 4.236611e-16 
6206.9 4.0929709e-16 
6208.8 4.2075099e-16 
6210.8 4.1327562e-16 
6212.8 4.2080516e-16 
6214.8 4.2085092e-16 
6216.7 4.3206193e-16 
6218.7 4.1783404e-16 
6220.7 4.1275961e-16 
6222.6 4.1720877e-16 
6224.6 4.2944228e-16 
6226.6 4.1653504e-16 
6228.6 4.1382276e-16 
6230.5 4.1815405e-16 
6232.5 4.08773e-16 
6234.5 4.0896371e-16 
6236.4 4.0235902e-16 
6238.4 3.9139822e-16 
6240.4 4.2318463e-16 
6242.4 4.3093679e-16 
6244.3 4.2957292e-16 
6246.3 4.3205492e-16 
6248.3 4.0508511e-16 
6250.2 4.0668338e-16 
6252.2 4.1380228e-16 
6254.2 4.1170283e-16 
6256.1 4.0888961e-16 
6258.1 4.1186043e-16 
6260.1 4.0795549e-16 
6262.1 4.0591811e-16 
6264.0 4.1333227e-16 
6266.0 4.1553167e-16 
6268.0 4.0335424e-16 
6269.9 4.1186547e-16 
6271.9 4.0967165e-16 
6273.9 4.2602294e-16 
6275.9 4.0912949e-16 
6277.8 4.0763788e-16 
6279.8 4.2292432e-16 
6281.8 4.1600457e-16 
6283.7 4.1332019e-16 
6285.7 4.0769677e-16 
6287.7 4.126312e-16 
6289.7 3.9961565e-16 
6291.6 3.9624208e-16 
6293.6 4.1133816e-16 
6295.6 4.1312129e-16 
6297.5 4.0613487e-16 
6299.5 4.1993942e-16 
6301.5 4.1602405e-16 
6303.4 3.9975942e-16 
6305.4 3.9770022e-16 
6307.4 3.9371675e-16 
6309.4 4.0077439e-16 
6311.3 4.0591865e-16 
6313.3 3.986022e-16 
6315.3 4.0607517e-16 
6317.2 3.9905408e-16 
6319.2 4.1525327e-16 
6321.2 4.0640124e-16 
6323.2 3.9516429e-16 
6325.1 4.0212995e-16 
6327.1 4.0965167e-16 
6329.1 4.08029e-16 
6331.0 4.1193526e-16 
6333.0 4.0870335e-16 
6335.0 4.008257e-16 
6337.0 4.0659064e-16 
6338.9 4.0477919e-16 
6340.9 3.9744142e-16 
6342.9 4.0177797e-16 
6344.8 4.0768413e-16 
6346.8 4.0974039e-16 
6348.8 4.1162651e-16 
6350.7 4.1285621e-16 
6352.7 4.0153573e-16 
6354.7 3.9940767e-16 
6356.7 4.1795833e-16 
6358.6 4.0741558e-16 
6360.6 3.9950347e-16 
6362.6 4.0953581e-16 
6364.5 4.0582545e-16 
6366.5 3.9119915e-16 
6368.5 3.8865623e-16 
6370.5 4.0855105e-16 
6372.4 4.1600458e-16 
6374.4 4.0455655e-16 
6376.4 4.0103472e-16 
6378.3 4.0122131e-16 
6380.3 4.1216278e-16 
6382.3 3.9178619e-16 
6384.3 3.9291999e-16 
6386.2 3.9932374e-16 
6388.2 4.0019161e-16 
6390.2 4.0323364e-16 
6392.1 3.9786913e-16 
6394.1 4.0164993e-16 
6396.1 4.0470438e-16 
6398.0 4.0525633e-16 
6400.0 3.9772018e-16 
6402.0 3.9554861e-16 
6404.0 3.9453777e-16 
6405.9 4.0302475e-16 
6407.9 4.036964e-16 
6409.9 3.98553e-16 
6411.8 3.9326033e-16 
6413.8 4.0609046e-16 
6415.8 3.9995697e-16 
6417.8 3.9132383e-16 
6419.7 3.997804e-16 
6421.7 3.9579335e-16 
6423.7 3.9031971e-16 
6425.6 3.9905032e-16 
6427.6 3.9903785e-16 
6429.6 3.9868953e-16 
6431.6 4.0336208e-16 
6433.5 3.9807533e-16 
6435.5 3.9911901e-16 
6437.5 4.0619291e-16 
6439.4 4.005019e-16 
6441.4 3.910976e-16 
6443.4 3.9403242e-16 
6445.3 3.9813397e-16 
6447.3 3.9872302e-16 
6449.3 3.9134685e-16 
6451.3 3.9028344e-16 
6453.2 3.8268479e-16 
6455.2 3.7978505e-16 
6457.2 3.9058956e-16 
6459.1 3.921647e-16 
6461.1 3.8612275e-16 
6463.1 3.9457675e-16 
6465.1 3.9513393e-16 
6467.0 3.9329743e-16 
6469.0 3.880978e-16 
6471.0 4.0358235e-16 
6472.9 3.8796069e-16 
6474.9 3.728287e-16 
6476.9 3.9827008e-16 
6478.9 3.9041978e-16 
6480.8 3.7297741e-16 
6482.8 3.8143587e-16 
6484.8 3.8649786e-16 
6486.7 3.7348352e-16 
6488.7 3.7523738e-16 
6490.7 3.9269786e-16 
6492.6 3.9538016e-16 
6494.6 3.8847872e-16 
6496.6 3.7728782e-16 
6498.6 3.7702355e-16 
6500.5 3.8445501e-16 
6502.5 3.8635326e-16 
6504.5 3.9507349e-16 
6506.4 3.8882044e-16 
6508.4 3.6950266e-16 
6510.4 3.7827844e-16 
6512.4 3.8836245e-16 
6514.3 3.859279e-16 
6516.3 3.8767647e-16 
6518.3 3.9132389e-16 
6520.2 3.8745325e-16 
6522.2 3.718253e-16 
6524.2 3.6497665e-16 
6526.2 3.725257e-16 
6528.1 3.8587302e-16 
6530.1 3.8196706e-16 
6532.1 3.7200758e-16 
6534.0 3.7707222e-16 
6536.0 3.7721248e-16 
6538.0 3.9377016e-16 
6539.9 3.9135099e-16 
6541.9 3.7945867e-16 
6543.9 3.8906807e-16 
6545.9 3.8586791e-16 
6547.8 3.764616e-16 
6549.8 3.6935596e-16 
6551.8 3.6867198e-16 
6553.7 3.6808037e-16 
6555.7 3.7218607e-16 
6557.7 3.7966012e-16 
6559.7 3.9741601e-16 
6561.6 3.8661253e-16 
6563.6 3.6955911e-16 
6565.6 3.7269951e-16 
6567.5 3.6344307e-16 
6569.5 3.661279e-16 
6571.5 3.6654301e-16 
6573.5 3.7958203e-16 
6575.4 3.7306657e-16 
6577.4 3.6423813e-16 
6579.4 3.7918764e-16 
6581.3 3.7433918e-16 
6583.3 3.7589663e-16 
6585.3 3.7026385e-16 
6587.2 3.6632824e-16 
6589.2 3.7230668e-16 
6591.2 3.7336335e-16 
6593.2 3.7083181e-16 
6595.1 3.7390694e-16 
6597.1 3.7760285e-16 
6599.1 3.7503649e-16 
6601.0 3.7071021e-16 
6603.0 3.6886082e-16 
6605.0 3.6827457e-16 
6607.0 3.7029489e-16 
6608.9 3.771382e-16 
6610.9 3.7333037e-16 
6612.9 3.7546107e-16 
6614.8 3.6207449e-16 
6616.8 3.6953101e-16 
6618.8 3.6750719e-16 
6620.7 3.6205307e-16 
6622.7 3.7157016e-16 
6624.7 3.7401268e-16 
6626.7 3.6913859e-16 
6628.6 3.7139506e-16 
6630.6 3.6382564e-16 
6632.6 3.5932191e-16 
6634.5 3.5855105e-16 
6636.5 3.5916892e-16 
6638.5 3.5926321e-16 
6640.5 3.6723231e-16 
6642.4 3.6787364e-16 
6644.4 3.6910829e-16 
6646.4 3.6857915e-16 
6648.3 3.7312365e-16 
6650.3 3.719415e-16 
6652.3 3.7135615e-16 
6654.3 3.589514e-16 
6656.2 3.6052127e-16 
6658.2 3.6983227e-16 
6660.2 3.5620265e-16 
6662.1 3.519299e-16 
6664.1 3.4702528e-16 
6666.1 3.4997435e-16 
6668.0 3.5409536e-16 
6670.0 3.5803119e-16 
6672.0 3.6088814e-16 
6674.0 3.6297606e-16 
6675.9 3.5912449e-16 
6677.9 3.5155505e-16 
6679.9 3.5794936e-16 
6681.8 3.4872612e-16 
6683.8 3.4947976e-16 
6685.8 3.5720655e-16 
6687.8 3.6438709e-16 
6689.7 3.6714514e-16 
6691.7 3.561466e-16 
6693.7 3.5499103e-16 
6695.6 3.5393139e-16 
6697.6 3.6285237e-16 
6699.6 3.6367132e-16 
6701.6 3.6310516e-16 
6703.5 3.473245e-16 
6705.5 3.3880051e-16 
6707.5 3.4404822e-16 
6709.4 3.63554e-16 
6711.4 3.5970979e-16 
6713.4 3.5742123e-16 
6715.3 3.5084653e-16 
6717.3 3.4709325e-16 
6719.3 3.4477895e-16 
6721.3 3.4665005e-16 
6723.2 3.517751e-16 
6725.2 3.375122e-16 
6727.2 3.474108e-16 
6729.1 3.5436954e-16 
6731.1 3.4845787e-16 
6733.1 3.5245883e-16 
6735.1 3.464343e-16 
6737.0 3.4996191e-16 
6739.0 3.4730417e-16 
6741.0 3.4255788e-16 
6742.9 3.4168908e-16 
6744.9 3.4863289e-16 
6746.9 3.5052186e-16 
6748.9 3.4473258e-16 
6750.8 3.4829621e-16 
6752.8 3.4410841e-16 
6754.8 3.400176e-16 
6756.7 3.4075339e-16 
6758.7 3.485753e-16 
6760.7 3.4245796e-16 
6762.6 3.4280483e-16 
6764.6 3.3764248e-16 
6766.6 3.3398529e-16 
6768.6 3.4022708e-16 
6770.5 3.4599084e-16 
6772.5 3.5694348e-16 
6774.5 3.5058203e-16 
6776.4 3.3901514e-16 
6778.4 3.4769291e-16 
6780.4 3.4231296e-16 
6782.4 3.3349159e-16 
6784.3 3.3281755e-16 
6786.3 3.4031081e-16 
6788.3 3.4431542e-16 
6790.2 3.4372405e-16 
6792.2 3.3590535e-16 
6794.2 3.3520746e-16 
6796.2 3.3966775e-16 
6798.1 3.2766469e-16 
6800.1 3.2377396e-16 
6802.1 3.2758048e-16 
6804.0 3.2304191e-16 
6806.0 3.3688719e-16 
6808.0 3.5127699e-16 
6809.9 3.3633369e-16 
6811.9 3.2078801e-16 
6813.9 3.2812423e-16 
6815.9 3.2139487e-16 
6817.8 3.2274075e-16 
6819.8 3.3792618e-16 
6821.8 3.3401431e-16 
6823.7 3.3199205e-16 
6825.7 3.3354579e-16 
6827.7 3.4232059e-16 
6829.7 3.3548512e-16 
6831.6 3.3094165e-16 
6833.6 3.3260203e-16 
6835.6 3.2979252e-16 
6837.5 3.2781996e-16 
6839.5 3.3000283e-16 
6841.5 3.2661245e-16 
6843.5 3.240646e-16 
6845.4 3.1525984e-16 
6847.4 3.2659107e-16 
6849.4 3.3714884e-16 
6851.3 3.2837678e-16 
6853.3 3.2370212e-16 
6855.3 3.1548706e-16 
6857.2 3.1426931e-16 
6859.2 3.1609863e-16 
6861.2 3.1784079e-16 
6863.2 3.181655e-16 
6865.1 3.2025205e-16 
6867.1 3.2668711e-16 
6869.1 3.2211357e-16 
6871.0 3.2165973e-16 
6873.0 3.2232824e-16 
6875.0 3.1580317e-16 
6877.0 3.1800058e-16 
6878.9 3.236791e-16 
6880.9 3.2004753e-16 
6882.9 3.2673718e-16 
6884.8 3.2028534e-16 
6886.8 3.0370258e-16 
6888.8 3.191475e-16 
6890.8 3.2208195e-16 
6892.7 3.1001442e-16 
6894.7 3.2016282e-16 
6896.7 3.157e-16 
6898.6 2.9782803e-16 
6900.6 3.048017e-16 
6902.6 3.129388e-16 
6904.5 3.1048904e-16 
6906.5 3.0817031e-16 
6908.5 3.1071491e-16 
6910.5 3.1623747e-16 
6912.4 3.0360628e-16 
6914.4 2.9736093e-16 
6916.4 3.0508263e-16 
6918.3 3.1558723e-16 
6920.3 3.0828148e-16 
6922.3 3.1978121e-16 
6924.3 3.1972095e-16 
6926.2 3.1219235e-16 
6928.2 3.0660841e-16 
6930.2 3.061967e-16 
6932.1 3.1372876e-16 
6934.1 3.0967179e-16 
6936.1 3.0445902e-16 
6938.1 3.1314849e-16 
6940.0 3.1056513e-16 
6942.0 3.1139024e-16 
6944.0 3.0808577e-16 
6945.9 2.9675438e-16 
6947.9 2.9328492e-16 
6949.9 2.9396913e-16 
6951.8 2.9949685e-16 
6953.8 3.0627221e-16 
6955.8 3.1000383e-16 
6957.8 3.0203335e-16 
6959.7 3.0030437e-16 
6961.7 3.0661743e-16 
6963.7 3.0045999e-16 
6965.6 3.0493533e-16 
6967.6 2.9657417e-16 
6969.6 2.9922973e-16 
6971.6 2.9790834e-16 
6973.5 3.1053099e-16 
6975.5 3.1097662e-16 
6977.5 3.1181366e-16 
6979.4 3.0401198e-16 
6981.4 2.971228e-16 
6983.4 2.9900088e-16 
6985.4 2.9834732e-16 
6987.3 2.8785034e-16 
6989.3 2.9986434e-16 
6991.3 2.9512827e-16 
6993.2 3.0076318e-16 
6995.2 3.0538715e-16 
6997.2 3.1591545e-16 
6999.1 3.0056637e-16 
7001.1 2.9667503e-16 
7003.1 3.0214023e-16 
7005.1 3.0849333e-16 
7007.0 3.0390701e-16 
7009.0 3.0113417e-16 
7011.0 3.0744109e-16 
7012.9 3.0276372e-16 
7014.9 2.9836443e-16 
7016.9 2.9678951e-16 
7018.9 2.9969997e-16 
7020.8 3.0529299e-16 
7022.8 2.9933352e-16 
7024.8 2.987788e-16 
7026.7 3.0123243e-16 
7028.7 2.9682267e-16 
7030.7 2.9463823e-16 
7032.7 2.9453811e-16 
7034.6 2.9964246e-16 
7036.6 2.9330388e-16 
7038.6 2.909207e-16 
7040.5 2.9301264e-16 
7042.5 3.0622747e-16 
7044.5 3.0270973e-16 
7046.4 2.9698048e-16 
7048.4 2.8838302e-16 
7050.4 2.9706669e-16 
7052.4 3.105353e-16 
7054.3 2.947156e-16 
7056.3 2.8010207e-16 
7058.3 2.776337e-16 
7060.2 2.8840526e-16 
7062.2 3.0525645e-16 
7064.2 3.053699e-16 
7066.2 3.0046653e-16 
7068.1 2.9674675e-16 
7070.1 2.9776423e-16 
7072.1 3.0288333e-16 
7074.0 2.9098096e-16 
7076.0 2.8073358e-16 
7078.0 2.9036962e-16 
7080.0 2.9176441e-16 
7081.9 2.870995e-16 
7083.9 2.8402566e-16 
7085.9 2.7835056e-16 
7087.8 2.9098991e-16 
7089.8 2.9664484e-16 
7091.8 2.877987e-16 
7093.7 2.9412913e-16 
7095.7 2.9506061e-16 
7097.7 2.8303493e-16 
7099.7 2.8541412e-16 
7101.6 2.8231974e-16 
7103.6 2.7458644e-16 
7105.6 2.7484185e-16 
7107.5 2.821862e-16 
7109.5 2.970918e-16 
7111.5 2.9455654e-16 
7113.5 2.8365531e-16 
7115.4 2.8438987e-16 
7117.4 2.8504867e-16 
7119.4 2.8090705e-16 
7121.3 2.734763e-16 
7123.3 2.7893141e-16 
7125.3 2.762221e-16 
7127.3 2.7694542e-16 
7129.2 2.8398703e-16 
7131.2 2.816027e-16 
7133.2 2.6936113e-16 
7135.1 2.7201218e-16 
7137.1 2.7778623e-16 
7139.1 2.7042457e-16 
7141.0 2.7616556e-16 
7143.0 2.8754165e-16 
7145.0 2.8016147e-16 
7147.0 2.7857192e-16 
7148.9 2.8835279e-16 
7150.9 2.8001192e-16 
7152.9 2.7516312e-16 
7154.8 2.800769e-16 
7156.8 2.6896613e-16 
7158.8 2.7318688e-16 
7160.8 2.773168e-16 
7162.7 2.7826123e-16 
7164.7 2.8131553e-16 
7166.7 2.7193809e-16 
7168.6 2.6990467e-16 
7170.6 2.8131178e-16 
7172.6 2.8099986e-16 
7174.6 2.888741e-16 
7176.5 2.6119297e-16 
7178.5 2.5602848e-16 
7180.5 2.6332556e-16 
7182.4 2.7137612e-16 
7184.4 2.7323554e-16 
7186.4 2.5660392e-16 
7188.3 2.7031062e-16 
7190.3 2.8143719e-16 
7192.3 2.7528182e-16 
7194.3 2.7363297e-16 
7196.2 2.7103322e-16 
7198.2 2.7191211e-16 
7200.2 2.735614e-16 
7202.1 2.6892913e-16 
7204.1 2.7883769e-16 
7206.1 2.9022936e-16 
7208.1 2.6806859e-16 
7210.0 2.5414508e-16 
7212.0 2.7039054e-16 
7214.0 2.7348683e-16 
7215.9 2.7127071e-16 
7217.9 2.7214663e-16 
7219.9 2.6214708e-16 
7221.9 2.6842806e-16 
7223.8 2.7980861e-16 
7225.8 2.7816475e-16 
7227.8 2.6940562e-16 
7229.7 2.7091178e-16 
7231.7 2.590918e-16 
7233.7 2.6595287e-16 
7235.6 2.5743225e-16 
7237.6 2.6180883e-16 
7239.6 2.6042144e-16 
7241.6 2.6973733e-16 
7243.5 2.6548627e-16 
7245.5 2.7213922e-16 
7247.5 2.7669074e-16 
7249.4 2.6894462e-16 
7251.4 2.6383636e-16 
7253.4 2.6024453e-16 
7255.4 2.6776316e-16 
7257.3 2.7265316e-16 
7259.3 2.726907e-16 
7261.3 2.7636378e-16 
7263.2 2.6909854e-16 
7265.2 2.6978439e-16 
7267.2 2.7157281e-16 
7269.2 2.6700142e-16 
7271.1 2.6962402e-16 
7273.1 2.6264122e-16 
7275.1 2.5444031e-16 
7277.0 2.5607059e-16 
7279.0 2.7010444e-16 
7281.0 2.7334573e-16 
7282.9 2.6418016e-16 
7284.9 2.5556986e-16 
7286.9 2.5838812e-16 
7288.9 2.6215334e-16 
7290.8 2.64494e-16 
7292.8 2.6033326e-16 
7294.8 2.6771022e-16 
7296.7 2.6595919e-16 
7298.7 2.4974672e-16 
7300.7 2.5667741e-16 
7302.7 2.5555751e-16 
7304.6 2.5671059e-16 
7306.6 2.6018151e-16 
7308.6 2.6850541e-16 
7310.5 2.7310071e-16 
7312.5 2.7368443e-16 
7314.5 2.6151399e-16 
7316.5 2.5593496e-16 
7318.4 2.5738049e-16 
7320.4 2.719243e-16 
7322.4 2.7306505e-16 
7324.3 2.6720324e-16 
7326.3 2.6688011e-16 
7328.3 2.5488781e-16 
7330.2 2.5764465e-16 
7332.2 2.7003572e-16 
7334.2 2.683073e-16 
7336.2 2.6752813e-16 
7338.1 2.6727349e-16 
7340.1 2.6323626e-16 
7342.1 2.5704791e-16 
7344.0 2.5611496e-16 
7346.0 2.6948558e-16 
7348.0 2.7554384e-16 
7350.0 2.7254121e-16 
7351.9 2.6228402e-16 
7353.9 2.492433e-16 
7355.9 2.6877726e-16 
7357.8 2.6156568e-16 
7359.8 2.6473066e-16 
7361.8 2.5942386e-16 
7363.8 2.6127996e-16 
7365.7 2.6554582e-16 
7367.7 2.6657797e-16 
7369.7 2.5901634e-16 
7371.6 2.5687486e-16 
7373.6 2.5295166e-16 
7375.6 2.6030524e-16 
7377.5 2.7007853e-16 
7379.5 2.5928458e-16 
7381.5 2.5412344e-16 
7383.5 2.5837877e-16 
7385.4 2.5305965e-16 
7387.4 2.5268413e-16 
7389.4 2.5650801e-16 
7391.3 2.5545909e-16 
7393.3 2.6131818e-16 
7395.3 2.5971357e-16 
7397.3 2.5366524e-16 
7399.2 2.550302e-16 
7401.2 2.453924e-16 
7403.2 2.5104473e-16 
7405.1 2.5212349e-16 
7407.1 2.6752232e-16 
7409.1 2.5956514e-16 
7411.1 2.5446964e-16 
7413.0 2.4391948e-16 
7415.0 2.4793018e-16 
7417.0 2.5843602e-16 
7418.9 2.628042e-16 
7420.9 2.7362497e-16 
7422.9 2.6185271e-16 
7424.8 2.4901938e-16 
7426.8 2.4412492e-16 
7428.8 2.546322e-16 
7430.8 2.5851254e-16 
7432.7 2.6181181e-16 
7434.7 2.6241492e-16 
7436.7 2.5123011e-16 
7438.6 2.5341e-16 
7440.6 2.5546429e-16 
7442.6 2.5700184e-16 
7444.6 2.5908994e-16 
7446.5 2.5456105e-16 
7448.5 2.5459079e-16 
7450.5 2.5201511e-16 
7452.4 2.5823231e-16 
7454.4 2.5776913e-16 
7456.4 2.4264565e-16 
7458.4 2.3668215e-16 
7460.3 2.411229e-16 
7462.3 2.4766522e-16 
7464.3 2.4255624e-16 
7466.2 2.527209e-16 
7468.2 2.4961389e-16 
7470.2 2.34829e-16 
7472.1 2.3843171e-16 
7474.1 2.5046716e-16 
7476.1 2.5187616e-16 
7478.1 2.5103471e-16 
7480.0 2.4750951e-16 
7482.0 2.3928932e-16 
7484.0 2.4276741e-16 
7485.9 2.3866664e-16 
7487.9 2.443238e-16 
7489.9 2.4676857e-16 
7491.9 2.483545e-16 
7493.8 2.4906643e-16 
7495.8 2.4911846e-16 
7497.8 2.4818935e-16 
7499.7 2.4667332e-16 
7501.7 2.4214721e-16 
7503.7 2.3936192e-16 
7505.7 2.4662973e-16 
7507.6 2.4895393e-16 
7509.6 2.3730452e-16 
7511.6 2.3728136e-16 
7513.5 2.548577e-16 
7515.5 2.3683006e-16 
7517.5 2.3266456e-16 
7519.4 2.3897693e-16 
7521.4 2.4797999e-16 
7523.4 2.3860448e-16 
7525.4 2.2738288e-16 
7527.3 2.2725132e-16 
7529.3 2.3410344e-16 
7531.3 2.0003852e-16 
7533.2 1.6100601e-16 
7535.2 1.9093167e-16 
7537.2 1.8573447e-16 
7539.2 2.0061912e-16 
7541.1 1.962514e-16 
7543.1 2.1152494e-16 
7545.1 2.3129026e-16 
7547.0 2.4796498e-16 
7549.0 2.4600655e-16 
7551.0 2.3189486e-16 
7553.0 2.1965232e-16 
7554.9 2.1341314e-16 
7556.9 2.1965702e-16 
7558.9 2.1882234e-16 
7560.8 2.1791104e-16 
7562.8 2.1335779e-16 
7564.8 2.1659693e-16 
7566.7 2.2703342e-16 
7568.7 2.2529199e-16 
7570.7 2.2641341e-16 
7572.7 2.2722415e-16 
7574.6 2.2790745e-16 
7576.6 2.2915817e-16 
7578.6 2.3183067e-16 
7580.5 2.3885658e-16 
7582.5 2.3265627e-16 
7584.5 2.3397835e-16 
7586.5 2.2396404e-16 
7588.4 2.1478527e-16 
7590.4 2.2302868e-16 
7592.4 2.280023e-16 
7594.3 2.1989857e-16 
7596.3 2.2328991e-16 
7598.3 2.2488974e-16 
7600.3 2.2381605e-16 
7602.2 2.277012e-16 
7604.2 2.2197286e-16 
7606.2 2.2408877e-16 
7608.1 2.2670564e-16 
7610.1 2.3268635e-16 
7612.1 2.3674377e-16 
7614.0 2.364995e-16 
7616.0 2.3805546e-16 
7618.0 2.3161248e-16 
7620.0 2.1806873e-16 
7621.9 2.1638555e-16 
7623.9 2.2149749e-16 
7625.9 2.2259518e-16 
7627.8 2.3665884e-16 
7629.8 2.355006e-16 
7631.8 2.3814907e-16 
7633.8 2.3832854e-16 
7635.7 2.3514422e-16 
7637.7 2.3000114e-16 
7639.7 2.4019998e-16 
7641.6 2.3936987e-16 
7643.6 2.2216517e-16 
7645.6 2.2677129e-16 
7647.6 2.4368403e-16 
7649.5 2.3496816e-16 
7651.5 2.2592918e-16 
7653.5 2.3734908e-16 
7655.4 2.3460774e-16 
7657.4 2.2698502e-16 
7659.4 2.2507461e-16 
7661.3 2.1772612e-16 
7663.3 2.2499509e-16 
7665.3 2.3141549e-16 
7667.3 2.2730121e-16 
7669.2 2.1923205e-16 
7671.2 2.2403615e-16 
7673.2 2.3577544e-16 
7675.1 2.2923527e-16 
7677.1 2.2371435e-16 
7679.1 2.2579658e-16 
7681.1 2.3254561e-16 
7683.0 2.2395326e-16 
7685.0 2.2136974e-16 
7687.0 2.2097576e-16 
7688.9 2.2379925e-16 
7690.9 2.1825192e-16 
7692.9 2.1878788e-16 
7694.9 2.2516367e-16 
7696.8 2.4059468e-16 
7698.8 2.3347859e-16 
7700.8 2.2447241e-16 
7702.7 2.1662734e-16 
7704.7 2.1944488e-16 
7706.7 2.2159453e-16 
7708.6 2.2370934e-16 
7710.6 2.2897286e-16 
7712.6 2.2205201e-16 
7714.6 2.2804804e-16 
7716.5 2.3437109e-16 
7718.5 2.3752381e-16 
7720.5 2.3461615e-16 
7722.4 2.2861099e-16 
7724.4 2.2016506e-16 
7726.4 2.1313896e-16 
7728.4 2.190883e-16 
7730.3 2.1949238e-16 
7732.3 2.2435848e-16 
7734.3 2.3160082e-16 
7736.2 2.2643336e-16 
7738.2 2.328284e-16 
7740.2 2.2580449e-16 
7742.2 2.2338294e-16 
7744.1 2.297334e-16 
7746.1 2.2437481e-16 
7748.1 2.3317717e-16 
7750.0 2.3387187e-16 
7752.0 2.3248584e-16 
7754.0 2.1878855e-16 
7755.9 2.1661727e-16 
7757.9 2.2726461e-16 
7759.9 2.2167111e-16 
7761.9 2.1613228e-16 
7763.8 2.1738615e-16 
7765.8 2.2530984e-16 
7767.8 2.2963081e-16 
7769.7 2.2803362e-16 
7771.7 2.2671756e-16 
7773.7 2.2243218e-16 
7775.7 2.253817e-16 
7777.6 2.2936579e-16 
7779.6 2.1815223e-16 
7781.6 2.1509628e-16 
7783.5 2.1748168e-16 
7785.5 2.1232374e-16 
7787.5 2.2140136e-16 
7789.5 2.3328244e-16 
7791.4 2.237189e-16 
7793.4 2.0262975e-16 
7795.4 2.1099768e-16 
7797.3 2.1013707e-16 
7799.3 2.2194894e-16 
7801.3 2.2919752e-16 
7803.2 2.1826928e-16 
7805.2 2.0753565e-16 
7807.2 2.1243617e-16 
7809.2 2.2327634e-16 
7811.1 2.3641272e-16 
7813.1 2.2730805e-16 
7815.1 2.2107042e-16 
7817.0 2.1460671e-16 
7819.0 2.1991085e-16 
7821.0 2.1371716e-16 
7823.0 2.1602731e-16 
7824.9 2.2572809e-16 
7826.9 2.2054904e-16 
7828.9 2.2114081e-16 
7830.8 2.1815713e-16 
7832.8 2.2061163e-16 
7834.8 2.1071524e-16 
7836.8 1.9340348e-16 
7838.7 1.9989997e-16 
7840.7 2.1152963e-16 
7842.7 2.2383169e-16 
7844.6 2.099371e-16 
7846.6 2.0942395e-16 
7848.6 2.1986986e-16 
7850.5 2.1884247e-16 
7852.5 2.0511721e-16 
7854.5 2.0679748e-16 
7856.5 2.0828031e-16 
7858.4 2.1414251e-16 
7860.4 2.177731e-16 
7862.4 2.0601277e-16 
7864.3 2.1639776e-16 
7866.3 2.146536e-16 
7868.3 2.1635272e-16 
7870.3 2.2508854e-16 
7872.2 2.2137813e-16 
7874.2 2.1261282e-16 
7876.2 2.1299741e-16 
7878.1 2.1100761e-16 
7880.1 2.0789185e-16 
7882.1 2.0840079e-16 
7884.1 2.0683645e-16 
7886.0 2.106714e-16 
7888.0 2.0760351e-16 
7890.0 2.0000514e-16 
7891.9 2.166563e-16 
7893.9 2.2788181e-16 
7895.9 2.1738989e-16 
7897.8 2.1978541e-16 
7899.8 2.2247474e-16 
7901.8 2.1868344e-16 
7903.8 2.1220848e-16 
7905.7 2.0672395e-16 
7907.7 2.116966e-16 
7909.7 2.1830749e-16 
7911.6 2.1550529e-16 
7913.6 2.1177985e-16 
7915.6 2.12291e-16 
7917.6 1.8725271e-16 
7919.5 2.0505619e-16 
7921.5 2.0465289e-16 
7923.5 2.0022604e-16 
7925.4 2.0811849e-16 
7927.4 2.0400327e-16 
7929.4 2.051632e-16 
7931.4 2.0710087e-16 
7933.3 2.048922e-16 
7935.3 1.9709263e-16 
7937.3 1.9755544e-16 
7939.2 2.0973592e-16 
7941.2 2.0640415e-16 
7943.2 2.036039e-16 
7945.1 2.0582256e-16 
7947.1 1.9760802e-16 
7949.1 2.0072004e-16 
7951.1 2.0288359e-16 
7953.0 2.0292493e-16 
7955.0 2.0992584e-16 
7957.0 2.0533919e-16 
7958.9 2.0721995e-16 
7960.9 2.1366667e-16 
7962.9 2.1306271e-16 
7964.9 2.094108e-16 
7966.8 2.0749071e-16 
7968.8 1.9972019e-16 
7970.8 2.063047e-16 
7972.7 2.0948834e-16 
7974.7 2.1118305e-16 
7976.7 2.0434395e-16 
7978.7 2.0253008e-16 
7980.6 1.9623662e-16 
7982.6 2.0004071e-16 
7984.6 2.1083694e-16 
7986.5 2.0448313e-16 
7988.5 2.0515026e-16 
7990.5 2.0560227e-16 
7992.4 2.042355e-16 
7994.4 2.1568699e-16 
7996.4 2.1132467e-16 
7998.4 2.0212551e-16 
8000.3 2.0319092e-16 
8002.3 2.0763729e-16 
8004.3 2.1282403e-16 
8006.2 2.0126404e-16 
8008.2 2.079295e-16 
8010.2 2.0829209e-16 
8012.2 2.0484145e-16 
8014.1 1.9916628e-16 
8016.1 1.9782369e-16 
8018.1 1.9335799e-16 
8020.0 1.8992843e-16 
8022.0 1.9512928e-16 
8024.0 1.9800554e-16 
8026.0 1.996573e-16 
8027.9 1.9607351e-16 
8029.9 1.9202971e-16 
8031.9 1.8678042e-16 
8033.8 1.9484165e-16 
8035.8 1.9710137e-16 
8037.8 1.938381e-16 
8039.7 2.0013645e-16 
8041.7 1.9233747e-16 
8043.7 1.9852983e-16 
8045.7 2.0363256e-16 
8047.6 1.8928661e-16 
8049.6 1.8420465e-16 
8051.6 1.9486751e-16 
8053.5 1.9539101e-16 
8055.5 1.8278002e-16 
8057.5 1.8645837e-16 
8059.5 1.9244793e-16 
8061.4 1.9795638e-16 
8063.4 1.9266915e-16 
8065.4 1.9087693e-16 
8067.3 1.9016056e-16 
8069.3 1.8130238e-16 
8071.3 1.8255145e-16 
8073.3 1.8816046e-16 
8075.2 1.9635151e-16 
8077.2 2.0180465e-16 
8079.2 2.0182709e-16 
8081.1 1.9347084e-16 
8083.1 1.8801255e-16 
8085.1 1.9152679e-16 
8087.0 1.8155365e-16 
8089.0 1.844122e-16 
8091.0 1.904891e-16 
8093.0 1.8657353e-16 
8094.9 1.8657066e-16 
8096.9 1.9181027e-16 
8098.9 1.8207543e-16 
8100.8 1.830383e-16 
8102.8 1.891076e-16 
8104.8 1.9013005e-16 
8106.8 2.0158308e-16 
8108.7 1.9668572e-16 
8110.7 1.887394e-16 
8112.7 1.9288626e-16 
8114.6 1.9300793e-16 
8116.6 1.8829663e-16 
8118.6 1.718848e-16 
8120.6 1.8453463e-16 
8122.5 1.8640467e-16 
8124.5 1.8094371e-16 
8126.5 1.8958517e-16 
8128.4 1.9088396e-16 
8130.4 1.9507643e-16 
8132.4 1.9673838e-16 
8134.3 1.8840313e-16 
8136.3 1.91583e-16 
8138.3 1.852413e-16 
8140.3 1.9117844e-16 
8142.2 1.8643092e-16 
8144.2 1.8086968e-16 
8146.2 1.8556092e-16 
8148.1 1.8957482e-16 
8150.1 1.8791187e-16 
8152.1 1.8197232e-16 
8154.1 1.7677697e-16 
8156.0 1.8711432e-16 
8158.0 1.9692731e-16 
8160.0 1.9439272e-16 
8161.9 1.899313e-16 
8163.9 1.8444761e-16 
8165.9 1.843945e-16 
8167.9 1.8516236e-16 
8169.8 1.8640216e-16 
8171.8 1.7462132e-16 
8173.8 1.9166987e-16 
8175.7 1.8121045e-16 
8177.7 1.7736275e-16 
8179.7 1.8205603e-16 
8181.6 1.8219864e-16 
8183.6 1.8435981e-16 
8185.6 1.8061228e-16 
8187.6 1.7279294e-16 
8189.5 1.7548755e-16 
8191.5 1.7780423e-16 
8193.5 1.8481841e-16 
8195.4 1.8810199e-16 
8197.4 1.8646784e-16 
8199.4 1.7328058e-16 
8201.4 1.6969752e-16 
8203.3 1.7943011e-16 
8205.3 1.7624707e-16 
8207.3 1.9015032e-16 
8209.2 1.8407881e-16 
8211.2 1.6917011e-16 
8213.2 1.9279574e-16 
8215.2 1.8575502e-16 
8217.1 1.7587431e-16 
8219.1 1.8210128e-16 
8221.1 1.6778177e-16 
8223.0 1.7007873e-16 
8225.0 1.849205e-16 
8227.0 1.8172542e-16 
8228.9 1.8760783e-16 
8230.9 1.8403196e-16 
8232.9 1.7909134e-16 
8234.9 1.773125e-16 
8236.8 1.7871259e-16 
8238.8 1.8432376e-16 
8240.8 1.8608791e-16 
8242.7 1.7746781e-16 
8244.7 1.701362e-16 
8246.7 1.7879715e-16 
8248.7 1.8573097e-16 
8250.6 1.7686906e-16 
8252.6 1.8132465e-16 
8254.6 1.9211986e-16 
8256.5 1.8842377e-16 
8258.5 1.8248357e-16 
8260.5 1.8606401e-16 
8262.5 1.9392272e-16 
8264.4 1.9198234e-16 
8266.4 1.7973653e-16 
8268.4 1.7648401e-16 
8270.3 1.7919075e-16 
8272.3 1.6667862e-16 
8274.3 1.6356036e-16 
8276.2 1.715853e-16 
8278.2 1.6975099e-16 
8280.2 1.797625e-16 
8282.2 1.8482167e-16 
8284.1 1.7358943e-16 
8286.1 1.6859705e-16 
8288.1 1.7587145e-16 
8290.0 1.7955751e-16 
8292.0 1.742293e-16 
8294.0 1.713987e-16 
8296.0 1.7769916e-16 
8297.9 1.7416875e-16 
8299.9 1.7727145e-16 
8301.9 1.7159001e-16 
8303.8 1.7586272e-16 
8305.8 1.7762489e-16 
8307.8 1.763995e-16 
8309.8 1.8026702e-16 
8311.7 1.7880233e-16 
8313.7 1.8271494e-16 
8315.7 1.8729111e-16 
8317.6 1.7872513e-16 
8319.6 1.7332636e-16 
8321.6 1.7496453e-16 
8323.5 1.7798363e-16 
8325.5 1.8122574e-16 
8327.5 1.7383312e-16 
8329.5 1.6898068e-16 
8331.4 1.6503369e-16 
8333.4 1.6867828e-16 
8335.4 1.7361659e-16 
8337.3 1.7164795e-16 
8339.3 1.7050966e-16 
8341.3 1.7240216e-16 
8343.3 1.7983644e-16 
8345.2 1.8501735e-16 
8347.2 1.6990247e-16 
8349.2 1.7502037e-16 
8351.1 1.8993493e-16 
8353.1 1.8880929e-16 
8355.1 1.740754e-16 
8357.1 1.7109196e-16 
8359.0 1.6330061e-16 
8361.0 1.5960113e-16 
8363.0 1.6526715e-16 
8364.9 1.6913896e-16 
8366.9 1.7259876e-16 
8368.9 1.7470439e-16 
8370.8 1.7624827e-16 
8372.8 1.7441998e-16 
8374.8 1.6710388e-16 
8376.8 1.6883814e-16 
8378.7 1.7492451e-16 
8380.7 1.6581509e-16 
8382.7 1.6625946e-16 
8384.6 1.7367839e-16 
8386.6 1.7360946e-16 
8388.6 1.5900504e-16 
8390.6 1.6326744e-16 
8392.5 1.7118232e-16 
8394.5 1.7401493e-16 
8396.5 1.6318196e-16 
8398.4 1.6581325e-16 
8400.4 1.6762878e-16 
8402.4 1.6496014e-16 
8404.4 1.7131091e-16 
8406.3 1.7745312e-16 
8408.3 1.7044588e-16 
8410.3 1.6952754e-16 
8412.2 1.6082522e-16 
8414.2 1.4976876e-16 
8416.2 1.6067297e-16 
8418.1 1.7506888e-16 
8420.1 1.7328055e-16 
8422.1 1.6617667e-16 
8424.1 1.6486677e-16 
8426.0 1.6463165e-16 
8428.0 1.6553368e-16 
8430.0 1.69946e-16 
8431.9 1.7143818e-16 
8433.9 1.6913955e-16 
8435.9 1.6111845e-16 
8437.9 1.63405e-16 
8439.8 1.6637107e-16 
8441.8 1.6832774e-16 
8443.8 1.6904464e-16 
8445.7 1.658559e-16 
8447.7 1.7233942e-16 
8449.7 1.6171309e-16 
8451.7 1.614496e-16 
8453.6 1.7299404e-16 
8455.6 1.714479e-16 
8457.6 1.6744985e-16 
8459.5 1.6666492e-16 
8461.5 1.6271403e-16 
8463.5 1.6914253e-16 
8465.4 1.6760503e-16 
8467.4 1.6154854e-16 
8469.4 1.7424101e-16 
8471.4 1.7682378e-16 
8473.3 1.5636337e-16 
8475.3 1.5460102e-16 
8477.3 1.6274845e-16 
8479.2 1.5934331e-16 
8481.2 1.6284162e-16 
8483.2 1.7014137e-16 
8485.2 1.7389311e-16 
8487.1 1.5924627e-16 
8489.1 1.6381808e-16 
8491.1 1.7330196e-16 
8493.0 1.6174556e-16 
8495.0 1.6327191e-16 
8497.0 1.6484244e-16 
8499.0 1.5969269e-16 
8500.9 1.6080522e-16 
8502.9 1.6460612e-16 
8504.9 1.6569183e-16 
8506.8 1.5754065e-16 
8508.8 1.541801e-16 
8510.8 1.5630705e-16 
8512.7 1.5745529e-16 
8514.7 1.6082018e-16 
8516.7 1.6506037e-16 
8518.7 1.6344181e-16 
8520.6 1.5870244e-16 
8522.6 1.5391548e-16 
8524.6 1.5808371e-16 
8526.5 1.6408398e-16 
8528.5 1.6608422e-16 
8530.5 1.6623871e-16 
8532.5 1.5589747e-16 
8534.4 1.5509128e-16 
8536.4 1.6936112e-16 
8538.4 1.6669222e-16 
8540.3 1.5218841e-16 
8542.3 1.5424585e-16 
8544.3 1.5249935e-16 
8546.3 1.4890855e-16 
8548.2 1.7026816e-16 
8550.2 1.7238658e-16 
8552.2 1.6427583e-16 
8554.1 1.581093e-16 
8556.1 1.5684572e-16 
8558.1 1.5141498e-16 
8560.0 1.5855261e-16 
8562.0 1.6690319e-16 
8564.0 1.6733343e-16 
8566.0 1.6157927e-16 
8567.9 1.5189219e-16 
8569.9 1.4311822e-16 
8571.9 1.500067e-16 
8573.8 1.5566372e-16 
8575.8 1.5121985e-16 
8577.8 1.5069759e-16 
8579.8 1.6077855e-16 
8581.7 1.6723186e-16 
8583.7 1.6464043e-16 
8585.7 1.6079103e-16 
8587.6 1.5519898e-16 
8589.6 1.5317406e-16 
8591.6 1.4527456e-16 
8593.6 1.5371695e-16 
8595.5 1.7180547e-16 
8597.5 1.6492124e-16 
8599.5 1.5921361e-16 
8601.4 1.543807e-16 
8603.4 1.5685853e-16 
8605.4 1.5830518e-16 
8607.3 1.6322991e-16 
8609.3 1.6123538e-16 
8611.3 1.5778122e-16 
8613.3 1.6037775e-16 
8615.2 1.5136361e-16 
8617.2 1.4673511e-16 
8619.2 1.5502402e-16 
8621.1 1.5824621e-16 
8623.1 1.589236e-16 
8625.1 1.463427e-16 
8627.1 1.4643841e-16 
8629.0 1.5598106e-16 
8631.0 1.5946355e-16 
8633.0 1.5267707e-16 
8634.9 1.4537715e-16 
8636.9 1.5810061e-16 
8638.9 1.6258257e-16 
8640.9 1.5703844e-16 
8642.8 1.6187447e-16 
8644.8 1.6292055e-16 
8646.8 1.5688655e-16 
8648.7 1.5128581e-16 
8650.7 1.5178394e-16 
8652.7 1.5837845e-16 
8654.6 1.5148385e-16 
8656.6 1.4596581e-16 
8658.6 1.4511776e-16 
8660.6 1.4916391e-16 
8662.5 1.5197499e-16 
8664.5 1.5668255e-16 
8666.5 1.6080989e-16 
8668.4 1.5599326e-16 
8670.4 1.5123475e-16 
8672.4 1.4640051e-16 
8674.4 1.6399666e-16 
8676.3 1.5217032e-16 
8678.3 1.3483101e-16 
8680.3 1.4427073e-16 
8682.2 1.5239246e-16 
8684.2 1.4219399e-16 
8686.2 1.3969401e-16 
8688.2 1.3583685e-16 
8690.1 1.4159482e-16 
8692.1 1.660034e-16 
8694.1 1.5311837e-16 
8696.0 1.4263517e-16 
8698.0 1.5473615e-16 
8700.0 1.6152815e-16 
8701.9 1.4824113e-16 
8703.9 1.5360343e-16 
8705.9 1.5495836e-16 
8707.9 1.4798753e-16 
8709.8 1.4488653e-16 
8711.8 1.435729e-16 
8713.8 1.3888233e-16 
8715.7 1.5170895e-16 
8717.7 1.5653704e-16 
8719.7 1.5397102e-16 
8721.7 1.4758605e-16 
8723.6 1.4536936e-16 
8725.6 1.4552927e-16 
8727.6 1.4290591e-16 
8729.5 1.4726733e-16 
8731.5 1.4139336e-16 
8733.5 1.4309891e-16 
8735.5 1.5777736e-16 
8737.4 1.5198302e-16 
8739.4 1.4794871e-16 
8741.4 1.5259886e-16 
8743.3 1.3728648e-16 
8745.3 1.1490836e-16 
8747.3 1.1373651e-16 
8749.2 1.2965325e-16 
8751.2 1.2933392e-16 
8753.2 1.3289908e-16 
8755.2 1.4389004e-16 
8757.1 1.5029126e-16 
8759.1 1.5433938e-16 
8761.1 1.5401798e-16 
8763.0 1.4922926e-16 
8765.0 1.4364374e-16 
8767.0 1.5186745e-16 
8769.0 1.5085268e-16 
8770.9 1.404619e-16 
8772.9 1.4982529e-16 
8774.9 1.4665256e-16 
8776.8 1.5259094e-16 
8778.8 1.564761e-16 
8780.8 1.4911409e-16 
8782.8 1.4328221e-16 
8784.7 1.3934665e-16 
8786.7 1.4430102e-16 
8788.7 1.438554e-16 
8790.6 1.432157e-16 
8792.6 1.4898052e-16 
8794.6 1.4358386e-16 
8796.5 1.3385685e-16 
8798.5 1.2764278e-16 
8800.5 1.3203246e-16 
8802.5 1.4469847e-16 
8804.4 1.3775365e-16 
8806.4 1.3444694e-16 
8808.4 1.4501531e-16 
8810.3 1.3641424e-16 
8812.3 1.3468386e-16 
8814.3 1.3437119e-16 
8816.3 1.3754901e-16 
8818.2 1.3840184e-16 
8820.2 1.5128176e-16 
8822.2 1.4428547e-16 
8824.1 1.3392015e-16 
8826.1 1.3111546e-16 
8828.1 1.3236439e-16 
8830.1 1.3237695e-16 
8832.0 1.2225154e-16 
8834.0 1.2751935e-16 
8836.0 1.4702449e-16 
8837.9 1.4585239e-16 
8839.9 1.313881e-16 
8841.9 1.3234339e-16 
8843.8 1.4843413e-16 
8845.8 1.5171943e-16 
8847.8 1.3805966e-16 
8849.8 1.3377287e-16 
8851.7 1.3610297e-16 
8853.7 1.3376064e-16 
8855.7 1.3481772e-16 
8857.6 1.4083946e-16 
8859.6 1.4436066e-16 
8861.6 1.379928e-16 
8863.6 1.3965469e-16 
8865.5 1.409628e-16 
8867.5 1.3422029e-16 
8869.5 1.3918834e-16 
8871.4 1.4287324e-16 
8873.4 1.4340921e-16 
8875.4 1.3575034e-16 
8877.4 1.4036704e-16 
8879.3 1.4311963e-16 
8881.3 1.3483474e-16 
8883.3 1.4198548e-16 
8885.2 1.4977505e-16 
8887.2 1.3786989e-16 
8889.2 1.2551976e-16 
8891.1 1.3269897e-16 
8893.1 1.3650237e-16 
8895.1 1.3216609e-16 
8897.1 1.411029e-16 
8899.0 1.4491167e-16 
8901.0 1.3633561e-16 
8903.0 1.343485e-16 
8904.9 1.3740059e-16 
8906.9 1.4117475e-16 
8908.9 1.4202144e-16 
8910.9 1.3768232e-16 
8912.8 1.3921878e-16 
8914.8 1.394918e-16 
8916.8 1.2461458e-16 
8918.7 1.1918488e-16 
8920.7 1.234982e-16 
8922.7 1.3286501e-16 
8924.6 1.4237712e-16 
8926.6 1.4013292e-16 
8928.6 1.3011256e-16 
8930.6 1.293508e-16 
8932.5 1.3341508e-16 
8934.5 1.3968163e-16 
8936.5 1.4906921e-16 
8938.4 1.5384122e-16 
8940.4 1.5650136e-16 
8942.4 1.5394436e-16 
8944.4 1.4946192e-16 
8946.3 1.4225584e-16 
8948.3 1.4752951e-16 
8950.3 1.4688051e-16 
8952.2 1.3612121e-16 
8954.2 1.2541902e-16 
8956.2 1.2527408e-16 
8958.2 1.2987304e-16 
8960.1 1.3629643e-16 
8962.1 1.3909759e-16 
8964.1 1.2697076e-16 
8966.0 1.2591161e-16 
8968.0 1.2488331e-16 
8970.0 1.2779739e-16 
8971.9 1.3012643e-16 
8973.9 1.3193225e-16 
8975.9 1.2821846e-16 
8977.9 1.2531411e-16 
8979.8 1.3338259e-16 
8981.8 1.283833e-16 
8983.8 1.3200332e-16 
8985.7 1.3942301e-16 
8987.7 1.4156408e-16 
8989.7 1.3751655e-16 
8991.7 1.260041e-16 
8993.6 1.2122268e-16 
8995.6 1.3309442e-16 
8997.6 1.405873e-16 
8999.5 1.4247687e-16 
9001.5 1.3326282e-16 
9003.5 1.2827073e-16 
9005.5 1.2919827e-16 
9007.4 1.3149468e-16 
9009.4 1.3704746e-16 
9011.4 1.4081732e-16 
9013.3 1.4467106e-16 
9015.3 1.4715632e-16 
9017.3 1.4260548e-16 
9019.2 1.401463e-16 
9021.2 1.3572983e-16 
9023.2 1.216002e-16 
9025.2 1.1791848e-16 
9027.1 1.1931399e-16 
9029.1 1.2763049e-16 
9031.1 1.252093e-16 
9033.0 1.2245327e-16 
9035.0 1.3158047e-16 
9037.0 1.3525318e-16 
9039.0 1.2478004e-16 
9040.9 1.2755657e-16 
9042.9 1.3576705e-16 
9044.9 1.2821545e-16 
9046.8 1.2250123e-16 
9048.8 1.248401e-16 
9050.8 1.3257535e-16 
9052.8 1.2689425e-16 
9054.7 1.2618231e-16 
9056.7 1.2499709e-16 
9058.7 1.2927203e-16 
9060.6 1.3004202e-16 
9062.6 1.261738e-16 
9064.6 1.2747784e-16 
9066.5 1.30952e-16 
9068.5 1.231368e-16 
9070.5 1.1477677e-16 
9072.5 1.163505e-16 
9074.4 1.1213334e-16 
9076.4 1.2010339e-16 
9078.4 1.3298773e-16 
9080.3 1.305901e-16 
9082.3 1.2110085e-16 
9084.3 1.2982513e-16 
9086.3 1.2301104e-16 
9088.2 1.2448292e-16 
9090.2 1.284868e-16 
9092.2 1.2237312e-16 
9094.1 1.1876517e-16 
9096.1 1.2144639e-16 
9098.1 1.2323299e-16 
9100.1 1.1444128e-16 
9102.0 1.1843559e-16 
9104.0 1.263824e-16 
9106.0 1.2783019e-16 
9107.9 1.2805413e-16 
9109.9 1.2373572e-16 
9111.9 1.1889704e-16 
9113.8 1.2943854e-16 
9115.8 1.3193181e-16 
9117.8 1.1943788e-16 
9119.8 1.1643946e-16 
9121.7 1.2357114e-16 
9123.7 1.2765591e-16 
9125.7 1.2418417e-16 
9127.6 1.2155443e-16 
9129.6 1.2371529e-16 
9131.6 1.2665616e-16 
9133.6 1.2945675e-16 
9135.5 1.2991151e-16 
9137.5 1.3397362e-16 
9139.5 1.2899466e-16 
9141.4 1.2713473e-16 
9143.4 1.3148159e-16 
9145.4 1.2449934e-16 
9147.4 1.1856309e-16 
9149.3 1.3624467e-16 
9151.3 1.4946889e-16 
9153.3 1.4594551e-16 
9155.2 1.299168e-16 
9157.2 1.269464e-16 
9159.2 1.244362e-16 
9161.1 1.2562215e-16 
9163.1 1.2659599e-16 
9165.1 1.1889521e-16 
9167.1 1.239484e-16 
9169.0 1.322911e-16 
9171.0 1.2021769e-16 
9173.0 1.1669892e-16 
9174.9 1.2636695e-16 
9176.9 1.216415e-16 
9178.9 1.1248228e-16 
9180.9 1.2349171e-16 
9182.8 1.3581031e-16 
9184.8 1.2206948e-16 
9186.8 1.11575e-16 
9188.7 1.2044874e-16 
9190.7 1.1937716e-16 
9192.7 1.10777e-16 
9194.7 1.1637123e-16 
9196.6 1.2770423e-16 
9198.6 1.2904756e-16 
9200.6 1.2722055e-16 
9202.5 1.2234994e-16 
9204.5 1.2782897e-16 
9206.5 1.215549e-16 
9208.4 1.275276e-16 
9210.4 1.2095333e-16 
9212.4 1.1304033e-16 
9214.4 1.2129926e-16 
9216.3 1.2519285e-16 
9218.3 1.1618684e-16 
9220.3 1.0668231e-16 
9222.2 1.1341588e-16 
9224.2 1.1251841e-16 
9226.2 1.1536065e-16 
9228.2 1.1351847e-16 
9230.1 1.1770436e-16 
9232.1 1.0893112e-16 
9234.1 9.8580739e-17 
9236.0 1.0220289e-16 
9238.0 9.2784784e-17 
9240.0 1.1527544e-16 
9242.0 1.3755611e-16 
9243.9 1.1415141e-16 
9245.9 1.005497e-16 
9247.9 9.8903153e-17 
9249.8 1.0132638e-16 
9251.8 1.0780327e-16 
9253.8 1.068679e-16 
9255.7 1.0282176e-16 
9257.7 9.2177005e-17 
9259.7 1.1113402e-16 
9261.7 1.247854e-16 
9263.6 1.1218989e-16 
9265.6 1.1747676e-16 
9267.6 1.1777322e-16 
9269.5 1.1470274e-16 
9271.5 1.2223169e-16 
9273.5 1.2953889e-16 
9275.5 1.3314983e-16 
9277.4 1.242675e-16 
9279.4 1.248098e-16 
9281.4 1.529612e-16 
9283.3 1.2412282e-16 
9285.3 8.8544735e-17 
9287.3 1.0966555e-16 
9289.3 1.2358045e-16 
9291.2 1.1183247e-16 
9293.2 8.9438831e-17 
9295.2 9.1951208e-17 
9297.1 1.071413e-16 
9299.1 1.0684762e-16 
9301.1 1.1696407e-16 
9303.0 1.2053684e-16 
9305.0 1.177105e-16 
9307.0 1.1028981e-16 
9309.0 1.0569259e-16 
9310.9 1.0137847e-16 
9312.9 1.0551328e-16 
9314.9 1.1560949e-16 
9316.8 1.1735803e-16 
9318.8 1.1757713e-16 
9320.8 1.1494421e-16 
9322.8 1.0873334e-16 
9324.7 9.7095043e-17 
9326.7 1.0508073e-16 
9328.7 1.1341356e-16 
9330.6 1.0626407e-16 
9332.6 9.4424404e-17 
9334.6 1.1149314e-16 
9336.6 1.1101889e-16 
9338.5 9.3945534e-17 
9340.5 9.3104678e-17 
9342.5 9.5589799e-17 
9344.4 1.0621999e-16 
9346.4 1.0193496e-16 
9348.4 8.9552368e-17 
9350.3 1.0379002e-16 
9352.3 1.3126971e-16 
9354.3 1.2011578e-16 
9356.3 9.5159356e-17 
9358.2 1.1387804e-16 
9360.2 1.1885694e-16 
9362.2 1.1652634e-16 
9364.1 1.147388e-16 
9366.1 1.0365565e-16 
9368.1 9.8428137e-17 
9370.1 1.0519426e-16 
9372.0 1.0168433e-16 
9374.0 9.9108e-17 
9376.0 1.0383387e-16 
9377.9 1.1281962e-16 
9379.9 1.0128736e-16 
9381.9 8.4778967e-17 
9383.9 9.9717413e-17 
9385.8 1.0165224e-16 
9387.8 9.9618247e-17 
9389.8 1.1727826e-16 
9391.7 1.0482048e-16 
9393.7 1.0459295e-16 
9395.7 1.1290689e-16 
9397.6 1.1586926e-16 
9399.6 1.0694807e-16 
9401.6 1.0299854e-16 
9403.6 1.0859266e-16 
9405.5 1.0411978e-16 
9407.5 1.0167333e-16 
9409.5 1.1015526e-16 
9411.4 1.1175802e-16 
9413.4 1.1722564e-16 
9415.4 1.2050967e-16 
9417.4 1.0690645e-16 
9419.3 1.0136945e-16 
9421.3 1.0555846e-16 
9423.3 1.0899804e-16 
9425.2 9.0154049e-17 
9427.2 8.9408668e-17 
9429.2 1.2248029e-16 
9431.2 1.2677584e-16 
9433.1 8.9160179e-17 
9435.1 1.0331027e-16 
9437.1 1.1163549e-16 
9439.0 1.0511421e-16 
9441.0 1.1332967e-16 
9443.0 1.1549225e-16 
9444.9 1.1644998e-16 
9446.9 1.0886187e-16 
9448.9 8.9584426e-17 
9450.9 9.1284793e-17 
9452.8 1.0365474e-16 
9454.8 1.221695e-16 
9456.8 1.3120905e-16 
9458.7 1.3455953e-16 
9460.7 1.1728635e-16 
9462.7 1.0121208e-16 
9464.7 1.1302118e-16 
9466.6 1.1167105e-16 
9468.6 1.0601246e-16 
9470.6 1.2502977e-16 
9472.5 1.1756588e-16 
9474.5 7.2273323e-17 
9476.5 6.7249138e-17 
9478.5 1.0692517e-16 
9480.4 1.0687684e-16 
9482.4 1.0878739e-16 
9484.4 1.1725266e-16 
9486.3 1.0594769e-16 
9488.3 1.1060881e-16 
9490.3 1.0864615e-16 
9492.2 1.1156548e-16 
9494.2 1.1329751e-16 
9496.2 1.0936177e-16 
9498.2 1.0750208e-16 
9500.1 1.0539327e-16 
9502.1 1.1519412e-16 
9504.1 1.1108983e-16 
9506.0 9.8850257e-17 
9508.0 9.1925921e-17 
9510.0 9.7221121e-17 
9512.0 1.0421428e-16 
9513.9 1.0936506e-16 
9515.9 1.0462214e-16 
9517.9 1.0467286e-16 
9519.8 1.0365004e-16 
9521.8 9.5021847e-17 
9523.8 9.6216776e-17 
9525.8 1.0265818e-16 
9527.7 9.9895727e-17 
9529.7 8.4182873e-17 
9531.7 8.6816988e-17 
9533.6 1.1231625e-16 
9535.6 1.1282977e-16 
9537.6 9.7226412e-17 
9539.5 1.0282672e-16 
9541.5 1.1665952e-16 
9543.5 9.6225474e-17 
9545.5 8.4399159e-17 
9547.4 9.7004658e-17 
9549.4 1.0977415e-16 
9551.4 1.1021928e-16 
9553.3 1.0131698e-16 
9555.3 9.7037386e-17 
9557.3 1.0212231e-16 
9559.3 1.0630307e-16 
9561.2 1.1354692e-16 
9563.2 1.1004409e-16 
9565.2 1.0615842e-16 
9567.1 9.8158479e-17 
9569.1 1.0197095e-16 
9571.1 1.0984559e-16 
9573.1 9.6068248e-17 
9575.0 9.7780872e-17 
9577.0 1.0170857e-16 
9579.0 9.4010389e-17 
9580.9 1.031384e-16 
9582.9 1.2032875e-16 
9584.9 1.2540089e-16 
9586.8 1.193671e-16 
9588.8 1.0859108e-16 
9590.8 1.0247704e-16 
9592.8 9.9594127e-17 
9594.7 9.7319647e-17 
9596.7 1.0498809e-16 
9598.7 1.0876759e-16 
9600.6 1.0493865e-16 
9602.6 9.8805454e-17 
9604.6 1.0437111e-16 
9606.6 1.1548194e-16 
9608.5 8.5830029e-17 
9610.5 8.2698071e-17 
9612.5 1.1626096e-16 
9614.4 1.0260187e-16 
9616.4 9.2722617e-17 
9618.4 1.0524995e-16 
9620.4 1.0603349e-16 
9622.3 9.1304638e-17 
9624.3 7.6792144e-17 
9626.3 8.2294623e-17 
9628.2 9.1527356e-17 
9630.2 1.0078745e-16 
9632.2 9.9796545e-17 
9634.1 9.0667043e-17 
9636.1 1.0033773e-16 
9638.1 9.3997223e-17 
9640.1 8.5520911e-17 
9642.0 8.9556294e-17 
9644.0 9.538871e-17 
9646.0 8.9498655e-17 
9647.9 8.2586937e-17 
9649.9 9.6352204e-17 
9651.9 1.0773457e-16 
9653.9 1.1060805e-16 
9655.8 1.0622726e-16 
9657.8 9.8205339e-17 
9659.8 8.9906841e-17 
9661.7 8.9845022e-17 
9663.7 8.8316693e-17 
9665.7 8.9768784e-17 
9667.7 9.3671225e-17 
9669.6 8.6814659e-17 
9671.6 8.6012891e-17 
9673.6 1.0402041e-16 
9675.5 1.0067499e-16 
9677.5 8.399631e-17 
9679.5 9.1529698e-17 
9681.4 1.0487144e-16 
9683.4 1.0033455e-16 
9685.4 9.2491515e-17 
9687.4 9.2710956e-17 
9689.3 8.8741739e-17 
9691.3 9.3241923e-17 
9693.3 8.9127158e-17 
9695.2 9.0932857e-17 
9697.2 9.5291705e-17 
9699.2 6.1811987e-17 
9701.2 6.9626142e-17 
9703.1 1.1867599e-16 
9705.1 1.1413126e-16 
9707.1 1.0067702e-16 
9709.0 1.1393002e-16 
9711.0 1.2376647e-16 
9713.0 1.183175e-16 
9715.0 1.0508544e-16 
9716.9 9.3755052e-17 
9718.9 8.2466689e-17 
9720.9 9.4297007e-17 
9722.8 9.3281829e-17 
9724.8 9.2107015e-17 
9726.8 1.0259424e-16 
9728.7 9.6757981e-17 
9730.7 8.9095406e-17 
9732.7 8.602653e-17 
9734.7 9.4926461e-17 
9736.6 1.130995e-16 
9738.6 1.057836e-16 
9740.6 9.4598685e-17 
9742.5 8.9493172e-17 
9744.5 9.3761927e-17 
9746.5 9.205397e-17 
9748.5 8.7417005e-17 
9750.4 9.2229718e-17 
9752.4 9.5906895e-17 
9754.4 8.6886315e-17 
9756.3 9.2351423e-17 
9758.3 9.7945918e-17 
9760.3 9.1724631e-17 
9762.3 9.7984465e-17 
9764.2 1.0864616e-16 
9766.2 1.0339393e-16 
9768.2 9.3167143e-17 
9770.1 8.728259e-17 
9772.1 8.7986431e-17 
9774.1 7.7087924e-17 
9776.0 6.8299434e-17 
9778.0 8.7980016e-17 
9780.0 9.1923743e-17 
9782.0 1.0134972e-16 
9783.9 1.1030751e-16 
9785.9 8.8206832e-17 
9787.9 8.7693239e-17 
9789.8 8.7249199e-17 
9791.8 8.5797356e-17 
9793.8 8.4715744e-17 
9795.8 8.4044778e-17 
9797.7 8.2622234e-17 
9799.7 8.0733009e-17 
9801.7 7.9500216e-17 
9803.6 7.8395573e-17 
9805.6 7.6863682e-17 
9807.6 7.5297705e-17 
9809.6 7.3904884e-17 
9811.5 7.2598984e-17 
9813.5 7.1270878e-17 
9815.5 7.0421247e-17 
9817.4 6.3964183e-17 
9819.4 8.3221133e-17 
9821.4 1.2396333e-16 
9823.3 1.1357172e-16 
9825.3 1.066973e-16 
9827.3 9.6005642e-17 
9829.3 8.0985412e-17 
9831.2 9.0027085e-17 
9833.2 9.0565359e-17 
9835.2 9.4722544e-17 
9837.1 9.3941431e-17 
9839.1 8.6688244e-17 
9841.1 9.703091e-17 
9843.1 9.4551489e-17 
9845.0 7.5068828e-17 
9847.0 9.5101608e-17 
9849.0 8.5945591e-17 
9850.9 6.5344442e-17 
9852.9 1.0035722e-16 
9854.9 9.7904e-17 
9856.9 8.3188171e-17 
9858.8 1.0447948e-16 
9860.8 9.5273728e-17 
9862.8 7.7563533e-17 
9864.7 9.3213691e-17 
9866.7 1.1161674e-16 
9868.7 1.0450785e-16 
9870.6 1.0131811e-16 
9872.6 1.0818363e-16 
9874.6 1.029494e-16 
9876.6 8.5812002e-17 
9878.5 8.7658283e-17 
9880.5 1.0864402e-16 
9882.5 1.0720616e-16 
9884.4 8.2741695e-17 
9886.4 7.6862708e-17 
9888.4 8.2689045e-17 
9890.4 7.9323336e-17 
9892.3 8.5332892e-17 
9894.3 8.5670127e-17 
9896.3 7.9209459e-17 
9898.2 8.5182832e-17 
9900.2 8.4106873e-17 
9902.2 8.1228808e-17 
9904.2 8.7315802e-17 
9906.1 1.005084e-16 
9908.1 1.0325554e-16 
9910.1 8.0260169e-17 
9912.0 7.1142618e-17 
9914.0 8.0745587e-17 
9916.0 9.2693647e-17 
9917.9 8.7472238e-17 
9919.9 4.9256578e-17 
9921.9 5.3821821e-17 
9923.9 7.3094797e-17 
9925.8 6.3174788e-17 
9927.8 6.8802212e-17 
9929.8 1.1293702e-16 
9931.7 8.5555453e-17 
9933.7 7.5534495e-17 
9935.7 7.7575408e-17 
9937.7 7.6976665e-17 
9939.6 8.9266367e-17 
9941.6 9.6822656e-17 
9943.6 7.9105888e-17 
9945.5 7.70681e-17 
9947.5 9.3481472e-17 
9949.5 9.8658842e-17 
9951.5 9.8564802e-17 
9953.4 9.4202475e-17 
9955.4 9.0622089e-17 
9957.4 8.652905e-17 
9959.3 1.0183717e-16 
9961.3 9.6901122e-17 
9963.3 6.9580592e-17 
9965.2 7.6315459e-17 
9967.2 8.0902009e-17 
9969.2 9.068776e-17 
9971.2 9.8161372e-17 
9973.1 1.0145944e-16 
9975.1 9.6792884e-17 
9977.1 9.4814317e-17 
9979.0 8.7489557e-17 
9981.0 7.5900411e-17 
9983.0 9.8830391e-17 
9985.0 1.0410862e-16 
9986.9 6.6010375e-17 
9988.9 3.4260681e-17 
9990.9 4.8513669e-17 
9992.8 6.8889203e-17 
9994.8 7.040534e-17 
9996.8 8.6845822e-17 
9998.8 9.1813577e-17 
10000.7 7.6438408e-17 
10002.7 8.632534e-17 
10004.7 8.5780521e-17 
10006.6 6.6429441e-17 
10008.6 5.8673815e-17 
10010.6 6.3413479e-17 
10012.5 6.5634873e-17 
10014.5 7.4967119e-17 
10016.5 9.2243196e-17 
10018.5 7.3195972e-17 
10020.4 5.8675321e-17 
10022.4 9.2661675e-17 
10024.4 8.5328238e-17 
10026.3 5.0676553e-17 
10028.3 5.9260102e-17 
10030.3 8.0129993e-17 
10032.3 9.5903105e-17 
10034.2 1.0979977e-16 
10036.2 1.2076058e-16 
10038.2 9.6369704e-17 
10040.1 7.8775649e-17 
10042.1 9.5939442e-17 
10044.1 8.7520548e-17 
10046.1 6.1114046e-17 
10048.0 7.5044862e-17 
10050.0 9.1994699e-17 
10052.0 8.1827891e-17 
10053.9 7.2269471e-17 
10055.9 6.8667663e-17 
10057.9 4.9769907e-17 
10059.8 6.8926862e-17 
10061.8 6.6686191e-17 
10063.8 5.9883848e-17 
10065.8 8.7017768e-17 
10067.7 8.0715515e-17 
10069.7 7.6950399e-17 
10071.7 8.4094545e-17 
10073.6 5.9344794e-17 
10075.6 5.8934022e-17 
10077.6 1.0397964e-16 
10079.6 8.4006407e-17 
10081.5 4.4213876e-17 
10083.5 4.5483753e-17 
10085.5 5.8154688e-17 
10087.4 8.3904403e-17 
10089.4 9.7263243e-17 
10091.4 7.4674154e-17 
10093.4 5.5560828e-17 
10095.3 8.6965808e-17 
10097.3 1.0826203e-16 
10099.3 9.0133197e-17 
10101.2 8.6516032e-17 


==> anc/SSS17a-LDSS3-20170818_cal.flm <==
#PI: Shappee/Drout 
#OBJECT: SSS17a  
#TELESCOPE: Magellan 
#JD: 2457984.4914 
#JD - LIGO trigger : 1.46285500005 
# 
#Angstrom    Flux(erg/s/cm**2/Angstrom) 
3785.2 1.4266865e-16 
3787.2 1.6630896e-16 
3789.1 1.1211543e-16 
3791.1 1.7093479e-16 
3793.1 1.0195165e-16 
3795.1 1.522886e-16 
3797.1 2.6977289e-16 
3799.0 2.1995789e-16 
3801.0 8.7327554e-17 
3803.0 3.6738042e-17 
3805.0 6.952863e-17 
3807.0 1.4304244e-16 
3809.0 2.6373056e-16 
3810.9 2.117437e-16 
3812.9 1.7261817e-16 
3814.9 1.605456e-16 
3816.9 1.4031634e-16 
3818.9 1.1006939e-16 
3820.8 1.2694408e-16 
3822.8 1.3773773e-16 
3824.8 1.7033296e-16 
3826.8 1.5270734e-16 
3828.8 1.5499348e-16 
3830.7 1.7962805e-16 
3832.7 2.0540004e-16 
3834.7 1.9275123e-16 
3836.7 1.6504342e-16 
3838.7 1.9316304e-16 
3840.6 2.5918671e-16 
3842.6 2.4286287e-16 
3844.6 1.7642857e-16 
3846.6 1.6519118e-16 
3848.6 1.8629288e-16 
3850.5 2.4070607e-16 
3852.5 1.6524506e-16 
3854.5 1.3382372e-16 
3856.5 1.6365799e-16 
3858.5 1.5575922e-16 
3860.4 1.4686223e-16 
3862.4 2.0016189e-16 
3864.4 2.8568378e-16 
3866.4 2.1587438e-16 
3868.4 1.7313267e-16 
3870.4 1.3822662e-16 
3872.3 1.2601346e-16 
3874.3 2.1367321e-16 
3876.3 2.0203128e-16 
3878.3 1.6275779e-16 
3880.3 2.2777404e-16 
3882.2 2.4806512e-16 
3884.2 2.4334103e-16 
3886.2 2.4126764e-16 
3888.2 2.3914371e-16 
3890.2 2.3709976e-16 
3892.1 2.3508075e-16 
3894.1 2.3330409e-16 
3896.1 2.3002939e-16 
3898.1 2.3069245e-16 
3900.1 2.576857e-16 
3902.0 2.4632454e-16 
3904.0 1.4447012e-16 
3906.0 1.2746633e-16 
3908.0 1.8678698e-16 
3910.0 2.146968e-16 
3911.9 2.5851244e-16 
3913.9 2.586261e-16 
3915.9 1.8043599e-16 
3917.9 1.8449196e-16 
3919.9 2.0381324e-16 
3921.9 2.1241802e-16 
3923.8 2.1095652e-16 
3925.8 1.864791e-16 
3927.8 2.3968659e-16 
3929.8 2.4956697e-16 
3931.8 1.8437057e-16 
3933.7 1.5750887e-16 
3935.7 2.3524264e-16 
3937.7 2.2142497e-16 
3939.7 1.8959673e-16 
3941.7 2.1573866e-16 
3943.6 2.3055752e-16 
3945.6 2.3928259e-16 
3947.6 2.4041965e-16 
3949.6 2.0733146e-16 
3951.6 1.9382038e-16 
3953.5 2.1633288e-16 
3955.5 2.0276781e-16 
3957.5 1.5641778e-16 
3959.5 1.8074949e-16 
3961.5 2.1377169e-16 
3963.4 2.0321799e-16 
3965.4 2.1033484e-16 
3967.4 2.3077116e-16 
3969.4 2.2102158e-16 
3971.4 2.4036151e-16 
3973.4 2.2382058e-16 
3975.3 1.9523857e-16 
3977.3 2.3209884e-16 
3979.3 2.9248779e-16 
3981.3 2.5523586e-16 
3983.3 2.2864019e-16 
3985.2 2.471034e-16 
3987.2 2.2758883e-16 
3989.2 2.3068678e-16 
3991.2 2.3276711e-16 
3993.2 2.3464691e-16 
3995.1 2.3651211e-16 
3997.1 2.383412e-16 
3999.1 2.4012932e-16 
4001.1 2.4189711e-16 
4003.1 2.4362148e-16 
4005.0 2.4530758e-16 
4007.0 2.4696008e-16 
4009.0 2.4858634e-16 
4011.0 2.5019494e-16 
4013.0 2.5173114e-16 
4014.9 2.5326222e-16 
4016.9 2.5461352e-16 
4018.9 2.5774102e-16 
4020.9 2.5051336e-16 
4022.9 2.4016685e-16 
4024.9 2.3542537e-16 
4026.8 2.3348447e-16 
4028.8 2.5205512e-16 
4030.8 2.4248285e-16 
4032.8 2.2790765e-16 
4034.8 2.403795e-16 
4036.7 2.3265797e-16 
4038.7 1.9696982e-16 
4040.7 2.077596e-16 
4042.7 2.2984551e-16 
4044.7 2.4156355e-16 
4046.6 2.4117874e-16 
4048.6 2.271624e-16 
4050.6 2.2579887e-16 
4052.6 2.2918859e-16 
4054.6 2.1039376e-16 
4056.5 1.8330189e-16 
4058.5 2.0200779e-16 
4060.5 1.9330295e-16 
4062.5 1.7179009e-16 
4064.5 2.0775147e-16 
4066.4 2.2440333e-16 
4068.4 1.9461527e-16 
4070.4 1.914815e-16 
4072.4 2.2588392e-16 
4074.4 2.2013396e-16 
4076.3 2.1305351e-16 
4078.3 2.2827028e-16 
4080.3 2.2140026e-16 
4082.3 2.1839894e-16 
4084.3 2.2174862e-16 
4086.3 2.3908499e-16 
4088.2 2.4458923e-16 
4090.2 2.3792809e-16 
4092.2 2.5087091e-16 
4094.2 2.395134e-16 
4096.2 2.1786483e-16 
4098.1 2.1156287e-16 
4100.1 2.1981763e-16 
4102.1 2.0810275e-16 
4104.1 2.3163979e-16 
4106.1 2.7964616e-16 
4108.0 2.5716949e-16 
4110.0 2.0594226e-16 
4112.0 1.9617971e-16 
4114.0 2.0276263e-16 
4116.0 2.1714064e-16 
4117.9 2.282445e-16 
4119.9 2.4232751e-16 
4121.9 2.5163328e-16 
4123.9 2.3578589e-16 
4125.9 2.1787619e-16 
4127.8 2.2050912e-16 
4129.8 2.2697216e-16 
4131.8 2.2925181e-16 
4133.8 2.3384065e-16 
4135.8 2.2962555e-16 
4137.8 2.6492407e-16 
4139.7 2.7646746e-16 
4141.7 2.4303691e-16 
4143.7 2.415523e-16 
4145.7 2.2985249e-16 
4147.7 2.2367287e-16 
4149.6 2.0303335e-16 
4151.6 1.9562855e-16 
4153.6 2.1150688e-16 
4155.6 2.1155757e-16 
4157.6 2.0175816e-16 
4159.5 2.04582e-16 
4161.5 1.9960285e-16 
4163.5 1.8507503e-16 
4165.5 2.3193987e-16 
4167.5 2.4364065e-16 
4169.4 2.3736007e-16 
4171.4 2.5767274e-16 
4173.4 2.4538944e-16 
4175.4 2.1979481e-16 
4177.4 2.2940074e-16 
4179.3 2.4710441e-16 
4181.3 2.3975701e-16 
4183.3 2.3115128e-16 
4185.3 2.3978781e-16 
4187.3 2.3841282e-16 
4189.3 2.3961392e-16 
4191.2 2.5884363e-16 
4193.2 2.3965686e-16 
4195.2 2.1987785e-16 
4197.2 2.3253818e-16 
4199.2 2.5315108e-16 
4201.1 2.33454e-16 
4203.1 2.0767942e-16 
4205.1 1.9378832e-16 
4207.1 2.0967076e-16 
4209.1 2.4903651e-16 
4211.0 2.5483773e-16 
4213.0 2.4767076e-16 
4215.0 2.4847841e-16 
4217.0 2.4070016e-16 
4219.0 2.338772e-16 
4220.9 2.3629235e-16 
4222.9 2.3831182e-16 
4224.9 2.3817759e-16 
4226.9 2.3216358e-16 
4228.9 2.2755688e-16 
4230.8 2.2162868e-16 
4232.8 2.2082478e-16 
4234.8 2.1209194e-16 
4236.8 1.9322962e-16 
4238.8 2.0500133e-16 
4240.8 2.4327503e-16 
4242.7 2.4175944e-16 
4244.7 2.2000918e-16 
4246.7 2.3495317e-16 
4248.7 2.4282047e-16 
4250.7 2.2045163e-16 
4252.6 2.0568632e-16 
4254.6 2.1295394e-16 
4256.6 2.21427e-16 
4258.6 2.1851662e-16 
4260.6 2.203171e-16 
4262.5 2.3231118e-16 
4264.5 2.2921438e-16 
4266.5 2.1868219e-16 
4268.5 2.2212168e-16 
4270.5 2.5130359e-16 
4272.4 2.5000007e-16 
4274.4 2.2837758e-16 
4276.4 2.6448952e-16 
4278.4 2.6977903e-16 
4280.4 2.3103844e-16 
4282.3 2.241079e-16 
4284.3 2.4499675e-16 
4286.3 2.5379498e-16 
4288.3 2.2626754e-16 
4290.3 2.0897215e-16 
4292.2 2.1376845e-16 
4294.2 2.2203631e-16 
4296.2 2.4975257e-16 
4298.2 2.488635e-16 
4300.2 2.3352232e-16 
4302.2 2.4950589e-16 
4304.1 2.5435849e-16 
4306.1 2.24408e-16 
4308.1 2.0930396e-16 
4310.1 2.1921668e-16 
4312.1 2.4218502e-16 
4314.0 2.639524e-16 
4316.0 2.3568908e-16 
4318.0 2.2662907e-16 
4320.0 2.6596228e-16 
4322.0 2.7026107e-16 
4323.9 2.3904076e-16 
4325.9 2.3747322e-16 
4327.9 2.3773766e-16 
4329.9 2.4838702e-16 
4331.9 2.494339e-16 
4333.8 2.3875669e-16 
4335.8 2.3191164e-16 
4337.8 2.2832877e-16 
4339.8 2.4203776e-16 
4341.8 2.5013927e-16 
4343.7 2.2955802e-16 
4345.7 2.0125647e-16 
4347.7 2.0814398e-16 
4349.7 2.3661935e-16 
4351.7 2.4756172e-16 
4353.7 2.4454156e-16 
4355.6 2.5657479e-16 
4357.6 2.5056405e-16 
4359.6 2.4851897e-16 
4361.6 2.3699915e-16 
4363.6 2.2128912e-16 
4365.5 2.1941136e-16 
4367.5 2.4807751e-16 
4369.5 2.6504183e-16 
4371.5 2.5354379e-16 
4373.5 2.493733e-16 
4375.4 2.4372287e-16 
4377.4 2.3607523e-16 
4379.4 2.348981e-16 
4381.4 2.461986e-16 
4383.4 2.4417915e-16 
4385.3 2.3169797e-16 
4387.3 2.3866672e-16 
4389.3 2.4518127e-16 
4391.3 2.5858942e-16 
4393.3 2.6495633e-16 
4395.2 2.4856536e-16 
4397.2 2.4573459e-16 
4399.2 2.3422181e-16 
4401.2 2.370768e-16 
4403.2 2.4870272e-16 
4405.2 2.338127e-16 
4407.1 2.5386305e-16 
4409.1 2.7364384e-16 
4411.1 2.7398794e-16 
4413.1 2.4246436e-16 
4415.1 2.3072957e-16 
4417.0 2.3172919e-16 
4419.0 2.3212771e-16 
4421.0 2.4026644e-16 
4423.0 2.3960153e-16 
4425.0 2.3881191e-16 
4426.9 2.4163988e-16 
4428.9 2.4731753e-16 
4430.9 2.5571452e-16 
4432.9 2.4442172e-16 
4434.9 2.3713588e-16 
4436.8 2.5570958e-16 
4438.8 2.4454805e-16 
4440.8 2.5150799e-16 
4442.8 2.5698119e-16 
4444.8 2.6585149e-16 
4446.7 2.4987119e-16 
4448.7 2.1841261e-16 
4450.7 2.4507422e-16 
4452.7 2.7733118e-16 
4454.7 2.7267974e-16 
4456.7 2.509142e-16 
4458.6 2.4383786e-16 
4460.6 2.4524584e-16 
4462.6 2.3626279e-16 
4464.6 2.4582104e-16 
4466.6 2.5031947e-16 
4468.5 2.5017358e-16 
4470.5 2.5805148e-16 
4472.5 2.4608748e-16 
4474.5 2.3767527e-16 
4476.5 2.5196653e-16 
4478.4 2.5415589e-16 
4480.4 2.4337859e-16 
4482.4 2.401026e-16 
4484.4 2.4499002e-16 
4486.4 2.3829322e-16 
4488.3 2.342372e-16 
4490.3 2.3247843e-16 
4492.3 2.3280597e-16 
4494.3 2.4410381e-16 
4496.3 2.4857289e-16 
4498.2 2.4342644e-16 
4500.2 2.4369307e-16 
4502.2 2.4729185e-16 
4504.2 2.3935066e-16 
4506.2 2.3378449e-16 
4508.1 2.378191e-16 
4510.1 2.4150576e-16 
4512.1 2.5138412e-16 
4514.1 2.458708e-16 
4516.1 2.7065574e-16 
4518.1 2.7082556e-16 
4520.0 2.3493272e-16 
4522.0 2.2713185e-16 
4524.0 2.3277199e-16 
4526.0 2.4219214e-16 
4528.0 2.5738095e-16 
4529.9 2.5359577e-16 
4531.9 2.4588513e-16 
4533.9 2.5158023e-16 
4535.9 2.6278661e-16 
4537.9 2.6780331e-16 
4539.8 2.5134506e-16 
4541.8 2.5735366e-16 
4543.8 2.4961378e-16 
4545.8 2.3846738e-16 
4547.8 2.4323114e-16 
4549.7 2.5641572e-16 
4551.7 2.5821967e-16 
4553.7 2.3182841e-16 
4555.7 2.3712011e-16 
4557.7 2.3392322e-16 
4559.6 2.2853773e-16 
4561.6 2.2784985e-16 
4563.6 2.3570481e-16 
4565.6 2.5682344e-16 
4567.6 2.4388194e-16 
4569.6 2.2020693e-16 
4571.5 2.4072903e-16 
4573.5 2.5589956e-16 
4575.5 2.5766016e-16 
4577.5 2.3328623e-16 
4579.5 2.4584101e-16 
4581.4 2.5566742e-16 
4583.4 2.6703128e-16 
4585.4 2.5606135e-16 
4587.4 2.1807043e-16 
4589.4 2.3460967e-16 
4591.3 2.5569018e-16 
4593.3 2.6264021e-16 
4595.3 2.5426603e-16 
4597.3 2.37925e-16 
4599.3 2.5785871e-16 
4601.2 2.4980133e-16 
4603.2 2.4355997e-16 
4605.2 2.3840021e-16 
4607.2 2.2789312e-16 
4609.2 2.391633e-16 
4611.1 2.3876884e-16 
4613.1 2.2926663e-16 
4615.1 2.2460114e-16 
4617.1 2.3932709e-16 
4619.1 2.4554957e-16 
4621.1 2.6332455e-16 
4623.0 2.6272377e-16 
4625.0 2.441857e-16 
4627.0 2.3737127e-16 
4629.0 2.3374848e-16 
4631.0 2.4954752e-16 
4632.9 2.6362962e-16 
4634.9 2.4864721e-16 
4636.9 2.5040905e-16 
4638.9 2.5994113e-16 
4640.9 2.5817977e-16 
4642.8 2.4976638e-16 
4644.8 2.4917445e-16 
4646.8 2.468184e-16 
4648.8 2.3799289e-16 
4650.8 2.3456604e-16 
4652.7 2.4413082e-16 
4654.7 2.6511905e-16 
4656.7 2.558943e-16 
4658.7 2.48718e-16 
4660.7 2.4932478e-16 
4662.6 2.4975208e-16 
4664.6 2.4130857e-16 
4666.6 2.6555161e-16 
4668.6 2.7017873e-16 
4670.6 2.4185098e-16 
4672.6 2.5715699e-16 
4674.5 2.6218916e-16 
4676.5 2.4753295e-16 
4678.5 2.5343977e-16 
4680.5 2.4745547e-16 
4682.5 2.6625259e-16 
4684.4 2.660315e-16 
4686.4 2.6199336e-16 
4688.4 2.4979751e-16 
4690.4 2.3517782e-16 
4692.4 2.5680533e-16 
4694.3 2.6703389e-16 
4696.3 2.6229582e-16 
4698.3 2.4583173e-16 
4700.3 2.4097612e-16 
4702.3 2.4960862e-16 
4704.2 2.4956233e-16 
4706.2 2.4934457e-16 
4708.2 2.5640137e-16 
4710.2 2.7318596e-16 
4712.2 2.5745641e-16 
4714.1 2.6367865e-16 
4716.1 2.7269998e-16 
4718.1 2.5137056e-16 
4720.1 2.5661173e-16 
4722.1 2.530149e-16 
4724.0 2.6609735e-16 
4726.0 2.7387546e-16 
4728.0 2.571694e-16 
4730.0 2.5134925e-16 
4732.0 2.5312208e-16 
4734.0 2.4145843e-16 
4735.9 2.6254619e-16 
4737.9 2.644648e-16 
4739.9 2.696931e-16 
4741.9 2.7666027e-16 
4743.9 2.6922393e-16 
4745.8 2.4894163e-16 
4747.8 2.7446566e-16 
4749.8 2.5698792e-16 
4751.8 2.5437468e-16 
4753.8 2.7593348e-16 
4755.7 2.6733116e-16 
4757.7 2.5579758e-16 
4759.7 2.4503624e-16 
4761.7 2.4228988e-16 
4763.7 2.5117092e-16 
4765.6 2.7442257e-16 
4767.6 2.7886236e-16 
4769.6 2.4561811e-16 
4771.6 2.526501e-16 
4773.6 2.7212233e-16 
4775.5 2.7652539e-16 
4777.5 2.703147e-16 
4779.5 2.6738418e-16 
4781.5 2.5096022e-16 
4783.5 2.5347179e-16 
4785.5 2.7489249e-16 
4787.4 2.7211946e-16 
4789.4 2.6345121e-16 
4791.4 2.7655633e-16 
4793.4 2.7554725e-16 
4795.4 2.6975912e-16 
4797.3 2.8368008e-16 
4799.3 2.8471225e-16 
4801.3 2.5814065e-16 
4803.3 2.4912951e-16 
4805.3 2.7004048e-16 
4807.2 2.7399148e-16 
4809.2 2.5457681e-16 
4811.2 2.6430304e-16 
4813.2 2.5059502e-16 
4815.2 2.5975449e-16 
4817.1 2.5883524e-16 
4819.1 2.7122515e-16 
4821.1 2.7321206e-16 
4823.1 2.504963e-16 
4825.1 2.6193486e-16 
4827.0 2.6739907e-16 
4829.0 2.7281065e-16 
4831.0 2.8212393e-16 
4833.0 2.8431163e-16 
4835.0 2.8749311e-16 
4837.0 2.7097886e-16 
4838.9 2.6420893e-16 
4840.9 2.8226033e-16 
4842.9 2.8272708e-16 
4844.9 2.8510382e-16 
4846.9 2.6979785e-16 
4848.8 2.5510493e-16 
4850.8 2.5482051e-16 
4852.8 2.7070014e-16 
4854.8 2.7734369e-16 
4856.8 2.7079603e-16 
4858.7 2.7102807e-16 
4860.7 2.7048448e-16 
4862.7 2.5799303e-16 
4864.7 2.6840103e-16 
4866.7 2.9322498e-16 
4868.6 2.9095189e-16 
4870.6 2.7012662e-16 
4872.6 2.6681425e-16 
4874.6 2.8016289e-16 
4876.6 2.7256834e-16 
4878.5 2.6415435e-16 
4880.5 2.7129223e-16 
4882.5 2.7996224e-16 
4884.5 2.6220931e-16 
4886.5 2.6154488e-16 
4888.5 2.8198652e-16 
4890.4 2.7485522e-16 
4892.4 2.8733029e-16 
4894.4 2.9321871e-16 
4896.4 2.8967881e-16 
4898.4 2.827538e-16 
4900.3 2.6908095e-16 
4902.3 2.7217377e-16 
4904.3 2.6403069e-16 
4906.3 2.5610636e-16 
4908.3 2.7267558e-16 
4910.2 2.5452631e-16 
4912.2 2.6841296e-16 
4914.2 2.7309787e-16 
4916.2 2.6682898e-16 
4918.2 2.7779257e-16 
4920.1 2.8469524e-16 
4922.1 2.744841e-16 
4924.1 2.6640381e-16 
4926.1 2.7174741e-16 
4928.1 2.6511314e-16 
4930.0 2.6517794e-16 
4932.0 2.8166721e-16 
4934.0 2.6443162e-16 
4936.0 2.7297871e-16 
4938.0 2.7816972e-16 
4939.9 2.8131242e-16 
4941.9 2.762396e-16 
4943.9 2.855721e-16 
4945.9 2.831947e-16 
4947.9 2.8004244e-16 
4949.9 2.7213259e-16 
4951.8 2.8866972e-16 
4953.8 2.7379714e-16 
4955.8 2.6745203e-16 
4957.8 2.9190347e-16 
4959.8 2.9309687e-16 
4961.7 2.8063208e-16 
4963.7 2.6764277e-16 
4965.7 2.7365704e-16 
4967.7 2.7306865e-16 
4969.7 2.7587028e-16 
4971.6 2.8691917e-16 
4973.6 2.71337e-16 
4975.6 2.5430286e-16 
4977.6 2.7517358e-16 
4979.6 2.7699706e-16 
4981.5 2.7854999e-16 
4983.5 2.7562051e-16 
4985.5 2.6574815e-16 
4987.5 2.7718223e-16 
4989.5 2.8438712e-16 
4991.4 2.7121603e-16 
4993.4 2.7155939e-16 
4995.4 2.7078922e-16 
4997.4 2.7809486e-16 
4999.4 2.8596938e-16 
5001.4 2.5915301e-16 
5003.3 2.5970568e-16 
5005.3 2.7207132e-16 
5007.3 2.7067888e-16 
5009.3 2.7932227e-16 
5011.3 2.8102425e-16 
5013.2 2.6455107e-16 
5015.2 2.6541749e-16 
5017.2 2.5881748e-16 
5019.2 2.6729162e-16 
5021.2 2.8392549e-16 
5023.1 2.7604382e-16 
5025.1 2.6106069e-16 
5027.1 2.5775205e-16 
5029.1 2.942649e-16 
5031.1 2.7033819e-16 
5033.0 2.6904314e-16 
5035.0 2.6823898e-16 
5037.0 2.6955083e-16 
5039.0 2.7011245e-16 
5041.0 2.6468431e-16 
5042.9 2.7318727e-16 
5044.9 2.6678443e-16 
5046.9 2.7363448e-16 
5048.9 2.7600343e-16 
5050.9 2.4272405e-16 
5052.9 2.605375e-16 
5054.8 2.7350961e-16 
5056.8 2.8277714e-16 
5058.8 2.7090013e-16 
5060.8 2.7452867e-16 
5062.8 2.6536591e-16 
5064.7 2.6540087e-16 
5066.7 2.8353634e-16 
5068.7 2.7591626e-16 
5070.7 2.6692e-16 
5072.7 2.7127317e-16 
5074.6 2.7152148e-16 
5076.6 2.7145571e-16 
5078.6 2.6403635e-16 
5080.6 2.5502018e-16 
5082.6 2.6943693e-16 
5084.5 2.6013271e-16 
5086.5 2.6108411e-16 
5088.5 2.6853714e-16 
5090.5 2.6987198e-16 
5092.5 2.6813425e-16 
5094.4 2.6882998e-16 
5096.4 2.6148831e-16 
5098.4 2.6976316e-16 
5100.4 2.7910254e-16 
5102.4 2.6592167e-16 
5104.3 2.6272084e-16 
5106.3 2.7315869e-16 
5108.3 2.4823054e-16 
5110.3 2.6931533e-16 
5112.3 2.7182193e-16 
5114.3 2.7277631e-16 
5116.2 2.758875e-16 
5118.2 2.6879829e-16 
5120.2 2.5280907e-16 
5122.2 2.5850997e-16 
5124.2 2.6623412e-16 
5126.1 2.6250588e-16 
5128.1 2.7484863e-16 
5130.1 2.7572734e-16 
5132.1 2.7481632e-16 
5134.1 2.6466008e-16 
5136.0 2.6311082e-16 
5138.0 2.574378e-16 
5140.0 2.5446864e-16 
5142.0 2.6335949e-16 
5144.0 2.6629688e-16 
5145.9 2.6231158e-16 
5147.9 2.6090163e-16 
5149.9 2.6076803e-16 
5151.9 2.6730872e-16 
5153.9 2.6839589e-16 
5155.8 2.6791186e-16 
5157.8 2.6499645e-16 
5159.8 2.6604941e-16 
5161.8 2.6565694e-16 
5163.8 2.6515173e-16 
5165.8 2.6996552e-16 
5167.7 2.6994389e-16 
5169.7 2.7038768e-16 
5171.7 2.7157601e-16 
5173.7 2.6787707e-16 
5175.7 2.5850737e-16 
5177.6 2.5220875e-16 
5179.6 2.6261817e-16 
5181.6 2.7513819e-16 
5183.6 2.6727132e-16 
5185.6 2.5941088e-16 
5187.5 2.4841686e-16 
5189.5 2.7178586e-16 
5191.5 2.8087348e-16 
5193.5 2.670492e-16 
5195.5 2.6837275e-16 
5197.4 2.7158523e-16 
5199.4 2.6687557e-16 
5201.4 2.5609652e-16 
5203.4 2.6039483e-16 
5205.4 2.6589144e-16 
5207.3 2.5998503e-16 
5209.3 2.6670855e-16 
5211.3 2.6592024e-16 
5213.3 2.5785425e-16 
5215.3 2.669811e-16 
5217.3 2.6391333e-16 
5219.2 2.7739999e-16 
5221.2 2.7141162e-16 
5223.2 2.6557454e-16 
5225.2 2.7020179e-16 
5227.2 2.6918145e-16 
5229.1 2.6979567e-16 
5231.1 2.6490855e-16 
5233.1 2.7614685e-16 
5235.1 2.6683247e-16 
5237.1 2.6783219e-16 
5239.0 2.6086829e-16 
5241.0 2.6564059e-16 
5243.0 2.6955938e-16 
5245.0 2.6972326e-16 
5247.0 2.680143e-16 
5248.9 2.6599329e-16 
5250.9 2.6403151e-16 
5252.9 2.6047996e-16 
5254.9 2.5333253e-16 
5256.9 2.6231565e-16 
5258.8 2.7113711e-16 
5260.8 2.6627216e-16 
5262.8 2.5970494e-16 
5264.8 2.6508111e-16 
5266.8 2.6464875e-16 
5268.8 2.7372509e-16 
5270.7 2.6273089e-16 
5272.7 2.6229283e-16 
5274.7 2.5541432e-16 
5276.7 2.5393622e-16 
5278.7 2.6987392e-16 
5280.6 2.6278773e-16 
5282.6 2.71583e-16 
5284.6 2.6108588e-16 
5286.6 2.5739433e-16 
5288.6 2.8674853e-16 
5290.5 2.8106116e-16 
5292.5 2.6266516e-16 
5294.5 2.7814533e-16 
5296.5 2.7357635e-16 
5298.5 2.7465952e-16 
5300.4 2.6341899e-16 
5302.4 2.7684623e-16 
5304.4 2.7466802e-16 
5306.4 2.630086e-16 
5308.4 2.5250097e-16 
5310.3 2.5432109e-16 
5312.3 2.5091336e-16 
5314.3 2.5538651e-16 
5316.3 2.6959158e-16 
5318.3 2.6785779e-16 
5320.2 2.668287e-16 
5322.2 2.5763468e-16 
5324.2 2.4585866e-16 
5326.2 2.5906921e-16 
5328.2 2.5684103e-16 
5330.2 2.6486959e-16 
5332.1 2.7292659e-16 
5334.1 2.7148107e-16 
5336.1 2.6409553e-16 
5338.1 2.6744219e-16 
5340.1 2.7048634e-16 
5342.0 2.6060688e-16 
5344.0 2.5767574e-16 
5346.0 2.694702e-16 
5348.0 2.6954303e-16 
5350.0 2.596686e-16 
5351.9 2.5355422e-16 
5353.9 2.581104e-16 
5355.9 2.7326428e-16 
5357.9 2.6431937e-16 
5359.9 2.7007034e-16 
5361.8 2.6436717e-16 
5363.8 2.5916406e-16 
5365.8 2.6005628e-16 
5367.8 2.5896176e-16 
5369.8 2.6184209e-16 
5371.7 2.6027149e-16 
5373.7 2.6214107e-16 
5375.7 2.7291712e-16 
5377.7 2.6223027e-16 
5379.7 2.5620131e-16 
5381.7 2.5487962e-16 
5383.6 2.5663414e-16 
5385.6 2.6260939e-16 
5387.6 2.5929605e-16 
5389.6 2.6561727e-16 
5391.6 2.6645559e-16 
5393.5 2.581209e-16 
5395.5 2.6398292e-16 
5397.5 2.692252e-16 
5399.5 2.61221e-16 
5401.5 2.6175992e-16 
5403.4 2.8320794e-16 
5405.4 2.7758076e-16 
5407.4 2.554197e-16 
5409.4 2.640994e-16 
5411.4 2.7448249e-16 
5413.3 2.6098105e-16 
5415.3 2.6839018e-16 
5417.3 2.6277596e-16 
5419.3 2.6586593e-16 
5421.3 2.654079e-16 
5423.2 2.5352898e-16 
5425.2 2.6249921e-16 
5427.2 2.6440113e-16 
5429.2 2.4362914e-16 
5431.2 2.4447478e-16 
5433.2 2.6305232e-16 
5435.1 2.665005e-16 
5437.1 2.6054854e-16 
5439.1 2.693116e-16 
5441.1 2.5491167e-16 
5443.1 2.5855444e-16 
5445.0 2.5579981e-16 
5447.0 2.6063995e-16 
5449.0 2.6465056e-16 
5451.0 2.5785736e-16 
5453.0 2.7470037e-16 
5454.9 2.6883993e-16 
5456.9 2.5157617e-16 
5458.9 2.601733e-16 
5460.9 2.7726094e-16 
5462.9 2.6440114e-16 
5464.8 2.5713882e-16 
5466.8 2.7229158e-16 
5468.8 2.7404146e-16 
5470.8 2.6832583e-16 
5472.8 2.6350026e-16 
5474.7 2.6185575e-16 
5476.7 2.5979959e-16 
5478.7 2.5330812e-16 
5480.7 2.6058869e-16 
5482.7 2.5629592e-16 
5484.7 2.5320649e-16 
5486.6 2.5995731e-16 
5488.6 2.6977619e-16 
5490.6 2.6745467e-16 
5492.6 2.5661492e-16 
5494.6 2.5773175e-16 
5496.5 2.5573832e-16 
5498.5 2.6657345e-16 
5500.5 2.6470071e-16 
5502.5 2.6425802e-16 
5504.5 2.6749238e-16 
5506.4 2.5302431e-16 
5508.4 2.4971759e-16 
5510.4 2.5806252e-16 
5512.4 2.545744e-16 
5514.4 2.5219951e-16 
5516.3 2.5915161e-16 
5518.3 2.7989467e-16 
5520.3 2.7265795e-16 
5522.3 2.5622281e-16 
5524.3 2.5760985e-16 
5526.2 2.5811347e-16 
5528.2 2.6054675e-16 
5530.2 2.6180901e-16 
5532.2 2.6889284e-16 
5534.2 2.5750614e-16 
5536.1 2.5185618e-16 
5538.1 2.5775527e-16 
5540.1 2.5544037e-16 
5542.1 2.5366722e-16 
5544.1 2.6461654e-16 
5546.1 2.6365797e-16 
5548.0 2.6792532e-16 
5550.0 2.7488498e-16 
5552.0 2.6504564e-16 
5554.0 2.6041523e-16 
5556.0 2.6353024e-16 
5557.9 2.6189242e-16 
5559.9 2.5691339e-16 
5561.9 2.6276357e-16 
5563.9 2.6423454e-16 
5565.9 2.5773422e-16 
5567.8 2.6113705e-16 
5569.8 2.6454415e-16 
5571.8 2.5841424e-16 
5573.8 2.6100069e-16 
5575.8 2.6113111e-16 
5577.7 2.6370157e-16 
5579.7 2.6900183e-16 
5581.7 2.49882e-16 
5583.7 2.3963109e-16 
5585.7 2.574279e-16 
5587.6 2.6456593e-16 
5589.6 2.5213315e-16 
5591.6 2.4327302e-16 
5593.6 2.526786e-16 
5595.6 2.6603189e-16 
5597.6 2.64055e-16 
5599.5 2.5013706e-16 
5601.5 2.4381051e-16 
5603.5 2.5190799e-16 
5605.5 2.5625364e-16 
5607.5 2.5706522e-16 
5609.4 2.6482735e-16 
5611.4 2.7478822e-16 
5613.4 2.7643323e-16 
5615.4 2.7469013e-16 
5617.4 2.6893509e-16 
5619.3 2.5974773e-16 
5621.3 2.6138075e-16 
5623.3 2.6884079e-16 
5625.3 2.7061051e-16 
5627.3 2.7584531e-16 
5629.2 2.6708862e-16 
5631.2 2.4856048e-16 
5633.2 2.5288514e-16 
5635.2 2.539232e-16 
5637.2 2.5382592e-16 
5639.1 2.5423653e-16 
5641.1 2.5639459e-16 
5643.1 2.6024717e-16 
5645.1 2.6599117e-16 
5647.1 2.618493e-16 
5649.1 2.5499161e-16 
5651.0 2.6200754e-16 
5653.0 2.6890097e-16 
5655.0 2.6209371e-16 
5657.0 2.667283e-16 
5659.0 2.6092926e-16 
5660.9 2.5543718e-16 
5662.9 2.6396363e-16 
5664.9 2.7122613e-16 
5666.9 2.6328872e-16 
5668.9 2.6012746e-16 
5670.8 2.6421575e-16 
5672.8 2.6444979e-16 
5674.8 2.5872196e-16 
5676.8 2.5808567e-16 
5678.8 2.5771236e-16 
5680.7 2.4504962e-16 
5682.7 2.5807089e-16 
5684.7 2.6807606e-16 
5686.7 2.6906741e-16 
5688.7 2.8152015e-16 
5690.6 2.8430808e-16 
5692.6 2.6804265e-16 
5694.6 2.6418948e-16 
5696.6 2.5580855e-16 
5698.6 2.5749761e-16 
5700.6 2.6061898e-16 
5702.5 2.6541244e-16 
5704.5 2.6796238e-16 
5706.5 2.5987807e-16 
5708.5 2.5249454e-16 
5710.5 2.5408586e-16 
5712.4 2.7216962e-16 
5714.4 2.6940918e-16 
5716.4 2.5744225e-16 
5718.4 2.5510408e-16 
5720.4 2.6348552e-16 
5722.3 2.7195059e-16 
5724.3 2.5743955e-16 
5726.3 2.5137514e-16 
5728.3 2.5537076e-16 
5730.3 2.5931242e-16 
5732.2 2.5387431e-16 
5734.2 2.5386012e-16 
5736.2 2.6301346e-16 
5738.2 2.6105168e-16 
5740.2 2.5960942e-16 
5742.1 2.6368242e-16 
5744.1 2.6684805e-16 
5746.1 2.7515975e-16 
5748.1 2.6397695e-16 
5750.1 2.6402573e-16 
5752.0 2.6314867e-16 
5754.0 2.6555419e-16 
5756.0 2.6132077e-16 
5758.0 2.5935944e-16 
5760.0 2.7099893e-16 
5762.0 2.6282007e-16 
5763.9 2.558424e-16 
5765.9 2.6392135e-16 
5767.9 2.6495313e-16 
5769.9 2.6523416e-16 
5771.9 2.6753954e-16 
5773.8 2.6154366e-16 
5775.8 2.6230024e-16 
5777.8 2.6577142e-16 
5779.8 2.6953238e-16 
5781.8 2.627396e-16 
5783.7 2.562781e-16 
5785.7 2.6359767e-16 
5787.7 2.5274925e-16 
5789.7 2.458335e-16 
5791.7 2.6197611e-16 
5793.6 2.6800171e-16 
5795.6 2.6651447e-16 
5797.6 2.6948791e-16 
5799.6 2.7502971e-16 
5801.6 2.7594185e-16 
5803.5 2.665912e-16 
5805.5 2.6514794e-16 
5807.5 2.6554812e-16 
5809.5 2.4880997e-16 
5811.5 2.489148e-16 
5813.5 2.712664e-16 
5815.4 2.6974878e-16 
5817.4 2.5557616e-16 
5819.4 2.545358e-16 
5821.4 2.6103677e-16 
5823.4 2.6601104e-16 
5825.3 2.608459e-16 
5827.3 2.5779593e-16 
5829.3 2.6239891e-16 
5831.3 2.6009422e-16 
5833.3 2.5361377e-16 
5835.2 2.4513484e-16 
5837.2 2.4014402e-16 
5839.2 2.4580938e-16 
5841.2 2.5090679e-16 
5843.2 2.5300189e-16 
5845.1 2.6353474e-16 
5847.1 2.6517078e-16 
5849.1 2.6208613e-16 
5851.1 2.6534655e-16 
5853.1 2.5369584e-16 
5855.0 2.5073378e-16 
5857.0 2.5397857e-16 
5859.0 2.5968446e-16 
5861.0 2.6717683e-16 
5863.0 2.6799483e-16 
5865.0 2.6624757e-16 
5866.9 2.5909322e-16 
5868.9 2.5557216e-16 
5870.9 2.5459616e-16 
5872.9 2.570328e-16 
5874.9 2.5703811e-16 
5876.8 2.5494215e-16 
5878.8 2.5723961e-16 
5880.8 2.6255321e-16 
5882.8 2.656483e-16 
5884.8 2.6525408e-16 
5886.7 2.6509022e-16 
5888.7 2.5751225e-16 
5890.7 2.6122873e-16 
5892.7 2.5974978e-16 
5894.7 2.6295885e-16 
5896.6 2.7589923e-16 
5898.6 2.7088395e-16 
5900.6 2.6959797e-16 
5902.6 2.6365301e-16 
5904.6 2.5859578e-16 
5906.5 2.6111226e-16 
5908.5 2.6812599e-16 
5910.5 2.6796118e-16 
5912.5 2.5707655e-16 
5914.5 2.6109453e-16 
5916.5 2.691144e-16 
5918.4 2.7112545e-16 
5920.4 2.6564363e-16 
5922.4 2.5762455e-16 
5924.4 2.5937404e-16 
5926.4 2.6739564e-16 
5928.3 2.7052663e-16 
5930.3 2.7502624e-16 
5932.3 2.7322476e-16 
5934.3 2.5875852e-16 
5936.3 2.573074e-16 
5938.2 2.7137296e-16 
5940.2 2.7944662e-16 
5942.2 2.7157871e-16 
5944.2 2.6217261e-16 
5946.2 2.6075041e-16 
5948.1 2.5824886e-16 
5950.1 2.6575073e-16 
5952.1 2.7711356e-16 
5954.1 2.6821209e-16 
5956.1 2.623487e-16 
5958.0 2.7051455e-16 
5960.0 2.6502465e-16 
5962.0 2.5463613e-16 
5964.0 2.5356791e-16 
5966.0 2.5896388e-16 
5967.9 2.6495305e-16 
5969.9 2.6706699e-16 
5971.9 2.7227998e-16 
5973.9 2.7265736e-16 
5975.9 2.6009401e-16 
5977.9 2.5701275e-16 
5979.8 2.6024662e-16 
5981.8 2.5994998e-16 
5983.8 2.5909671e-16 
5985.8 2.4827365e-16 
5987.8 2.5137327e-16 
5989.7 2.6281837e-16 
5991.7 2.6079368e-16 
5993.7 2.5374154e-16 
5995.7 2.5226253e-16 
5997.7 2.6339311e-16 
5999.6 2.7188813e-16 
6001.6 2.731475e-16 
6003.6 2.674125e-16 
6005.6 2.60533e-16 
6007.6 2.5553501e-16 
6009.5 2.5301687e-16 
6011.5 2.5965982e-16 
6013.5 2.6446712e-16 
6015.5 2.6988494e-16 
6017.5 2.6928604e-16 
6019.4 2.6593857e-16 
6021.4 2.6882846e-16 
6023.4 2.6512098e-16 
6025.4 2.5346985e-16 
6027.4 2.5950307e-16 
6029.4 2.614945e-16 
6031.3 2.5882685e-16 
6033.3 2.6214728e-16 
6035.3 2.6058206e-16 
6037.3 2.6491215e-16 
6039.3 2.6765919e-16 
6041.2 2.687618e-16 
6043.2 2.6851072e-16 
6045.2 2.5879265e-16 
6047.2 2.5328263e-16 
6049.2 2.468087e-16 
6051.1 2.4828323e-16 
6053.1 2.6493731e-16 
6055.1 2.6987355e-16 
6057.1 2.6596112e-16 
6059.1 2.6538646e-16 
6061.0 2.671187e-16 
6063.0 2.6551905e-16 
6065.0 2.5769228e-16 
6067.0 2.5169729e-16 
6069.0 2.4703146e-16 
6070.9 2.5221916e-16 
6072.9 2.6282584e-16 
6074.9 2.7817569e-16 
6076.9 2.7112601e-16 
6078.9 2.5100012e-16 
6080.9 2.4780638e-16 
6082.8 2.5983769e-16 
6084.8 2.6298434e-16 
6086.8 2.4892559e-16 
6088.8 2.4901634e-16 
6090.8 2.5168554e-16 
6092.7 2.5365942e-16 
6094.7 2.652457e-16 
6096.7 2.7437509e-16 
6098.7 2.722689e-16 
6100.7 2.6426627e-16 
6102.6 2.6141128e-16 
6104.6 2.5714625e-16 
6106.6 2.5587372e-16 
6108.6 2.5425444e-16 
6110.6 2.5049548e-16 
6112.5 2.5100113e-16 
6114.5 2.4991364e-16 
6116.5 2.596227e-16 
6118.5 2.6817762e-16 
6120.5 2.6672773e-16 
6122.4 2.6348285e-16 
6124.4 2.6113772e-16 
6126.4 2.6583646e-16 
6128.4 2.6982184e-16 
6130.4 2.6231951e-16 
6132.4 2.6189468e-16 
6134.3 2.7145323e-16 
6136.3 2.6394687e-16 
6138.3 2.5644551e-16 
6140.3 2.6361409e-16 
6142.3 2.6132543e-16 
6144.2 2.6304394e-16 
6146.2 2.6555244e-16 
6148.2 2.49106e-16 
6150.2 2.4926583e-16 
6152.2 2.6759083e-16 
6154.1 2.7320148e-16 
6156.1 2.7394358e-16 
6158.1 2.6764278e-16 
6160.1 2.6972874e-16 
6162.1 2.7601645e-16 
6164.0 2.6458684e-16 
6166.0 2.6272649e-16 
6168.0 2.6551996e-16 
6170.0 2.6369329e-16 
6172.0 2.5793345e-16 
6173.9 2.5936483e-16 
6175.9 2.7203134e-16 
6177.9 2.6947177e-16 
6179.9 2.4972891e-16 
6181.9 2.5321408e-16 
6183.8 2.5860396e-16 
6185.8 2.5487565e-16 
6187.8 2.5770507e-16 
6189.8 2.6352962e-16 
6191.8 2.6271479e-16 
6193.8 2.6193178e-16 
6195.7 2.629234e-16 
6197.7 2.7001609e-16 
6199.7 2.7706415e-16 
6201.7 2.6837829e-16 
6203.7 2.6864781e-16 
6205.6 2.7211196e-16 
6207.6 2.6006989e-16 
6209.6 2.5736903e-16 
6211.6 2.6103054e-16 
6213.6 2.6133929e-16 
6215.5 2.7526102e-16 
6217.5 2.7329889e-16 
6219.5 2.5490936e-16 
6221.5 2.5801489e-16 
6223.5 2.5738165e-16 
6225.4 2.4834823e-16 
6227.4 2.524858e-16 
6229.4 2.6163915e-16 
6231.4 2.6832117e-16 
6233.4 2.7712654e-16 
6235.3 2.7362185e-16 
6237.3 2.6832007e-16 
6239.3 2.7378532e-16 
6241.3 2.6354363e-16 
6243.3 2.4776376e-16 
6245.3 2.4060384e-16 
6247.2 2.6543018e-16 
6249.2 2.6474773e-16 
6251.2 2.5590543e-16 
6253.2 2.7077527e-16 
6255.2 2.7391351e-16 
6257.1 2.6840627e-16 
6259.1 2.5931102e-16 
6261.1 2.5594934e-16 
6263.1 2.6508349e-16 
6265.1 2.6796163e-16 
6267.0 2.6157113e-16 
6269.0 2.5179422e-16 
6271.0 2.6015952e-16 
6273.0 2.5882816e-16 
6275.0 2.6072444e-16 
6276.9 2.6321319e-16 
6278.9 2.6797179e-16 
6280.9 2.6637697e-16 
6282.9 2.6403533e-16 
6284.9 2.6389634e-16 
6286.8 2.6550742e-16 
6288.8 2.6264706e-16 
6290.8 2.6811026e-16 
6292.8 2.642145e-16 
6294.8 2.548355e-16 
6296.8 2.6569249e-16 
6298.7 2.7030727e-16 
6300.7 2.5516365e-16 
6302.7 2.64044e-16 
6304.7 2.6170866e-16 
6306.7 2.4173225e-16 
6308.6 2.3495347e-16 
6310.6 2.4563739e-16 
6312.6 2.6253998e-16 
6314.6 2.6927469e-16 
6316.6 2.6332692e-16 
6318.5 2.6729003e-16 
6320.5 2.6591936e-16 
6322.5 2.5450429e-16 
6324.5 2.6033934e-16 
6326.5 2.66878e-16 
6328.4 2.6534035e-16 
6330.4 2.5345558e-16 
6332.4 2.5327915e-16 
6334.4 2.6148661e-16 
6336.4 2.6063062e-16 
6338.3 2.6374159e-16 
6340.3 2.5929956e-16 
6342.3 2.6345052e-16 
6344.3 2.6602748e-16 
6346.3 2.6938209e-16 
6348.3 2.6084614e-16 
6350.2 2.5130101e-16 
6352.2 2.5158049e-16 
6354.2 2.6201606e-16 
6356.2 2.6507492e-16 
6358.2 2.5176948e-16 
6360.1 2.5443512e-16 
6362.1 2.5865209e-16 
6364.1 2.5903648e-16 
6366.1 2.644825e-16 
6368.1 2.6570058e-16 
6370.0 2.5772291e-16 
6372.0 2.5840799e-16 
6374.0 2.5276192e-16 
6376.0 2.5978577e-16 
6378.0 2.6113019e-16 
6379.9 2.5358671e-16 
6381.9 2.6073117e-16 
6383.9 2.6070294e-16 
6385.9 2.5932721e-16 
6387.9 2.6624804e-16 
6389.8 2.6072953e-16 
6391.8 2.6158564e-16 
6393.8 2.6729517e-16 
6395.8 2.5818066e-16 
6397.8 2.5606111e-16 
6399.7 2.6784236e-16 
6401.7 2.5174024e-16 
6403.7 2.2480565e-16 
6405.7 2.3907658e-16 
6407.7 2.626354e-16 
6409.7 2.7241785e-16 
6411.6 2.6341577e-16 
6413.6 2.5139735e-16 
6415.6 2.5189508e-16 
6417.6 2.4851885e-16 
6419.6 2.4730977e-16 
6421.5 2.5369692e-16 
6423.5 2.639816e-16 
6425.5 2.6656399e-16 
6427.5 2.5935371e-16 
6429.5 2.511809e-16 
6431.4 2.4777888e-16 
6433.4 2.5600889e-16 
6435.4 2.5980763e-16 
6437.4 2.6435904e-16 
6439.4 2.6266072e-16 
6441.3 2.5862452e-16 
6443.3 2.6740187e-16 
6445.3 2.597033e-16 
6447.3 2.6526465e-16 
6449.3 2.6054129e-16 
6451.2 2.5348723e-16 
6453.2 2.5968903e-16 
6455.2 2.6523273e-16 
6457.2 2.5815745e-16 
6459.2 2.6191732e-16 
6461.2 2.6049001e-16 
6463.1 2.5432556e-16 
6465.1 2.5628581e-16 
6467.1 2.5980742e-16 
6469.1 2.6470586e-16 
6471.1 2.5513486e-16 
6473.0 2.5708346e-16 
6475.0 2.5553427e-16 
6477.0 2.5730662e-16 
6479.0 2.5856592e-16 
6481.0 2.5683669e-16 
6482.9 2.5572144e-16 
6484.9 2.6156744e-16 
6486.9 2.6932479e-16 
6488.9 2.6408791e-16 
6490.9 2.5633335e-16 
6492.8 2.5402201e-16 
6494.8 2.5083093e-16 
6496.8 2.4804398e-16 
6498.8 2.545235e-16 
6500.8 2.5603197e-16 
6502.7 2.5064902e-16 
6504.7 2.5197352e-16 
6506.7 2.513755e-16 
6508.7 2.5150106e-16 
6510.7 2.556449e-16 
6512.7 2.471682e-16 
6514.6 2.4232603e-16 
6516.6 2.5037274e-16 
6518.6 2.593752e-16 
6520.6 2.6282526e-16 
6522.6 2.5467525e-16 
6524.5 2.5846573e-16 
6526.5 2.5601206e-16 
6528.5 2.555966e-16 
6530.5 2.5061952e-16 
6532.5 2.5311494e-16 
6534.4 2.5938881e-16 
6536.4 2.5678107e-16 
6538.4 2.4872888e-16 
6540.4 2.5318996e-16 
6542.4 2.4848267e-16 
6544.3 2.4365894e-16 
6546.3 2.5642262e-16 
6548.3 2.4670147e-16 
6550.3 2.4192011e-16 
6552.3 2.4737036e-16 
6554.2 2.5970818e-16 
6556.2 2.4748664e-16 
6558.2 2.4845386e-16 
6560.2 2.5812565e-16 
6562.2 2.4936939e-16 
6564.2 2.4613951e-16 
6566.1 2.5385307e-16 
6568.1 2.5692377e-16 
6570.1 2.5329605e-16 
6572.1 2.5310439e-16 
6574.1 2.4744699e-16 
6576.0 2.4975395e-16 
6578.0 2.591639e-16 
6580.0 2.5616718e-16 
6582.0 2.5264205e-16 
6584.0 2.5310448e-16 
6585.9 2.4172143e-16 
6587.9 2.489889e-16 
6589.9 2.5991661e-16 
6591.9 2.4855616e-16 
6593.9 2.4388674e-16 
6595.8 2.484325e-16 
6597.8 2.5324709e-16 
6599.8 2.4984211e-16 
6601.8 2.4297336e-16 
6603.8 2.5136694e-16 
6605.7 2.5242918e-16 
6607.7 2.504571e-16 
6609.7 2.5742492e-16 
6611.7 2.523436e-16 
6613.7 2.5154075e-16 
6615.6 2.518088e-16 
6617.6 2.5188069e-16 
6619.6 2.5191219e-16 
6621.6 2.5193204e-16 
6623.6 2.5197975e-16 
6625.6 2.5206298e-16 
6627.5 2.5208882e-16 
6629.5 2.5213279e-16 
6631.5 2.521823e-16 
6633.5 2.5219957e-16 
6635.5 2.5227079e-16 
6637.4 2.5228946e-16 
6639.4 2.5236037e-16 
6641.4 2.5232294e-16 
6643.4 2.5253173e-16 
6645.4 2.5243944e-16 
6647.3 2.4699721e-16 
6649.3 2.4660926e-16 
6651.3 2.5193528e-16 
6653.3 2.5735604e-16 
6655.3 2.4560978e-16 
6657.2 2.5350289e-16 
6659.2 2.5785117e-16 
6661.2 2.5582034e-16 
6663.2 2.5249829e-16 
6665.2 2.5338818e-16 
6667.1 2.5164486e-16 
6669.1 2.5487524e-16 
6671.1 2.5281403e-16 
6673.1 2.46574e-16 
6675.1 2.4761047e-16 
6677.1 2.4896679e-16 
6679.0 2.5266194e-16 
6681.0 2.4986806e-16 
6683.0 2.4184496e-16 
6685.0 2.4976587e-16 
6687.0 2.423829e-16 
6688.9 2.3101804e-16 
6690.9 2.5018297e-16 
6692.9 2.4822628e-16 
6694.9 2.4783813e-16 
6696.9 2.5866789e-16 
6698.8 2.5318264e-16 
6700.8 2.4732686e-16 
6702.8 2.4896405e-16 
6704.8 2.458108e-16 
6706.8 2.4596102e-16 
6708.7 2.4247812e-16 
6710.7 2.4222968e-16 
6712.7 2.4905141e-16 
6714.7 2.4390539e-16 
6716.7 2.4179693e-16 
6718.6 2.3906913e-16 
6720.6 2.3357661e-16 
6722.6 2.4243665e-16 
6724.6 2.3634029e-16 
6726.6 2.4179809e-16 
6728.6 2.4537401e-16 
6730.5 2.4492708e-16 
6732.5 2.477751e-16 
6734.5 2.4286652e-16 
6736.5 2.3848779e-16 
6738.5 2.4283091e-16 
6740.4 2.4495754e-16 
6742.4 2.5060659e-16 
6744.4 2.4903506e-16 
6746.4 2.4776882e-16 
6748.4 2.4086941e-16 
6750.3 2.4360181e-16 
6752.3 2.4541265e-16 
6754.3 2.4144312e-16 
6756.3 2.4452304e-16 
6758.3 2.5334285e-16 
6760.2 2.5058289e-16 
6762.2 2.4687777e-16 
6764.2 2.3818095e-16 
6766.2 2.3447922e-16 
6768.2 2.4071229e-16 
6770.1 2.3013145e-16 
6772.1 2.3832103e-16 
6774.1 2.4705481e-16 
6776.1 2.3984032e-16 
6778.1 2.3797546e-16 
6780.1 2.5002489e-16 
6782.0 2.5010833e-16 
6784.0 2.3583346e-16 
6786.0 2.3896893e-16 
6788.0 2.510986e-16 
6790.0 2.3689471e-16 
6791.9 2.2958137e-16 
6793.9 2.2939335e-16 
6795.9 2.3858758e-16 
6797.9 2.2969642e-16 
6799.9 2.2967222e-16 
6801.8 2.4107083e-16 
6803.8 2.4078082e-16 
6805.8 2.5951489e-16 
6807.8 2.467015e-16 
6809.8 2.401806e-16 
6811.7 2.3774576e-16 
6813.7 2.4235796e-16 
6815.7 2.4436791e-16 
6817.7 2.3850997e-16 
6819.7 2.4033221e-16 
6821.6 2.4242142e-16 
6823.6 2.4577488e-16 
6825.6 2.3868451e-16 
6827.6 2.2803891e-16 
6829.6 2.3133684e-16 
6831.5 2.2931434e-16 
6833.5 2.3719426e-16 
6835.5 2.5109384e-16 
6837.5 2.3869681e-16 
6839.5 2.3559156e-16 
6841.5 2.4014624e-16 
6843.4 2.2981666e-16 
6845.4 2.3253591e-16 
6847.4 2.3798173e-16 
6849.4 2.3008375e-16 
6851.4 2.323475e-16 
6853.3 2.335831e-16 
6855.3 2.2957182e-16 
6857.3 2.4239621e-16 
6859.3 2.2919823e-16 
6861.3 2.3038833e-16 
6863.2 2.340477e-16 
6865.2 2.3071031e-16 
6867.2 2.2553319e-16 
6869.2 2.256782e-16 
6871.2 2.3764682e-16 
6873.1 2.226596e-16 
6875.1 2.1360376e-16 
6877.1 2.3442723e-16 
6879.1 2.2078985e-16 
6881.1 2.3035217e-16 
6883.0 2.3079241e-16 
6885.0 2.2583105e-16 
6887.0 2.3706527e-16 
6889.0 2.2956857e-16 
6891.0 2.2256639e-16 
6893.0 2.2668385e-16 
6894.9 2.3110866e-16 
6896.9 2.2757267e-16 
6898.9 2.2696673e-16 
6900.9 2.4790882e-16 
6902.9 2.3794801e-16 
6904.8 2.2607114e-16 
6906.8 2.3217576e-16 
6908.8 2.2320988e-16 
6910.8 2.2783787e-16 
6912.8 2.4334601e-16 
6914.7 2.3512123e-16 
6916.7 2.2135463e-16 
6918.7 2.2907128e-16 
6920.7 2.3116123e-16 
6922.7 2.3011866e-16 
6924.6 2.3394177e-16 
6926.6 2.2847281e-16 
6928.6 2.2793652e-16 
6930.6 2.2383471e-16 
6932.6 2.3231517e-16 
6934.5 2.3952164e-16 
6936.5 2.3603852e-16 
6938.5 2.3281098e-16 
6940.5 2.2280333e-16 
6942.5 2.2896252e-16 
6944.5 2.2529838e-16 
6946.4 2.2928852e-16 
6948.4 2.2536625e-16 
6950.4 2.2316917e-16 
6952.4 2.2990962e-16 
6954.4 2.2260977e-16 
6956.3 2.2573007e-16 
6958.3 2.2384598e-16 
6960.3 2.2140958e-16 
6962.3 2.1239711e-16 
6964.3 2.1802879e-16 
6966.2 2.2705248e-16 
6968.2 2.370273e-16 
6970.2 2.2798871e-16 
6972.2 2.3345182e-16 
6974.2 2.3487999e-16 
6976.1 2.3488183e-16 
6978.1 2.2875471e-16 
6980.1 2.2208995e-16 
6982.1 2.3138966e-16 
6984.1 2.3454644e-16 
6986.0 2.3031192e-16 
6988.0 2.2443704e-16 
6990.0 2.1931284e-16 
6992.0 2.251935e-16 
6994.0 2.2310154e-16 
6996.0 2.0681055e-16 
6997.9 2.1511099e-16 
6999.9 2.2910095e-16 
7001.9 2.180632e-16 
7003.9 2.1959249e-16 
7005.9 2.3007431e-16 
7007.8 2.2369174e-16 
7009.8 2.1964907e-16 
7011.8 2.314411e-16 
7013.8 2.2183951e-16 
7015.8 2.0301129e-16 
7017.7 2.1857489e-16 
7019.7 2.2468779e-16 
7021.7 2.1981241e-16 
7023.7 2.2529806e-16 
7025.7 2.1997579e-16 
7027.6 2.245512e-16 
7029.6 2.3383534e-16 
7031.6 2.2752337e-16 
7033.6 2.2110905e-16 
7035.6 2.2233168e-16 
7037.5 2.3343948e-16 
7039.5 2.2262208e-16 
7041.5 2.209283e-16 
7043.5 2.1525933e-16 
7045.5 2.1463684e-16 
7047.4 2.2859483e-16 
7049.4 2.2222247e-16 
7051.4 2.1971676e-16 
7053.4 2.1981841e-16 
7055.4 2.0713205e-16 
7057.4 2.0475876e-16 
7059.3 2.0908992e-16 
7061.3 2.0128208e-16 
7063.3 2.1182586e-16 
7065.3 2.2529675e-16 
7067.3 2.1214249e-16 
7069.2 2.0636355e-16 
7071.2 2.0712603e-16 
7073.2 2.1424042e-16 
7075.2 2.2102069e-16 
7077.2 2.1977376e-16 
7079.1 2.2265751e-16 
7081.1 2.1626511e-16 
7083.1 2.179994e-16 
7085.1 2.1422851e-16 
7087.1 2.17233e-16 
7089.0 2.1434721e-16 
7091.0 2.1392854e-16 
7093.0 2.1941633e-16 
7095.0 2.221366e-16 
7097.0 2.1882289e-16 
7098.9 2.0776422e-16 
7100.9 2.1232178e-16 
7102.9 2.1266613e-16 
7104.9 2.1108985e-16 
7106.9 2.0646173e-16 
7108.9 2.1906542e-16 
7110.8 2.2693608e-16 
7112.8 2.2001667e-16 
7114.8 2.048743e-16 
7116.8 2.1548584e-16 
7118.8 2.0285686e-16 
7120.7 2.0348045e-16 
7122.7 2.1155163e-16 
7124.7 2.0560189e-16 
7126.7 2.0223066e-16 
7128.7 2.0904539e-16 
7130.6 2.1789455e-16 
7132.6 2.1289774e-16 
7134.6 1.9901928e-16 
7136.6 2.0361554e-16 
7138.6 2.1125292e-16 
7140.5 2.0562279e-16 
7142.5 2.0070735e-16 
7144.5 2.0700953e-16 
7146.5 2.0922609e-16 
7148.5 2.0478183e-16 
7150.4 2.0655959e-16 
7152.4 2.097873e-16 
7154.4 2.0773093e-16 
7156.4 1.9721865e-16 
7158.4 1.9946677e-16 
7160.4 2.1017446e-16 
7162.3 2.1073555e-16 
7164.3 2.118575e-16 
7166.3 2.0677029e-16 
7168.3 2.0387367e-16 
7170.3 2.0848235e-16 
7172.2 2.0743232e-16 
7174.2 2.0097352e-16 
7176.2 2.0636763e-16 
7178.2 2.088919e-16 
7180.2 1.9937023e-16 
7182.1 2.0326994e-16 
7184.1 2.0829632e-16 
7186.1 2.0756248e-16 
7188.1 2.0642341e-16 
7190.1 2.0456638e-16 
7192.0 2.0407327e-16 
7194.0 2.0386395e-16 
7196.0 2.0251118e-16 
7198.0 2.0058717e-16 
7200.0 1.9745367e-16 
7201.9 1.9567448e-16 
7203.9 1.9565905e-16 
7205.9 1.956263e-16 
7207.9 1.9305608e-16 
7209.9 1.8931093e-16 
7211.9 1.9393599e-16 
7213.8 1.9538537e-16 
7215.8 1.9660061e-16 
7217.8 2.0303053e-16 
7219.8 1.9486186e-16 
7221.8 1.907279e-16 
7223.7 2.0171829e-16 
7225.7 1.9710556e-16 
7227.7 1.9213419e-16 
7229.7 1.9818477e-16 
7231.7 1.9772028e-16 
7233.6 2.0340107e-16 
7235.6 2.0978876e-16 
7237.6 2.0993417e-16 
7239.6 2.1158579e-16 
7241.6 2.091659e-16 
7243.5 2.0698356e-16 
7245.5 2.0202099e-16 
7247.5 1.9547194e-16 
7249.5 1.9894094e-16 
7251.5 2.009811e-16 
7253.4 2.0389891e-16 
7255.4 2.0533952e-16 
7257.4 1.9980191e-16 
7259.4 1.9983972e-16 
7261.4 1.9755442e-16 
7263.3 1.9164362e-16 
7265.3 1.8728161e-16 
7267.3 1.8994823e-16 
7269.3 1.9953607e-16 
7271.3 2.0025824e-16 
7273.3 1.9979551e-16 
7275.2 1.9579042e-16 
7277.2 1.9050481e-16 
7279.2 1.9359994e-16 
7281.2 1.9882078e-16 
7283.2 2.0125412e-16 
7285.1 2.0527372e-16 
7287.1 2.1133316e-16 
7289.1 2.0438535e-16 
7291.1 1.9281848e-16 
7293.1 1.9078282e-16 
7295.0 1.9377407e-16 
7297.0 1.9903756e-16 
7299.0 1.9385561e-16 
7301.0 1.8515465e-16 
7303.0 1.9120842e-16 
7304.9 1.9708979e-16 
7306.9 1.9997649e-16 
7308.9 2.0921091e-16 
7310.9 2.0293028e-16 
7312.9 1.9411866e-16 
7314.8 1.9844346e-16 
7316.8 2.0348259e-16 
7318.8 1.99679e-16 
7320.8 1.970346e-16 
7322.8 2.001526e-16 
7324.8 2.1272676e-16 
7326.7 1.9856516e-16 
7328.7 1.8786756e-16 
7330.7 1.9296787e-16 
7332.7 1.9838681e-16 
7334.7 1.8755516e-16 
7336.6 1.973743e-16 
7338.6 1.9842686e-16 
7340.6 1.9939952e-16 
7342.6 1.9852682e-16 
7344.6 1.9305449e-16 
7346.5 1.9667177e-16 
7348.5 1.9372202e-16 
7350.5 1.9387813e-16 
7352.5 1.9585453e-16 
7354.5 1.9692623e-16 
7356.4 1.960974e-16 
7358.4 1.9757196e-16 
7360.4 2.0076516e-16 
7362.4 2.0064215e-16 
7364.4 1.9785058e-16 
7366.3 1.9935171e-16 
7368.3 1.9396334e-16 
7370.3 1.877427e-16 
7372.3 1.9833744e-16 
7374.3 1.9740296e-16 
7376.3 1.8794267e-16 
7378.2 1.8424595e-16 
7380.2 1.8408936e-16 
7382.2 1.8580919e-16 
7384.2 1.9493364e-16 
7386.2 2.0356778e-16 
7388.1 2.0268029e-16 
7390.1 1.9432099e-16 
7392.1 1.8368432e-16 
7394.1 1.8410637e-16 
7396.1 1.9634307e-16 
7398.0 1.940389e-16 
7400.0 1.8690563e-16 
7402.0 1.9351514e-16 
7404.0 1.930257e-16 
7406.0 1.9266238e-16 
7407.9 1.9170155e-16 
7409.9 1.961315e-16 
7411.9 1.8983908e-16 
7413.9 1.9249027e-16 
7415.9 1.9698497e-16 
7417.8 1.9342741e-16 
7419.8 1.9313533e-16 
7421.8 1.9221713e-16 
7423.8 1.8577194e-16 
7425.8 1.9141893e-16 
7427.8 1.9664476e-16 
7429.7 2.0094286e-16 
7431.7 2.0373013e-16 
7433.7 1.9945871e-16 
7435.7 1.9064954e-16 
7437.7 1.8924424e-16 
7439.6 1.9855204e-16 
7441.6 1.9306527e-16 
7443.6 1.8635493e-16 
7445.6 1.9252258e-16 
7447.6 1.8950659e-16 
7449.5 1.9207301e-16 
7451.5 1.9681858e-16 
7453.5 1.8732448e-16 
7455.5 1.8486967e-16 
7457.5 1.8708549e-16 
7459.4 1.9135704e-16 
7461.4 1.8482082e-16 
7463.4 1.863705e-16 
7465.4 1.860911e-16 
7467.4 1.8506479e-16 
7469.3 1.8409361e-16 
7471.3 1.8394381e-16 
7473.3 1.8479968e-16 
7475.3 1.8782095e-16 
7477.3 1.8716122e-16 
7479.2 1.8343576e-16 
7481.2 1.823067e-16 
7483.2 1.8959424e-16 
7485.2 1.8646999e-16 
7487.2 1.8382901e-16 
7489.2 1.8784395e-16 
7491.1 1.7953034e-16 
7493.1 1.7632642e-16 
7495.1 1.7861992e-16 
7497.1 1.7889061e-16 
7499.1 1.8248415e-16 
7501.0 1.895332e-16 
7503.0 1.9096687e-16 
7505.0 1.8262763e-16 
7507.0 1.8140508e-16 
7509.0 1.8659686e-16 
7510.9 1.8706635e-16 
7512.9 1.834744e-16 
7514.9 1.774047e-16 
7516.9 1.7327882e-16 
7518.9 1.7112527e-16 
7520.8 1.7964856e-16 
7522.8 1.9724339e-16 
7524.8 1.9821664e-16 
7526.8 1.7274851e-16 
7528.8 1.4319133e-16 
7530.7 1.4026336e-16 
7532.7 1.4804416e-16 
7534.7 1.3944635e-16 
7536.7 1.5021399e-16 
7538.7 1.5948896e-16 
7540.7 1.6591858e-16 
7542.6 1.7232311e-16 
7544.6 1.6308819e-16 
7546.6 1.6615841e-16 
7548.6 1.8081843e-16 
7550.6 1.7098844e-16 
7552.5 1.595197e-16 
7554.5 1.5101975e-16 
7556.5 1.6327775e-16 
7558.5 1.6845607e-16 
7560.5 1.587043e-16 
7562.4 1.7208925e-16 
7564.4 1.7804839e-16 
7566.4 1.5995898e-16 
7568.4 1.5612404e-16 
7570.4 1.5747809e-16 
7572.3 1.6073576e-16 
7574.3 1.7585356e-16 
7576.3 1.7870005e-16 
7578.3 1.7254205e-16 
7580.3 1.6844996e-16 
7582.2 1.6095233e-16 
7584.2 1.5355649e-16 
7586.2 1.6125306e-16 
7588.2 1.7290403e-16 
7590.2 1.6744708e-16 
7592.2 1.6277191e-16 
7594.1 1.70121e-16 
7596.1 1.7638871e-16 
7598.1 1.664664e-16 
7600.1 1.6422266e-16 
7602.1 1.7266847e-16 
7604.0 1.7299312e-16 
7606.0 1.669174e-16 
7608.0 1.5886846e-16 
7610.0 1.6817558e-16 
7612.0 1.7087978e-16 
7613.9 1.5999347e-16 
7615.9 1.6372293e-16 
7617.9 1.6783618e-16 
7619.9 1.7426706e-16 
7621.9 1.7503681e-16 
7623.8 1.7017013e-16 
7625.8 1.7143758e-16 
7627.8 1.7393098e-16 
7629.8 1.8010954e-16 
7631.8 1.7916142e-16 
7633.7 1.8023138e-16 
7635.7 1.7846196e-16 
7637.7 1.7544336e-16 
7639.7 1.7294889e-16 
7641.7 1.7343475e-16 
7643.7 1.7519573e-16 
7645.6 1.7037589e-16 
7647.6 1.6354013e-16 
7649.6 1.6582689e-16 
7651.6 1.6856506e-16 
7653.6 1.624043e-16 
7655.5 1.6581947e-16 
7657.5 1.7336987e-16 
7659.5 1.7389484e-16 
7661.5 1.7164431e-16 
7663.5 1.6923287e-16 
7665.4 1.6779814e-16 
7667.4 1.6907207e-16 
7669.4 1.8181949e-16 
7671.4 1.8375878e-16 
7673.4 1.7285258e-16 
7675.3 1.7106884e-16 
7677.3 1.8602435e-16 
7679.3 1.8602639e-16 
7681.3 1.6902474e-16 
7683.3 1.6798643e-16 
7685.2 1.6741135e-16 
7687.2 1.711337e-16 
7689.2 1.7695637e-16 
7691.2 1.7008607e-16 
7693.2 1.667024e-16 
7695.1 1.611888e-16 
7697.1 1.5655865e-16 
7699.1 1.6466963e-16 
7701.1 1.6713645e-16 
7703.1 1.6687448e-16 
7705.1 1.6883984e-16 
7707.0 1.7415199e-16 
7709.0 1.7928766e-16 
7711.0 1.6980399e-16 
7713.0 1.615572e-16 
7715.0 1.6095537e-16 
7716.9 1.5881938e-16 
7718.9 1.6827805e-16 
7720.9 1.7426897e-16 
7722.9 1.5967704e-16 
7724.9 1.5346348e-16 
7726.8 1.6881609e-16 
7728.8 1.7406048e-16 
7730.8 1.6852415e-16 
7732.8 1.6582233e-16 
7734.8 1.637952e-16 
7736.7 1.7282865e-16 
7738.7 1.8361189e-16 
7740.7 1.8111785e-16 
7742.7 1.7755627e-16 
7744.7 1.6763569e-16 
7746.6 1.6028927e-16 
7748.6 1.7400203e-16 
7750.6 1.7568345e-16 
7752.6 1.6729715e-16 
7754.6 1.7537517e-16 
7756.6 1.7577212e-16 
7758.5 1.7213704e-16 
7760.5 1.6644232e-16 
7762.5 1.6827531e-16 
7764.5 1.7476839e-16 
7766.5 1.665677e-16 
7768.4 1.6039769e-16 
7770.4 1.6120312e-16 
7772.4 1.672254e-16 
7774.4 1.6872153e-16 
7776.4 1.6073714e-16 
7778.3 1.6310663e-16 
7780.3 1.7767808e-16 
7782.3 1.7337708e-16 
7784.3 1.6702559e-16 
7786.3 1.6945722e-16 
7788.2 1.6890299e-16 
7790.2 1.7146096e-16 
7792.2 1.662286e-16 
7794.2 1.611633e-16 
7796.2 1.6950269e-16 
7798.1 1.7862585e-16 
7800.1 1.7480858e-16 
7802.1 1.6774929e-16 
7804.1 1.6629623e-16 
7806.1 1.7278441e-16 
7808.1 1.7337255e-16 
7810.0 1.653007e-16 
7812.0 1.6279151e-16 
7814.0 1.7035304e-16 
7816.0 1.6779751e-16 
7818.0 1.5898087e-16 
7819.9 1.6618249e-16 
7821.9 1.705059e-16 
7823.9 1.6609781e-16 
7825.9 1.6978892e-16 
7827.9 1.6217431e-16 
7829.8 1.5865781e-16 
7831.8 1.7043131e-16 
7833.8 1.6819552e-16 
7835.8 1.620198e-16 
7837.8 1.5933211e-16 
7839.7 1.5942463e-16 
7841.7 1.59235e-16 
7843.7 1.5549398e-16 
7845.7 1.5430043e-16 
7847.7 1.5839223e-16 
7849.6 1.6629349e-16 
7851.6 1.7387164e-16 
7853.6 1.7291144e-16 
7855.6 1.6906397e-16 
7857.6 1.6945686e-16 
7859.6 1.7310535e-16 
7861.5 1.7889967e-16 
7863.5 1.7272998e-16 
7865.5 1.5760446e-16 
7867.5 1.6037725e-16 
7869.5 1.7729535e-16 
7871.4 1.7206639e-16 
7873.4 1.5976017e-16 
7875.4 1.7383232e-16 
7877.4 1.7562527e-16 
7879.4 1.672043e-16 
7881.3 1.6508869e-16 
7883.3 1.7137335e-16 
7885.3 1.742783e-16 
7887.3 1.8034893e-16 
7889.3 1.7520951e-16 
7891.2 1.6592801e-16 
7893.2 1.6667944e-16 
7895.2 1.6877854e-16 
7897.2 1.6715064e-16 
7899.2 1.6867008e-16 
7901.1 1.8180216e-16 
7903.1 1.8590241e-16 
7905.1 1.7794382e-16 
7907.1 1.6352753e-16 
7909.1 1.6355504e-16 
7911.0 1.7538979e-16 
7913.0 1.7193429e-16 
7915.0 1.7116605e-16 
7917.0 1.6781714e-16 
7919.0 1.64941e-16 
7921.0 1.6378503e-16 
7922.9 1.5788849e-16 
7924.9 1.6179011e-16 
7926.9 1.7297338e-16 
7928.9 1.744309e-16 
7930.9 1.7440337e-16 
7932.8 1.7502828e-16 
7934.8 1.6397049e-16 
7936.8 1.5688735e-16 
7938.8 1.5610614e-16 
7940.8 1.5287601e-16 
7942.7 1.5835267e-16 
7944.7 1.6251762e-16 
7946.7 1.6003391e-16 
7948.7 1.6079306e-16 
7950.7 1.5415058e-16 
7952.6 1.4788399e-16 
7954.6 1.5412718e-16 
7956.6 1.6487278e-16 
7958.6 1.6758581e-16 
7960.6 1.6529262e-16 
7962.5 1.6092601e-16 
7964.5 1.5997734e-16 
7966.5 1.5944026e-16 
7968.5 1.5525904e-16 
7970.5 1.5723832e-16 
7972.5 1.6532519e-16 
7974.4 1.6579173e-16 
7976.4 1.6135565e-16 
7978.4 1.5415686e-16 
7980.4 1.5231096e-16 
7982.4 1.5191145e-16 
7984.3 1.5145787e-16 
7986.3 1.5482078e-16 
7988.3 1.4900514e-16 
7990.3 1.5208505e-16 
7992.3 1.5842922e-16 
7994.2 1.600703e-16 
7996.2 1.6421131e-16 
7998.2 1.7309957e-16 
8000.2 1.6237203e-16 
8002.2 1.582552e-16 
8004.1 1.7001181e-16 
8006.1 1.6782406e-16 
8008.1 1.6498198e-16 
8010.1 1.701165e-16 
8012.1 1.6352829e-16 
8014.0 1.4830798e-16 
8016.0 1.5015909e-16 
8018.0 1.632307e-16 
8020.0 1.74573e-16 
8022.0 1.6345854e-16 
8024.0 1.4999655e-16 
8025.9 1.5305223e-16 
8027.9 1.6359862e-16 
8029.9 1.5969618e-16 
8031.9 1.5641683e-16 
8033.9 1.5238939e-16 
8035.8 1.5365859e-16 
8037.8 1.6304875e-16 
8039.8 1.6107784e-16 
8041.8 1.5992537e-16 
8043.8 1.6518355e-16 
8045.7 1.6466972e-16 
8047.7 1.4873708e-16 
8049.7 1.5037527e-16 
8051.7 1.6346622e-16 
8053.7 1.6114069e-16 
8055.6 1.4676256e-16 
8057.6 1.4782011e-16 
8059.6 1.5057233e-16 
8061.6 1.5608344e-16 
8063.6 1.5778772e-16 
8065.5 1.5496199e-16 
8067.5 1.4910314e-16 
8069.5 1.5559179e-16 
8071.5 1.5066947e-16 
8073.5 1.4369859e-16 
8075.5 1.5041192e-16 
8077.4 1.555165e-16 
8079.4 1.6197011e-16 
8081.4 1.6186764e-16 
8083.4 1.5376883e-16 
8085.4 1.5111767e-16 
8087.3 1.4494345e-16 
8089.3 1.3747893e-16 
8091.3 1.492319e-16 
8093.3 1.6093816e-16 
8095.3 1.5401272e-16 
8097.2 1.5014754e-16 
8099.2 1.4931332e-16 
8101.2 1.4527621e-16 
8103.2 1.4829627e-16 
8105.2 1.5152875e-16 
8107.1 1.4687931e-16 
8109.1 1.4829853e-16 
8111.1 1.5291206e-16 
8113.1 1.5160273e-16 
8115.1 1.5357798e-16 
8117.0 1.6363922e-16 
8119.0 1.6058269e-16 
8121.0 1.589971e-16 
8123.0 1.5108492e-16 
8125.0 1.473431e-16 
8126.9 1.5939337e-16 
8128.9 1.4784978e-16 
8130.9 1.451236e-16 
8132.9 1.5150002e-16 
8134.9 1.5376806e-16 
8136.9 1.579371e-16 
8138.8 1.4745534e-16 
8140.8 1.4387726e-16 
8142.8 1.4900013e-16 
8144.8 1.6047274e-16 
8146.8 1.591101e-16 
8148.7 1.4866272e-16 
8150.7 1.5184888e-16 
8152.7 1.5296181e-16 
8154.7 1.4598561e-16 
8156.7 1.4494644e-16 
8158.6 1.577238e-16 
8160.6 1.609626e-16 
8162.6 1.4704584e-16 
8164.6 1.4675616e-16 
8166.6 1.4668359e-16 
8168.5 1.4317138e-16 
8170.5 1.5422363e-16 
8172.5 1.5722564e-16 
8174.5 1.5660829e-16 
8176.5 1.6166068e-16 
8178.4 1.5628865e-16 
8180.4 1.4662317e-16 
8182.4 1.5033346e-16 
8184.4 1.4849765e-16 
8186.4 1.4669379e-16 
8188.4 1.446847e-16 
8190.3 1.5251938e-16 
8192.3 1.5877635e-16 
8194.3 1.5161914e-16 
8196.3 1.4656531e-16 
8198.3 1.5265778e-16 
8200.2 1.6000598e-16 
8202.2 1.4832068e-16 
8204.2 1.4009106e-16 
8206.2 1.597841e-16 
8208.2 1.4855918e-16 
8210.1 1.520484e-16 
8212.1 1.5223218e-16 
8214.1 1.3777158e-16 
8216.1 1.3752182e-16 
8218.1 1.6017093e-16 
8220.0 1.6128616e-16 
8222.0 1.4352849e-16 
8224.0 1.3931333e-16 
8226.0 1.4925112e-16 
8228.0 1.5466645e-16 
8229.9 1.5026585e-16 
8231.9 1.5009169e-16 
8233.9 1.4344412e-16 
8235.9 1.4321681e-16 
8237.9 1.5016148e-16 
8239.9 1.4576625e-16 
8241.8 1.4308822e-16 
8243.8 1.4003321e-16 
8245.8 1.4571006e-16 
8247.8 1.478434e-16 
8249.8 1.4378455e-16 
8251.7 1.4619391e-16 
8253.7 1.4991378e-16 
8255.7 1.5395028e-16 
8257.7 1.5379003e-16 
8259.7 1.5077796e-16 
8261.6 1.4321201e-16 
8263.6 1.6751794e-16 
8265.6 1.700361e-16 
8267.6 1.6436465e-16 
8269.6 1.5017553e-16 
8271.5 1.4044615e-16 
8273.5 1.5869634e-16 
8275.5 1.5052676e-16 
8277.5 1.3262852e-16 
8279.5 1.4792283e-16 
8281.4 1.627858e-16 
8283.4 1.5084165e-16 
8285.4 1.4692876e-16 
8287.4 1.5204476e-16 
8289.4 1.452469e-16 
8291.4 1.3963959e-16 
8293.3 1.5440761e-16 
8295.3 1.562939e-16 
8297.3 1.5849478e-16 
8299.3 1.5122923e-16 
8301.3 1.4820966e-16 
8303.2 1.5652234e-16 
8305.2 1.502574e-16 
8307.2 1.4489795e-16 
8309.2 1.4749781e-16 
8311.2 1.44424e-16 
8313.1 1.5255045e-16 
8315.1 1.6299458e-16 
8317.1 1.6008159e-16 
8319.1 1.5368546e-16 
8321.1 1.4477049e-16 
8323.0 1.4015636e-16 
8325.0 1.3889543e-16 
8327.0 1.4475955e-16 
8329.0 1.5730239e-16 
8331.0 1.6675899e-16 
8332.9 1.6045716e-16 
8334.9 1.468116e-16 
8336.9 1.488711e-16 
8338.9 1.4243644e-16 
8340.9 1.4924898e-16 
8342.8 1.4742264e-16 
8344.8 1.5150413e-16 
8346.8 1.4747178e-16 
8348.8 1.6136704e-16 
8350.8 1.5577321e-16 
8352.8 1.4973044e-16 
8354.7 1.3682783e-16 
8356.7 1.4935084e-16 
8358.7 1.506352e-16 
8360.7 1.4645111e-16 
8362.7 1.5298918e-16 
8364.6 1.506188e-16 
8366.6 1.5096994e-16 
8368.6 1.4656858e-16 
8370.6 1.4922613e-16 
8372.6 1.5428131e-16 
8374.5 1.504023e-16 
8376.5 1.4476641e-16 
8378.5 1.447654e-16 
8380.5 1.4741409e-16 
8382.5 1.4865078e-16 
8384.4 1.4841682e-16 
8386.4 1.5646958e-16 
8388.4 1.5244298e-16 
8390.4 1.4829822e-16 
8392.4 1.4538397e-16 
8394.3 1.415478e-16 
8396.3 1.5043408e-16 
8398.3 1.6085706e-16 
8400.3 1.5979926e-16 
8402.3 1.5082441e-16 
8404.3 1.5326394e-16 
8406.2 1.5288239e-16 
8408.2 1.5752192e-16 
8410.2 1.5864125e-16 
8412.2 1.5305954e-16 
8414.2 1.5900412e-16 
8416.1 1.4989847e-16 
8418.1 1.4506583e-16 
8420.1 1.5051651e-16 
8422.1 1.4760177e-16 
8424.1 1.5092012e-16 
8426.0 1.4388578e-16 
8428.0 1.4306413e-16 
8430.0 1.4462988e-16 
8432.0 1.5369855e-16 
8434.0 1.554356e-16 
8435.9 1.5354287e-16 
8437.9 1.6017215e-16 
8439.9 1.4776633e-16 
8441.9 1.3240152e-16 
8443.9 1.4453388e-16 
8445.8 1.5174634e-16 
8447.8 1.6271442e-16 
8449.8 1.6535675e-16 
8451.8 1.5442331e-16 
8453.8 1.5162482e-16 
8455.8 1.4819566e-16 
8457.7 1.4707555e-16 
8459.7 1.4737636e-16 
8461.7 1.539135e-16 
8463.7 1.5161087e-16 
8465.7 1.5556293e-16 
8467.6 1.5182566e-16 
8469.6 1.3555831e-16 
8471.6 1.4856813e-16 
8473.6 1.5127293e-16 
8475.6 1.4316838e-16 
8477.5 1.4719813e-16 
8479.5 1.4057995e-16 
8481.5 1.4318419e-16 
8483.5 1.4914271e-16 
8485.5 1.5036031e-16 
8487.4 1.4905813e-16 
8489.4 1.4058057e-16 
8491.4 1.5543413e-16 
8493.4 1.6534469e-16 
8495.4 1.4742649e-16 
8497.3 1.4305861e-16 
8499.3 1.4656025e-16 
8501.3 1.4719788e-16 
8503.3 1.5062453e-16 
8505.3 1.5393241e-16 
8507.2 1.5697988e-16 
8509.2 1.5561969e-16 
8511.2 1.4725221e-16 
8513.2 1.4885775e-16 
8515.2 1.5572967e-16 
8517.2 1.4769468e-16 
8519.1 1.471871e-16 
8521.1 1.515858e-16 
8523.1 1.5098101e-16 
8525.1 1.4681066e-16 
8527.1 1.4046405e-16 
8529.0 1.5340458e-16 
8531.0 1.5513218e-16 
8533.0 1.5392925e-16 
8535.0 1.5123811e-16 
8537.0 1.5858036e-16 
8538.9 1.5629871e-16 
8540.9 1.4083834e-16 
8542.9 1.5078066e-16 
8544.9 1.5314988e-16 
8546.9 1.5054356e-16 
8548.8 1.4978321e-16 
8550.8 1.4120299e-16 
8552.8 1.5331365e-16 
8554.8 1.5109776e-16 
8556.8 1.5486474e-16 
8558.7 1.5747669e-16 
8560.7 1.4877932e-16 
8562.7 1.5106027e-16 
8564.7 1.5424957e-16 
8566.7 1.5316718e-16 
8568.7 1.4042525e-16 
8570.6 1.4647388e-16 
8572.6 1.5388314e-16 
8574.6 1.522616e-16 
8576.6 1.5487911e-16 
8578.6 1.449323e-16 
8580.5 1.6130244e-16 
8582.5 1.6682205e-16 
8584.5 1.560317e-16 
8586.5 1.4614734e-16 
8588.5 1.5316211e-16 
8590.4 1.4325825e-16 
8592.4 1.5552481e-16 
8594.4 1.5745481e-16 
8596.4 1.5590512e-16 
8598.4 1.4996637e-16 
8600.3 1.4521328e-16 
8602.3 1.4557144e-16 
8604.3 1.4255837e-16 
8606.3 1.3616795e-16 
8608.3 1.4018817e-16 
8610.2 1.5364965e-16 
8612.2 1.4583954e-16 
8614.2 1.380005e-16 
8616.2 1.5048093e-16 
8618.2 1.6079664e-16 
8620.2 1.5530123e-16 
8622.1 1.4616403e-16 
8624.1 1.5280365e-16 
8626.1 1.6124793e-16 
8628.1 1.6204203e-16 
8630.1 1.3879639e-16 
8632.0 1.4840256e-16 
8634.0 1.5680865e-16 
8636.0 1.4851687e-16 
8638.0 1.4822119e-16 
8640.0 1.5132075e-16 
8641.9 1.4923192e-16 
8643.9 1.4688861e-16 
8645.9 1.4457028e-16 
8647.9 1.4949535e-16 
8649.9 1.5507585e-16 
8651.8 1.4874903e-16 
8653.8 1.4208544e-16 
8655.8 1.4847696e-16 
8657.8 1.5356158e-16 
8659.8 1.5494399e-16 
8661.7 1.5181956e-16 
8663.7 1.4764073e-16 
8665.7 1.5872264e-16 
8667.7 1.5277991e-16 
8669.7 1.5781826e-16 
8671.7 1.5060125e-16 
8673.6 1.630111e-16 
8675.6 1.671013e-16 
8677.6 1.5003271e-16 
8679.6 1.3326072e-16 
8681.6 1.43906e-16 
8683.5 1.5316845e-16 
8685.5 1.397324e-16 
8687.5 1.379788e-16 
8689.5 1.4164203e-16 
8691.5 1.6326715e-16 
8693.4 1.5433481e-16 
8695.4 1.5688279e-16 
8697.4 1.7243355e-16 
8699.4 1.5510264e-16 
8701.4 1.4731807e-16 
8703.3 1.5194763e-16 
8705.3 1.5343831e-16 
8707.3 1.3919972e-16 
8709.3 1.3935834e-16 
8711.3 1.4186257e-16 
8713.2 1.4939998e-16 
8715.2 1.4857064e-16 
8717.2 1.4310158e-16 
8719.2 1.3611468e-16 
8721.2 1.5852914e-16 
8723.1 1.5130457e-16 
8725.1 1.3420259e-16 
8727.1 1.5333013e-16 
8729.1 1.5962536e-16 
8731.1 1.4008928e-16 
8733.1 1.4447507e-16 
8735.0 1.6205262e-16 
8737.0 1.4340576e-16 
8739.0 1.2655046e-16 
8741.0 1.4060811e-16 
8743.0 1.256135e-16 
8744.9 1.3012283e-16 
8746.9 1.3355378e-16 
8748.9 1.1729272e-16 
8750.9 1.4247415e-16 
8752.9 1.4561192e-16 
8754.8 1.4198496e-16 
8756.8 1.4109612e-16 
8758.8 1.4265407e-16 
8760.8 1.4779988e-16 
8762.8 1.49295e-16 
8764.7 1.4451316e-16 
8766.7 1.3212718e-16 
8768.7 1.4086835e-16 
8770.7 1.4112557e-16 
8772.7 1.4650016e-16 
8774.6 1.5789248e-16 
8776.6 1.5128657e-16 
8778.6 1.4973953e-16 
8780.6 1.5094227e-16 
8782.6 1.377078e-16 
8784.6 1.1827532e-16 
8786.5 1.2360726e-16 
8788.5 1.2645602e-16 
8790.5 1.3611986e-16 
8792.5 1.4764007e-16 
8794.5 1.5068778e-16 
8796.4 1.37784e-16 
8798.4 1.4712706e-16 
8800.4 1.341446e-16 
8802.4 1.3646235e-16 
8804.4 1.3902656e-16 
8806.3 1.3705343e-16 
8808.3 1.4753893e-16 
8810.3 1.5075997e-16 
8812.3 1.5969674e-16 
8814.3 1.5078581e-16 
8816.2 1.4201789e-16 
8818.2 1.4208754e-16 
8820.2 1.2773738e-16 
8822.2 1.2732426e-16 
8824.2 1.3472718e-16 
8826.1 1.4235177e-16 
8828.1 1.4488366e-16 
8830.1 1.3132454e-16 
8832.1 1.4208801e-16 
8834.1 1.3731219e-16 
8836.1 1.2805617e-16 
8838.0 1.3506521e-16 
8840.0 1.3583593e-16 
8842.0 1.4043766e-16 
8844.0 1.4067038e-16 
8846.0 1.4233443e-16 
8847.9 1.5487527e-16 
8849.9 1.5793066e-16 
8851.9 1.4151644e-16 
8853.9 1.3181641e-16 
8855.9 1.2900764e-16 
8857.8 1.140355e-16 
8859.8 1.2105378e-16 
8861.8 1.3616877e-16 
8863.8 1.2914217e-16 
8865.8 1.3140313e-16 
8867.7 1.2809771e-16 
8869.7 1.3795473e-16 
8871.7 1.5183899e-16 
8873.7 1.4626152e-16 
8875.7 1.4698189e-16 
8877.6 1.3101664e-16 
8879.6 1.2677872e-16 
8881.6 1.4000137e-16 
8883.6 1.4166336e-16 
8885.6 1.5102014e-16 
8887.6 1.4330074e-16 
8889.5 1.442257e-16 
8891.5 1.5852414e-16 
8893.5 1.4207071e-16 
8895.5 1.3350846e-16 
8897.5 1.1771289e-16 
8899.4 1.3292831e-16 
8901.4 1.4872158e-16 
8903.4 1.4346231e-16 
8905.4 1.4432589e-16 
8907.4 1.398902e-16 
8909.3 1.2628575e-16 
8911.3 1.4128577e-16 
8913.3 1.5310817e-16 
8915.3 1.3548314e-16 
8917.3 1.3588424e-16 
8919.2 1.42574e-16 
8921.2 1.4317227e-16 
8923.2 1.4621663e-16 
8925.2 1.4709746e-16 
8927.2 1.4875478e-16 
8929.1 1.4316071e-16 
8931.1 1.3596813e-16 
8933.1 1.4550149e-16 
8935.1 1.4295102e-16 
8937.1 1.4645762e-16 
8939.0 1.470067e-16 
8941.0 1.3752329e-16 
8943.0 1.2986484e-16 
8945.0 1.3711665e-16 
8947.0 1.4677764e-16 
8949.0 1.3119148e-16 
8950.9 1.2654863e-16 
8952.9 1.3432416e-16 
8954.9 1.4345766e-16 
8956.9 1.5823827e-16 
8958.9 1.4627435e-16 
8960.8 1.3375661e-16 
8962.8 1.5018804e-16 
8964.8 1.4459866e-16 
8966.8 1.1864299e-16 
8968.8 1.2540069e-16 
8970.7 1.4089672e-16 
8972.7 1.4990899e-16 
8974.7 1.4449637e-16 
8976.7 1.3792247e-16 
8978.7 1.3360458e-16 
8980.6 1.3652303e-16 
8982.6 1.4683201e-16 
8984.6 1.5006011e-16 
8986.6 1.3227991e-16 
8988.6 1.3183641e-16 
8990.5 1.4033337e-16 
8992.5 1.4889657e-16 
8994.5 1.4092818e-16 
8996.5 1.3303318e-16 
8998.5 1.1513059e-16 
9000.5 1.2601612e-16 
9002.4 1.3630149e-16 
9004.4 1.2702594e-16 
9006.4 1.2504976e-16 
9008.4 1.3972386e-16 
9010.4 1.4675242e-16 
9012.3 1.4077569e-16 
9014.3 1.3132362e-16 
9016.3 1.2032391e-16 
9018.3 1.381595e-16 
9020.3 1.4611535e-16 
9022.2 1.1968907e-16 
9024.2 1.2971364e-16 
9026.2 1.4177302e-16 
9028.2 1.3241821e-16 
9030.2 1.3331372e-16 
9032.1 1.3665359e-16 
9034.1 1.4004985e-16 
9036.1 1.4834456e-16 
9038.1 1.2846667e-16 
9040.1 1.3341013e-16 
9042.0 1.3366147e-16 
9044.0 1.2201135e-16 
9046.0 1.2792105e-16 
9048.0 1.2388988e-16 
9050.0 1.2864195e-16 
9052.0 1.3410563e-16 
9053.9 1.3581967e-16 
9055.9 1.4213737e-16 
9057.9 1.3924866e-16 
9059.9 1.3746586e-16 
9061.9 1.3346468e-16 
9063.8 1.2171986e-16 
9065.8 1.2748792e-16 
9067.8 1.4116458e-16 
9069.8 1.353042e-16 
9071.8 1.2242006e-16 
9073.7 1.1746227e-16 
9075.7 1.2784354e-16 
9077.7 1.3236474e-16 
9079.7 1.2869295e-16 
9081.7 1.4315937e-16 
9083.6 1.4942513e-16 
9085.6 1.4667554e-16 
9087.6 1.3793076e-16 
9089.6 1.244406e-16 
9091.6 1.2279854e-16 
9093.5 1.2928064e-16 
9095.5 1.3865095e-16 
9097.5 1.2852582e-16 
9099.5 1.3250549e-16 
9101.5 1.3960925e-16 
9103.5 1.3249379e-16 
9105.4 1.3650061e-16 
9107.4 1.2956334e-16 
9109.4 1.1757813e-16 
9111.4 1.3049813e-16 
9113.4 1.3870173e-16 
9115.3 1.3284953e-16 
9117.3 1.3791954e-16 
9119.3 1.4211413e-16 


==> anc/SSS17a-LDSS3-20170821_cal.flm <==
#PI: Shappee/Drout 
#OBJECT: SSS17a  
#TELESCOPE: Magellan 
#JD: 2457986.49019 
#JD - LIGO trigger : 3.46165100019 
# 
#Angstrom    Flux(erg/s/cm**2/Angstrom) 
4705.0 3.4928823e-17 
4706.9 3.0182985e-17 
4708.9 3.1454071e-17 
4710.9 3.2408255e-17 
4712.9 3.175912e-17 
4714.8 2.6306023e-17 
4716.8 3.2621515e-17 
4718.8 3.2061423e-17 
4720.7 2.8735082e-17 
4722.7 2.0795064e-17 
4724.7 3.040148e-17 
4726.7 4.0571596e-17 
4728.6 4.6833884e-17 
4730.6 2.7297521e-17 
4732.6 2.5230514e-17 
4734.5 2.6078509e-17 
4736.5 3.5820945e-17 
4738.5 3.0360739e-17 
4740.4 3.0318519e-17 
4742.4 2.5841079e-17 
4744.4 3.391659e-17 
4746.4 3.6947532e-17 
4748.3 3.5727786e-17 
4750.3 2.4224366e-17 
4752.3 2.6121129e-17 
4754.2 3.5456218e-17 
4756.2 3.4245951e-17 
4758.2 3.2741645e-17 
4760.2 2.8105159e-17 
4762.1 2.4074215e-17 
4764.1 2.2035823e-17 
4766.1 2.8606192e-17 
4768.0 1.9824578e-17 
4770.0 2.4281905e-17 
4772.0 2.6590885e-17 
4774.0 3.0702867e-17 
4775.9 2.8062394e-17 
4777.9 2.1103328e-17 
4779.9 2.0234991e-17 
4781.8 2.826904e-17 
4783.8 3.1555281e-17 
4785.8 2.8743611e-17 
4787.7 3.1314622e-17 
4789.7 3.6162199e-17 
4791.7 3.9352756e-17 
4793.7 3.7347922e-17 
4795.6 2.935613e-17 
4797.6 2.5992963e-17 
4799.6 2.9918688e-17 
4801.5 3.320327e-17 
4803.5 3.7540411e-17 
4805.5 3.886124e-17 
4807.5 2.8430548e-17 
4809.4 2.3241771e-17 
4811.4 3.6467608e-17 
4813.4 3.2040591e-17 
4815.3 3.3312532e-17 
4817.3 4.5218834e-17 
4819.3 4.0126318e-17 
4821.3 2.8646139e-17 
4823.2 3.5727116e-17 
4825.2 4.3016872e-17 
4827.2 3.3766502e-17 
4829.1 2.9961972e-17 
4831.1 3.6272084e-17 
4833.1 2.9886179e-17 
4835.0 1.6309769e-17 
4837.0 3.1788896e-17 
4839.0 3.0922462e-17 
4841.0 2.4723977e-17 
4842.9 3.3757218e-17 
4844.9 3.6999054e-17 
4846.9 3.4142246e-17 
4848.8 2.6784374e-17 
4850.8 3.4582966e-17 
4852.8 4.3603127e-17 
4854.8 3.3015135e-17 
4856.7 2.7840476e-17 
4858.7 3.0429325e-17 
4860.7 3.148531e-17 
4862.6 3.1142327e-17 
4864.6 3.3507371e-17 
4866.6 3.7505004e-17 
4868.6 3.1449767e-17 
4870.5 2.8854702e-17 
4872.5 2.8469843e-17 
4874.5 2.5863624e-17 
4876.4 2.1509923e-17 
4878.4 2.2720314e-17 
4880.4 2.9485222e-17 
4882.3 2.8806949e-17 
4884.3 3.5400344e-17 
4886.3 2.7657174e-17 
4888.3 2.4998012e-17 
4890.2 1.9168278e-17 
4892.2 2.6177372e-17 
4894.2 2.9759859e-17 
4896.1 2.9334776e-17 
4898.1 2.7096126e-17 
4900.1 2.4416595e-17 
4902.1 2.6674235e-17 
4904.0 3.1298878e-17 
4906.0 3.0609466e-17 
4908.0 2.574019e-17 
4909.9 2.0475855e-17 
4911.9 3.2561145e-17 
4913.9 3.4555752e-17 
4915.9 3.1927906e-17 
4917.8 2.430803e-17 
4919.8 2.5438279e-17 
4921.8 1.854027e-17 
4923.7 2.4072358e-17 
4925.7 2.5989463e-17 
4927.7 2.1416926e-17 
4929.6 2.278367e-17 
4931.6 2.1510763e-17 
4933.6 2.6490535e-17 
4935.6 3.3194956e-17 
4937.5 3.1553852e-17 
4939.5 2.6777534e-17 
4941.5 2.4574676e-17 
4943.4 2.5029033e-17 
4945.4 2.7988856e-17 
4947.4 2.7233205e-17 
4949.4 3.0860467e-17 
4951.3 2.8991414e-17 
4953.3 2.7859111e-17 
4955.3 3.3940955e-17 
4957.2 3.1424321e-17 
4959.2 3.6081581e-17 
4961.2 3.2119189e-17 
4963.2 2.6207643e-17 
4965.1 2.7775919e-17 
4967.1 2.7800878e-17 
4969.1 2.2474528e-17 
4971.0 3.5923908e-17 
4973.0 3.356464e-17 
4975.0 2.8197095e-17 
4976.9 2.8417752e-17 
4978.9 3.1394828e-17 
4980.9 3.2350611e-17 
4982.9 3.0774096e-17 
4984.8 2.686255e-17 
4986.8 2.6081327e-17 
4988.8 2.6184733e-17 
4990.7 2.617636e-17 
4992.7 2.1428586e-17 
4994.7 2.6748432e-17 
4996.7 2.7926935e-17 
4998.6 3.1418434e-17 
5000.6 3.7106422e-17 
5002.6 3.1610727e-17 
5004.5 3.2079652e-17 
5006.5 3.0228029e-17 
5008.5 2.6965446e-17 
5010.5 2.5392172e-17 
5012.4 3.0215511e-17 
5014.4 3.5263059e-17 
5016.4 3.1549257e-17 
5018.3 2.7713232e-17 
5020.3 2.7301734e-17 
5022.3 2.4965081e-17 
5024.2 2.517575e-17 
5026.2 2.6102364e-17 
5028.2 2.8900482e-17 
5030.2 2.5836302e-17 
5032.1 2.9600135e-17 
5034.1 2.8329498e-17 
5036.1 3.015019e-17 
5038.0 3.2865981e-17 
5040.0 3.1003584e-17 
5042.0 2.8965212e-17 
5044.0 3.0607264e-17 
5045.9 3.7142538e-17 
5047.9 3.1757906e-17 
5049.9 2.8110398e-17 
5051.8 2.6283302e-17 
5053.8 3.6880228e-17 
5055.8 3.8830352e-17 
5057.8 3.5290485e-17 
5059.7 2.950011e-17 
5061.7 2.6730855e-17 
5063.7 3.1298796e-17 
5065.6 3.5482928e-17 
5067.6 3.166211e-17 
5069.6 4.3050397e-17 
5071.5 4.0889734e-17 
5073.5 2.8128591e-17 
5075.5 2.7496312e-17 
5077.5 3.1176818e-17 
5079.4 2.6941411e-17 
5081.4 2.5754546e-17 
5083.4 2.5679485e-17 
5085.3 3.0576369e-17 
5087.3 3.8822077e-17 
5089.3 3.7231423e-17 
5091.3 3.6829777e-17 
5093.2 3.453047e-17 
5095.2 3.4535915e-17 
5097.2 3.2061581e-17 
5099.1 2.9858952e-17 
5101.1 2.91321e-17 
5103.1 3.5819642e-17 
5105.1 3.2181304e-17 
5107.0 2.938647e-17 
5109.0 2.7863068e-17 
5111.0 2.9098104e-17 
5112.9 3.3999476e-17 
5114.9 3.3940841e-17 
5116.9 3.2744586e-17 
5118.8 3.2199912e-17 
5120.8 2.9693108e-17 
5122.8 2.9846454e-17 
5124.8 3.2144333e-17 
5126.7 3.5999767e-17 
5128.7 3.0396701e-17 
5130.7 2.8671946e-17 
5132.6 3.2941903e-17 
5134.6 3.1403065e-17 
5136.6 2.9226127e-17 
5138.6 2.6303657e-17 
5140.5 3.0771861e-17 
5142.5 3.4756702e-17 
5144.5 3.375773e-17 
5146.4 3.178687e-17 
5148.4 3.1406201e-17 
5150.4 3.2497467e-17 
5152.4 3.4002648e-17 
5154.3 3.3057267e-17 
5156.3 3.0398714e-17 
5158.3 3.0620573e-17 
5160.2 2.5390032e-17 
5162.2 2.3982459e-17 
5164.2 2.7159558e-17 
5166.1 2.4670373e-17 
5168.1 2.9355803e-17 
5170.1 3.2155419e-17 
5172.1 2.6890265e-17 
5174.0 2.5263441e-17 
5176.0 3.2495115e-17 
5178.0 3.1916828e-17 
5179.9 2.9734837e-17 
5181.9 3.2211195e-17 
5183.9 2.7017896e-17 
5185.9 2.5253161e-17 
5187.8 2.6024081e-17 
5189.8 2.8884377e-17 
5191.8 3.0152784e-17 
5193.7 3.0143963e-17 
5195.7 2.6031136e-17 
5197.7 3.0828064e-17 
5199.7 2.8236045e-17 
5201.6 2.4085022e-17 
5203.6 2.8052223e-17 
5205.6 3.0254886e-17 
5207.5 2.9789509e-17 
5209.5 2.7425786e-17 
5211.5 2.4244687e-17 
5213.4 2.5771019e-17 
5215.4 2.9126853e-17 
5217.4 3.0959501e-17 
5219.4 2.8952916e-17 
5221.3 2.9926205e-17 
5223.3 3.0338454e-17 
5225.3 3.3446763e-17 
5227.2 3.5067338e-17 
5229.2 2.734531e-17 
5231.2 2.9359511e-17 
5233.2 3.0532692e-17 
5235.1 2.888124e-17 
5237.1 3.0823289e-17 
5239.1 2.5852967e-17 
5241.0 2.8678751e-17 
5243.0 3.1211615e-17 
5245.0 3.3878511e-17 
5247.0 3.0198182e-17 
5248.9 2.7799425e-17 
5250.9 3.0370805e-17 
5252.9 3.1582649e-17 
5254.8 3.0173369e-17 
5256.8 2.9370067e-17 
5258.8 3.4062401e-17 
5260.7 2.808059e-17 
5262.7 2.7672991e-17 
5264.7 2.790112e-17 
5266.7 2.9987438e-17 
5268.6 3.1442596e-17 
5270.6 2.8143944e-17 
5272.6 2.8085027e-17 
5274.5 3.0265525e-17 
5276.5 2.9501346e-17 
5278.5 2.5816345e-17 
5280.5 3.1584042e-17 
5282.4 3.0503698e-17 
5284.4 2.9959004e-17 
5286.4 3.349745e-17 
5288.3 3.3535594e-17 
5290.3 3.3596498e-17 
5292.3 3.0702091e-17 
5294.3 3.3212084e-17 
5296.2 3.2474327e-17 
5298.2 3.2562925e-17 
5300.2 3.0105995e-17 
5302.1 3.0801741e-17 
5304.1 3.4803738e-17 
5306.1 3.254835e-17 
5308.0 2.7309042e-17 
5310.0 2.873e-17 
5312.0 3.2905995e-17 
5314.0 3.6101253e-17 
5315.9 2.8352468e-17 
5317.9 3.0613725e-17 
5319.9 3.1298066e-17 
5321.8 2.9172263e-17 
5323.8 4.1907599e-17 
5325.8 4.276043e-17 
5327.8 2.8908494e-17 
5329.7 3.1985309e-17 
5331.7 3.1324619e-17 
5333.7 2.6639835e-17 
5335.6 3.0483714e-17 
5337.6 3.5086329e-17 
5339.6 3.3519648e-17 
5341.6 3.130364e-17 
5343.5 3.4360308e-17 
5345.5 3.5243234e-17 
5347.5 3.0676289e-17 
5349.4 3.0947646e-17 
5351.4 3.0424531e-17 
5353.4 3.0153461e-17 
5355.3 2.9295507e-17 
5357.3 3.2911989e-17 
5359.3 3.4348264e-17 
5361.3 3.4078216e-17 
5363.2 3.4482782e-17 
5365.2 2.9086554e-17 
5367.2 2.4457415e-17 
5369.1 2.7252403e-17 
5371.1 3.2891518e-17 
5373.1 3.1245691e-17 
5375.1 2.7958627e-17 
5377.0 3.0653668e-17 
5379.0 3.1890438e-17 
5381.0 3.2504731e-17 
5382.9 3.4005379e-17 
5384.9 3.325144e-17 
5386.9 3.7024239e-17 
5388.9 3.5542938e-17 
5390.8 3.3493209e-17 
5392.8 3.3236943e-17 
5394.8 3.1407602e-17 
5396.7 2.8549804e-17 
5398.7 2.9967298e-17 
5400.7 3.311246e-17 
5402.6 3.1598222e-17 
5404.6 3.3459393e-17 
5406.6 3.2672607e-17 
5408.6 2.9869953e-17 
5410.5 2.6216804e-17 
5412.5 2.4884632e-17 
5414.5 3.0750118e-17 
5416.4 3.4174892e-17 
5418.4 3.6943723e-17 
5420.4 3.9808613e-17 
5422.4 3.3021648e-17 
5424.3 3.122961e-17 
5426.3 3.5275277e-17 
5428.3 3.8539678e-17 
5430.2 3.6311457e-17 
5432.2 3.6473686e-17 
5434.2 3.4995808e-17 
5436.2 3.3271455e-17 
5438.1 3.3380411e-17 
5440.1 3.2900853e-17 
5442.1 2.8379295e-17 
5444.0 2.801803e-17 
5446.0 3.1775847e-17 
5448.0 3.1253371e-17 
5449.9 3.2436525e-17 
5451.9 3.463606e-17 
5453.9 3.1542315e-17 
5455.9 3.1003989e-17 
5457.8 3.7554055e-17 
5459.8 3.8736414e-17 
5461.8 3.3917277e-17 
5463.7 3.4401595e-17 
5465.7 3.2060056e-17 
5467.7 3.2203548e-17 
5469.7 3.3450965e-17 
5471.6 3.0969168e-17 
5473.6 3.3653394e-17 
5475.6 3.8305577e-17 
5477.5 3.6935268e-17 
5479.5 3.4157199e-17 
5481.5 3.2158114e-17 
5483.5 3.2999992e-17 
5485.4 3.8816134e-17 
5487.4 3.3047834e-17 
5489.4 3.1662483e-17 
5491.3 3.0590665e-17 
5493.3 3.1799647e-17 
5495.3 3.3869839e-17 
5497.2 3.5183242e-17 
5499.2 3.4036646e-17 
5501.2 2.9945411e-17 
5503.2 3.2476876e-17 
5505.1 3.0264783e-17 
5507.1 2.9880066e-17 
5509.1 3.157326e-17 
5511.0 3.2215384e-17 
5513.0 3.4882367e-17 
5515.0 3.4006337e-17 
5517.0 3.0777441e-17 
5518.9 3.2162328e-17 
5520.9 3.2009417e-17 
5522.9 2.672307e-17 
5524.8 3.0302584e-17 
5526.8 3.66327e-17 
5528.8 3.9803704e-17 
5530.8 3.5405645e-17 
5532.7 3.1536641e-17 
5534.7 3.3768262e-17 
5536.7 3.1273997e-17 
5538.6 2.8176473e-17 
5540.6 3.4528951e-17 
5542.6 3.2606951e-17 
5544.5 2.9205424e-17 
5546.5 2.9967719e-17 
5548.5 2.8673593e-17 
5550.5 2.9890102e-17 
5552.4 3.0530087e-17 
5554.4 3.3159465e-17 
5556.4 2.9901932e-17 
5558.3 2.8119564e-17 
5560.3 3.3918528e-17 
5562.3 3.5645075e-17 
5564.3 3.5071251e-17 
5566.2 3.5759565e-17 
5568.2 3.0624519e-17 
5570.2 3.4269421e-17 
5572.1 3.9333024e-17 
5574.1 3.3405602e-17 
5576.1 2.9154721e-17 
5578.1 2.9851291e-17 
5580.0 3.1477853e-17 
5582.0 3.4555506e-17 
5584.0 3.3401427e-17 
5585.9 3.1330516e-17 
5587.9 3.5379941e-17 
5589.9 3.3955887e-17 
5591.8 3.1910312e-17 
5593.8 3.5066072e-17 
5595.8 3.7311266e-17 
5597.8 3.0540507e-17 
5599.7 3.1189097e-17 
5601.7 2.8629649e-17 
5603.7 3.1447887e-17 
5605.6 3.2532857e-17 
5607.6 2.8256099e-17 
5609.6 2.8677084e-17 
5611.6 3.192705e-17 
5613.5 3.4321953e-17 
5615.5 3.1226932e-17 
5617.5 3.3741872e-17 
5619.4 3.3151149e-17 
5621.4 3.0401212e-17 
5623.4 3.4436434e-17 
5625.4 3.340939e-17 
5627.3 3.5248985e-17 
5629.3 3.1005856e-17 
5631.3 3.5350507e-17 
5633.2 3.6403283e-17 
5635.2 3.2070309e-17 
5637.2 3.5457724e-17 
5639.1 3.2800123e-17 
5641.1 3.1711045e-17 
5643.1 3.0884438e-17 
5645.1 3.5686755e-17 
5647.0 3.4768503e-17 
5649.0 3.4935322e-17 
5651.0 3.4997284e-17 
5652.9 3.359297e-17 
5654.9 3.1388271e-17 
5656.9 3.4702752e-17 
5658.9 3.9294037e-17 
5660.8 3.7502575e-17 
5662.8 3.7672645e-17 
5664.8 3.3209021e-17 
5666.7 3.2435037e-17 
5668.7 3.7338764e-17 
5670.7 3.6965485e-17 
5672.7 3.6060559e-17 
5674.6 3.8208826e-17 
5676.6 4.1212245e-17 
5678.6 3.7911347e-17 
5680.5 4.0446434e-17 
5682.5 4.0287917e-17 
5684.5 3.1821192e-17 
5686.4 3.5102696e-17 
5688.4 3.8472693e-17 
5690.4 3.7444788e-17 
5692.4 3.5885335e-17 
5694.3 3.3601897e-17 
5696.3 3.4673827e-17 
5698.3 4.0602438e-17 
5700.2 3.4288642e-17 
5702.2 3.5145259e-17 
5704.2 3.393454e-17 
5706.2 4.1109576e-17 
5708.1 3.7273589e-17 
5710.1 3.8398589e-17 
5712.1 3.55151e-17 
5714.0 4.0987116e-17 
5716.0 3.5321563e-17 
5718.0 3.4183497e-17 
5720.0 3.4569503e-17 
5721.9 3.8785403e-17 
5723.9 4.0902615e-17 
5725.9 3.5981175e-17 
5727.8 3.3778882e-17 
5729.8 3.5130049e-17 
5731.8 3.6952271e-17 
5733.7 3.5169926e-17 
5735.7 3.5518857e-17 
5737.7 3.7031892e-17 
5739.7 3.6604505e-17 
5741.6 3.6126775e-17 
5743.6 3.8224905e-17 
5745.6 4.1062691e-17 
5747.5 4.0227097e-17 
5749.5 3.8498436e-17 
5751.5 3.5695903e-17 
5753.5 3.7543024e-17 
5755.4 3.8518935e-17 
5757.4 3.3554173e-17 
5759.4 3.9724396e-17 
5761.3 3.9741651e-17 
5763.3 3.6037198e-17 
5765.3 3.5060249e-17 
5767.3 3.3870029e-17 
5769.2 3.385489e-17 
5771.2 3.8815576e-17 
5773.2 3.8887333e-17 
5775.1 3.7450876e-17 
5777.1 3.6973615e-17 
5779.1 3.9413905e-17 
5781.0 3.6733538e-17 
5783.0 3.677171e-17 
5785.0 3.6861113e-17 
5787.0 4.0110808e-17 
5788.9 3.9333578e-17 
5790.9 3.653122e-17 
5792.9 3.2799636e-17 
5794.8 3.3983919e-17 
5796.8 3.3556744e-17 
5798.8 3.3560516e-17 
5800.8 3.3985702e-17 
5802.7 3.5148952e-17 
5804.7 3.8094352e-17 
5806.7 3.7896887e-17 
5808.6 3.7301269e-17 
5810.6 3.4722061e-17 
5812.6 3.7835858e-17 
5814.6 3.7033164e-17 
5816.5 3.3610847e-17 
5818.5 3.5669924e-17 
5820.5 3.4410645e-17 
5822.4 3.5815491e-17 
5824.4 3.652697e-17 
5826.4 3.900036e-17 
5828.3 3.9802412e-17 
5830.3 4.0465813e-17 
5832.3 3.7589312e-17 
5834.3 3.6625305e-17 
5836.2 3.3666467e-17 
5838.2 3.3565801e-17 
5840.2 3.6185538e-17 
5842.1 3.3498524e-17 
5844.1 3.6617864e-17 
5846.1 4.0163353e-17 
5848.1 3.8905007e-17 
5850.0 3.6497369e-17 
5852.0 3.8310831e-17 
5854.0 3.8112714e-17 
5855.9 3.6198058e-17 
5857.9 3.4354374e-17 
5859.9 3.5542467e-17 
5861.9 3.6290055e-17 
5863.8 3.8885047e-17 
5865.8 3.789877e-17 
5867.8 3.5472353e-17 
5869.7 3.4162e-17 
5871.7 3.3749292e-17 
5873.7 3.2441306e-17 
5875.6 3.4477787e-17 
5877.6 3.1883408e-17 
5879.6 3.301546e-17 
5881.6 3.6557388e-17 
5883.5 3.618276e-17 
5885.5 3.6237425e-17 
5887.5 3.5388922e-17 
5889.4 3.672885e-17 
5891.4 3.7181416e-17 
5893.4 3.8411954e-17 
5895.4 3.6146014e-17 
5897.3 3.3914158e-17 
5899.3 3.3276255e-17 
5901.3 3.615602e-17 
5903.2 3.5855723e-17 
5905.2 3.5531692e-17 
5907.2 3.6730859e-17 
5909.2 3.7557554e-17 
5911.1 3.6806086e-17 
5913.1 3.4459634e-17 
5915.1 3.686811e-17 
5917.0 4.0214612e-17 
5919.0 4.0327987e-17 
5921.0 3.7604162e-17 
5922.9 3.8114098e-17 
5924.9 3.8279983e-17 
5926.9 3.6733904e-17 
5928.9 3.9130848e-17 
5930.8 3.8572331e-17 
5932.8 3.6592408e-17 
5934.8 4.1172748e-17 
5936.7 4.0153205e-17 
5938.7 3.627205e-17 
5940.7 3.8296262e-17 
5942.7 3.6599481e-17 
5944.6 3.9495354e-17 
5946.6 4.0244902e-17 
5948.6 3.9188331e-17 
5950.5 4.0245817e-17 
5952.5 4.0431641e-17 
5954.5 3.8860854e-17 
5956.5 4.0540997e-17 
5958.4 4.11231e-17 
5960.4 3.996767e-17 
5962.4 4.0303201e-17 
5964.3 3.9413098e-17 
5966.3 3.5119515e-17 
5968.3 3.8407862e-17 
5970.2 3.8822875e-17 
5972.2 3.5512372e-17 
5974.2 3.6770368e-17 
5976.2 3.3546428e-17 
5978.1 3.725389e-17 
5980.1 3.8783106e-17 
5982.1 3.6439454e-17 
5984.0 3.5870662e-17 
5986.0 3.7357954e-17 
5988.0 3.7999206e-17 
5990.0 4.1097687e-17 
5991.9 3.7086033e-17 
5993.9 3.6562152e-17 
5995.9 3.6982877e-17 
5997.8 3.6727402e-17 
5999.8 4.0518689e-17 
6001.8 3.8724657e-17 
6003.8 3.870635e-17 
6005.7 4.3454232e-17 
6007.7 4.2961293e-17 
6009.7 4.0440719e-17 
6011.6 3.9843315e-17 
6013.6 4.0456621e-17 
6015.6 3.8509663e-17 
6017.5 3.5744917e-17 
6019.5 3.6860148e-17 
6021.5 3.8646376e-17 
6023.5 4.1039865e-17 
6025.4 4.1423094e-17 
6027.4 3.9461449e-17 
6029.4 3.9406565e-17 
6031.3 3.9291986e-17 
6033.3 4.1344836e-17 
6035.3 4.1211317e-17 
6037.3 4.1277661e-17 
6039.2 4.3871818e-17 
6041.2 4.4870173e-17 
6043.2 4.196946e-17 
6045.1 4.1532752e-17 
6047.1 4.0199532e-17 
6049.1 4.1534631e-17 
6051.1 4.4089996e-17 
6053.0 4.2032913e-17 
6055.0 3.9357277e-17 
6057.0 4.1478802e-17 
6058.9 4.5522928e-17 
6060.9 4.3099978e-17 
6062.9 3.8417147e-17 
6064.8 3.5788896e-17 
6066.8 3.7583058e-17 
6068.8 4.1132282e-17 
6070.8 4.3219578e-17 
6072.7 4.1870008e-17 
6074.7 4.185993e-17 
6076.7 4.3282865e-17 
6078.6 4.2823337e-17 
6080.6 4.282626e-17 
6082.6 4.1786206e-17 
6084.6 3.8409086e-17 
6086.5 4.0399647e-17 
6088.5 4.1469969e-17 
6090.5 4.511855e-17 
6092.4 4.6476526e-17 
6094.4 4.6531306e-17 
6096.4 4.2305594e-17 
6098.4 3.9674013e-17 
6100.3 4.1719071e-17 
6102.3 4.2819157e-17 
6104.3 4.0017374e-17 
6106.2 4.1001849e-17 
6108.2 4.2766731e-17 
6110.2 4.3332857e-17 
6112.1 4.161187e-17 
6114.1 4.3756603e-17 
6116.1 4.9315386e-17 
6118.1 4.588849e-17 
6120.0 4.430764e-17 
6122.0 4.4042066e-17 
6124.0 4.2166664e-17 
6125.9 4.1109897e-17 
6127.9 4.4776404e-17 
6129.9 4.4150916e-17 
6131.9 4.0281415e-17 
6133.8 4.3162552e-17 
6135.8 4.2297113e-17 
6137.8 4.2031077e-17 
6139.7 4.1199357e-17 
6141.7 4.2003126e-17 
6143.7 4.4035134e-17 
6145.7 4.2091869e-17 
6147.6 4.3772978e-17 
6149.6 4.6147937e-17 
6151.6 4.7108795e-17 
6153.5 5.0862828e-17 
6155.5 4.6894778e-17 
6157.5 4.7346775e-17 
6159.4 4.7408896e-17 
6161.4 4.3101078e-17 
6163.4 4.3946934e-17 
6165.4 4.2945089e-17 
6167.3 4.5921904e-17 
6169.3 4.7907217e-17 
6171.3 4.3558179e-17 
6173.2 4.0285474e-17 
6175.2 4.3899976e-17 
6177.2 4.6319942e-17 
6179.2 4.8071497e-17 
6181.1 4.6932001e-17 
6183.1 4.1864043e-17 
6185.1 4.095841e-17 
6187.0 4.5087519e-17 
6189.0 4.810192e-17 
6191.0 4.3089647e-17 
6193.0 4.028722e-17 
6194.9 4.1073057e-17 
6196.9 4.3814707e-17 
6198.9 4.4863946e-17 
6200.8 4.4063908e-17 
6202.8 4.5431212e-17 
6204.8 4.7754417e-17 
6206.7 4.5438215e-17 
6208.7 4.6798979e-17 
6210.7 4.8076458e-17 
6212.7 4.4859161e-17 
6214.6 4.3897938e-17 
6216.6 4.4860799e-17 
6218.6 4.3942737e-17 
6220.5 4.4565106e-17 
6222.5 4.3030445e-17 
6224.5 4.1384252e-17 
6226.5 4.5216923e-17 
6228.4 4.5382491e-17 
6230.4 4.2434704e-17 
6232.4 4.410146e-17 
6234.3 4.8024181e-17 
6236.3 4.7802525e-17 
6238.3 4.3313157e-17 
6240.3 3.922021e-17 
6242.2 3.6760101e-17 
6244.2 3.7576921e-17 
6246.2 3.8307367e-17 
6248.1 3.947981e-17 
6250.1 4.5109669e-17 
6252.1 4.6613226e-17 
6254.0 4.5247735e-17 
6256.0 4.4242177e-17 
6258.0 4.2827424e-17 
6260.0 4.6204891e-17 
6261.9 4.9201602e-17 
6263.9 4.7096981e-17 
6265.9 4.469753e-17 
6267.8 4.2298622e-17 
6269.8 4.2233408e-17 
6271.8 4.4242437e-17 
6273.8 4.5560126e-17 
6275.7 4.5572443e-17 
6277.7 4.7736238e-17 
6279.7 4.63952e-17 
6281.6 4.2853932e-17 
6283.6 4.2908584e-17 
6285.6 4.2913064e-17 
6287.6 4.2955604e-17 
6289.5 4.4719612e-17 
6291.5 4.4936414e-17 
6293.5 4.284659e-17 
6295.4 4.1480219e-17 
6297.4 4.0870452e-17 
6299.4 4.3228437e-17 
6301.3 4.2307866e-17 
6303.3 4.1944146e-17 
6305.3 4.2203632e-17 
6307.3 4.2362746e-17 
6309.2 4.7282793e-17 
6311.2 5.0073827e-17 
6313.2 4.7832039e-17 
6315.1 4.4099438e-17 
6317.1 4.2351199e-17 
6319.1 4.5402939e-17 
6321.1 4.8285076e-17 
6323.0 4.5818282e-17 
6325.0 4.3991998e-17 
6327.0 4.5152728e-17 
6328.9 4.6180848e-17 
6330.9 4.4809836e-17 
6332.9 4.3212634e-17 
6334.9 4.6628204e-17 
6336.8 4.7253327e-17 
6338.8 4.361499e-17 
6340.8 4.4152163e-17 
6342.7 4.5941915e-17 
6344.7 4.6183505e-17 
6346.7 4.4991291e-17 
6348.6 4.4791703e-17 
6350.6 4.4699272e-17 
6352.6 4.4234474e-17 
6354.6 4.7007049e-17 
6356.5 4.8659711e-17 
6358.5 4.6643637e-17 
6360.5 4.3309311e-17 
6362.4 4.1883726e-17 
6364.4 4.3549147e-17 
6366.4 4.7218103e-17 
6368.4 4.660178e-17 
6370.3 4.4855338e-17 
6372.3 4.807498e-17 
6374.3 4.6788527e-17 
6376.2 4.5630266e-17 
6378.2 4.753726e-17 
6380.2 4.7636954e-17 
6382.2 4.744582e-17 
6384.1 4.4025035e-17 
6386.1 4.2257094e-17 
6388.1 4.4714187e-17 
6390.0 4.7254283e-17 
6392.0 4.8326775e-17 
6394.0 4.7903217e-17 
6395.9 4.8124052e-17 
6397.9 4.7933886e-17 
6399.9 4.6132005e-17 
6401.9 4.4917685e-17 
6403.8 4.3637438e-17 
6405.8 4.2094263e-17 
6407.8 4.6865063e-17 
6409.7 5.0577959e-17 
6411.7 4.8958457e-17 
6413.7 4.9414522e-17 
6415.7 4.8848034e-17 
6417.6 4.7456748e-17 
6419.6 4.8403177e-17 
6421.6 4.8267326e-17 
6423.5 4.6300744e-17 
6425.5 4.5250951e-17 
6427.5 4.5788609e-17 
6429.5 4.4049205e-17 
6431.4 4.642837e-17 
6433.4 4.7692912e-17 
6435.4 4.8175359e-17 
6437.3 5.0074535e-17 
6439.3 4.6616855e-17 
6441.3 4.4817451e-17 
6443.2 4.9435255e-17 
6445.2 4.9757044e-17 
6447.2 4.9101695e-17 
6449.2 4.8807462e-17 
6451.1 4.8299416e-17 
6453.1 4.8126059e-17 
6455.1 4.6596235e-17 
6457.0 4.8230092e-17 
6459.0 4.9727844e-17 
6461.0 4.9540748e-17 
6463.0 4.9864029e-17 
6464.9 4.8978637e-17 
6466.9 4.6216708e-17 
6468.9 4.6027567e-17 
6470.8 4.8273648e-17 
6472.8 4.5875084e-17 
6474.8 4.3274237e-17 
6476.8 4.6007424e-17 
6478.7 4.6560242e-17 
6480.7 4.5982738e-17 
6482.7 4.8485954e-17 
6484.6 4.8242685e-17 
6486.6 4.7694159e-17 
6488.6 4.6471901e-17 
6490.5 4.5042407e-17 
6492.5 4.9084069e-17 
6494.5 5.0128164e-17 
6496.5 4.7243638e-17 
6498.4 4.7532608e-17 
6500.4 4.9515555e-17 
6502.4 4.7715188e-17 
6504.3 4.6112317e-17 
6506.3 5.0984304e-17 
6508.3 5.0529473e-17 
6510.3 4.5592241e-17 
6512.2 4.6368454e-17 
6514.2 4.9702575e-17 
6516.2 4.5667923e-17 
6518.1 4.5800861e-17 
6520.1 5.0321352e-17 
6522.1 4.9427269e-17 
6524.1 4.7280476e-17 
6526.0 4.900535e-17 
6528.0 5.3072081e-17 
6530.0 5.1925282e-17 
6531.9 4.5080997e-17 
6533.9 4.7427321e-17 
6535.9 5.3188437e-17 
6537.8 5.2266403e-17 
6539.8 4.9574814e-17 
6541.8 4.821832e-17 
6543.8 5.1439878e-17 
6545.7 5.4825321e-17 
6547.7 5.3604126e-17 
6549.7 4.8121198e-17 
6551.6 4.726512e-17 
6553.6 4.7948117e-17 
6555.6 4.7103157e-17 
6557.6 4.6993114e-17 
6559.5 4.826768e-17 
6561.5 4.7938357e-17 
6563.5 4.735318e-17 
6565.4 4.9756401e-17 
6567.4 4.8814523e-17 
6569.4 4.7195738e-17 
6571.4 4.4315841e-17 
6573.3 4.5675264e-17 
6575.3 4.9441007e-17 
6577.3 5.058085e-17 
6579.2 5.0406725e-17 
6581.2 5.0191282e-17 
6583.2 4.7442243e-17 
6585.1 4.6328828e-17 
6587.1 4.75683e-17 
6589.1 4.9788714e-17 
6591.1 4.9679198e-17 
6593.0 5.1359407e-17 
6595.0 5.1480685e-17 
6597.0 4.6956179e-17 
6598.9 4.7639197e-17 
6600.9 4.8915923e-17 
6602.9 4.9639445e-17 
6604.9 4.8369619e-17 
6606.8 4.9301026e-17 
6608.8 5.1174607e-17 
6610.8 5.0304145e-17 
6612.7 4.985414e-17 
6614.7 4.9529805e-17 
6616.7 5.0259128e-17 
6618.7 5.2261697e-17 
6620.6 5.0391308e-17 
6622.6 5.1011168e-17 
6624.6 5.3782059e-17 
6626.5 5.2117459e-17 
6628.5 5.0942187e-17 
6630.5 5.2434639e-17 
6632.4 5.2063583e-17 
6634.4 5.1062e-17 
6636.4 5.1343357e-17 
6638.4 4.8129152e-17 
6640.3 4.765764e-17 
6642.3 5.0504725e-17 
6644.3 5.0375421e-17 
6646.2 5.1872735e-17 
6648.2 5.3874542e-17 
6650.2 5.4134905e-17 
6652.2 5.1218537e-17 
6654.1 5.1537374e-17 
6656.1 5.143607e-17 
6658.1 5.2253607e-17 
6660.0 5.3474721e-17 
6662.0 5.4145259e-17 
6664.0 5.3436631e-17 
6666.0 5.4614641e-17 
6667.9 5.5745869e-17 
6669.9 5.2908527e-17 
6671.9 5.1473374e-17 
6673.8 5.4058568e-17 
6675.8 6.0068533e-17 
6677.8 6.0947932e-17 
6679.7 5.5252587e-17 
6681.7 5.2889266e-17 
6683.7 5.5547005e-17 
6685.7 5.4394534e-17 
6687.6 5.4726268e-17 
6689.6 5.6288133e-17 
6691.6 5.2440869e-17 
6693.5 5.1189557e-17 
6695.5 5.2522801e-17 
6697.5 5.1978404e-17 
6699.5 5.2723938e-17 
6701.4 5.2664946e-17 
6703.4 5.2999089e-17 
6705.4 5.392612e-17 
6707.3 5.5422736e-17 
6709.3 5.4505528e-17 
6711.3 5.2212105e-17 
6713.3 5.2445821e-17 
6715.2 5.4753039e-17 
6717.2 5.610911e-17 
6719.2 5.7626956e-17 
6721.1 5.5618461e-17 
6723.1 5.3182548e-17 
6725.1 5.6522595e-17 
6727.0 5.5734007e-17 
6729.0 5.7032053e-17 
6731.0 5.6241474e-17 
6733.0 5.5117569e-17 
6734.9 5.5811845e-17 
6736.9 5.3826265e-17 
6738.9 5.2349128e-17 
6740.8 5.381626e-17 
6742.8 5.434542e-17 
6744.8 5.4328323e-17 
6746.8 5.5826945e-17 
6748.7 5.6711754e-17 
6750.7 5.475998e-17 
6752.7 5.4088462e-17 
6754.6 5.4397462e-17 
6756.6 5.3523599e-17 
6758.6 5.3602321e-17 
6760.5 5.6281858e-17 
6762.5 5.8799629e-17 
6764.5 6.0864614e-17 
6766.5 5.9280003e-17 
6768.4 5.3454059e-17 
6770.4 5.2340102e-17 
6772.4 5.4475728e-17 
6774.3 5.4570486e-17 
6776.3 5.6028307e-17 
6778.3 5.6140829e-17 
6780.3 5.708061e-17 
6782.2 5.7017128e-17 
6784.2 5.7468236e-17 
6786.2 5.5194926e-17 
6788.1 5.6457496e-17 
6790.1 5.826949e-17 
6792.1 5.7924688e-17 
6794.1 5.6212899e-17 
6796.0 5.3068724e-17 
6798.0 4.9515159e-17 
6800.0 5.4412054e-17 
6801.9 5.6292077e-17 
6803.9 5.3657532e-17 
6805.9 5.5454052e-17 
6807.8 5.8337925e-17 
6809.8 5.7811399e-17 
6811.8 5.9367936e-17 
6813.8 5.9258469e-17 
6815.7 5.8335178e-17 
6817.7 5.6687351e-17 
6819.7 5.5155362e-17 
6821.6 5.6373945e-17 
6823.6 5.505872e-17 
6825.6 5.273522e-17 
6827.6 5.3690828e-17 
6829.5 6.2395253e-17 
6831.5 6.0999057e-17 
6833.5 5.2858256e-17 
6835.4 5.4514883e-17 
6837.4 5.7134689e-17 
6839.4 5.6393343e-17 
6841.4 5.3699526e-17 
6843.3 5.4536599e-17 
6845.3 5.5706579e-17 
6847.3 5.2848916e-17 
6849.2 5.6601952e-17 
6851.2 5.7266262e-17 
6853.2 5.8858152e-17 
6855.1 5.9173016e-17 
6857.1 5.8719728e-17 
6859.1 5.8440665e-17 
6861.1 5.6693334e-17 
6863.0 5.9624345e-17 
6865.0 5.6267149e-17 
6867.0 6.0070797e-17 
6868.9 6.2725546e-17 
6870.9 5.8484827e-17 
6872.9 5.5477072e-17 
6874.9 5.7593663e-17 
6876.8 5.9382707e-17 
6878.8 5.6297043e-17 
6880.8 6.1513751e-17 
6882.7 6.3188547e-17 
6884.7 6.0974928e-17 
6886.7 6.0506309e-17 
6888.7 5.9992215e-17 
6890.6 6.2208087e-17 
6892.6 6.0886102e-17 
6894.6 5.9558804e-17 
6896.5 5.773337e-17 
6898.5 5.776071e-17 
6900.5 5.8048466e-17 
6902.4 5.779791e-17 
6904.4 5.8861135e-17 
6906.4 6.0657563e-17 
6908.4 6.2917132e-17 
6910.3 6.0798059e-17 
6912.3 5.8750698e-17 
6914.3 5.9506255e-17 
6916.2 6.2862476e-17 
6918.2 6.4196744e-17 
6920.2 6.1561697e-17 
6922.2 6.0367139e-17 
6924.1 6.2913554e-17 
6926.1 6.1845099e-17 
6928.1 6.2626086e-17 
6930.0 6.1441829e-17 
6932.0 5.954548e-17 
6934.0 6.353756e-17 
6936.0 6.5161087e-17 
6937.9 6.4801982e-17 
6939.9 6.625363e-17 
6941.9 6.3417594e-17 
6943.8 5.9407667e-17 
6945.8 6.1905682e-17 
6947.8 6.1174479e-17 
6949.7 6.4557597e-17 
6951.7 6.3252077e-17 
6953.7 6.3040659e-17 
6955.7 6.3124513e-17 
6957.6 6.4047833e-17 
6959.6 6.6555526e-17 
6961.6 6.2758984e-17 
6963.5 6.3241334e-17 
6965.5 6.3654557e-17 
6967.5 6.3287708e-17 
6969.5 6.333648e-17 
6971.4 5.999731e-17 
6973.4 6.0966648e-17 
6975.4 6.5457604e-17 
6977.3 6.4803905e-17 
6979.3 6.3304967e-17 
6981.3 6.1998379e-17 
6983.3 6.1537415e-17 
6985.2 6.2244049e-17 
6987.2 6.0591088e-17 
6989.2 6.419501e-17 
6991.1 6.467218e-17 
6993.1 6.0568418e-17 
6995.1 5.9861396e-17 
6997.0 6.4223883e-17 
6999.0 6.2696019e-17 
7001.0 6.2153963e-17 
7003.0 6.0480253e-17 
7004.9 6.3993582e-17 
7006.9 6.6901067e-17 
7008.9 6.2660301e-17 
7010.8 6.2151963e-17 
7012.8 6.2587483e-17 
7014.8 6.4089345e-17 
7016.8 6.2813354e-17 
7018.7 6.1953263e-17 
7020.7 6.158093e-17 
7022.7 6.5298296e-17 
7024.6 6.4806619e-17 
7026.6 6.2772657e-17 
7028.6 6.5689402e-17 
7030.6 6.4550586e-17 
7032.5 6.2340407e-17 
7034.5 6.195982e-17 
7036.5 6.0088404e-17 
7038.4 6.120391e-17 
7040.4 6.4502991e-17 
7042.4 6.7323122e-17 
7044.3 6.723308e-17 
7046.3 6.6298217e-17 
7048.3 6.5734763e-17 
7050.3 6.7256763e-17 
7052.2 6.6454564e-17 
7054.2 6.3201097e-17 
7056.2 6.4240554e-17 
7058.1 6.556108e-17 
7060.1 6.4622982e-17 
7062.1 6.5672244e-17 
7064.1 6.7790169e-17 
7066.0 6.4972884e-17 
7068.0 6.5664679e-17 
7070.0 6.6036606e-17 
7071.9 6.3792234e-17 
7073.9 6.2500187e-17 
7075.9 6.3103177e-17 
7077.9 6.1143106e-17 
7079.8 6.5086861e-17 
7081.8 6.4509913e-17 
7083.8 6.462713e-17 
7085.7 6.4389524e-17 
7087.7 6.5808453e-17 
7089.7 6.6862939e-17 
7091.6 6.4409683e-17 
7093.6 6.4240941e-17 
7095.6 6.6038106e-17 
7097.6 6.5377014e-17 
7099.5 6.4052388e-17 
7101.5 6.4366177e-17 
7103.5 6.4965669e-17 
7105.4 6.4019756e-17 
7107.4 6.4196763e-17 
7109.4 6.4154107e-17 
7111.4 6.4931661e-17 
7113.3 6.6020537e-17 
7115.3 6.4498225e-17 
7117.3 6.8738863e-17 
7119.2 6.7437288e-17 
7121.2 6.7033963e-17 
7123.2 6.5917994e-17 
7125.2 6.2195186e-17 
7127.1 6.5541014e-17 
7129.1 6.2740243e-17 
7131.1 6.194544e-17 
7133.0 6.0682183e-17 
7135.0 6.2892605e-17 
7137.0 6.4787536e-17 
7138.9 6.4755413e-17 
7140.9 6.1448188e-17 
7142.9 6.1218729e-17 
7144.9 6.2162536e-17 
7146.8 6.2548569e-17 
7148.8 6.5142438e-17 
7150.8 6.6819029e-17 
7152.7 6.560154e-17 
7154.7 6.6358481e-17 
7156.7 6.6245381e-17 
7158.7 6.2088394e-17 
7160.6 6.3724118e-17 
7162.6 6.6102132e-17 
7164.6 6.4813365e-17 
7166.5 6.4476211e-17 
7168.5 6.3344785e-17 
7170.5 6.34374e-17 
7172.5 6.5974023e-17 
7174.4 6.2510723e-17 
7176.4 6.4290909e-17 
7178.4 6.2712521e-17 
7180.3 6.0512872e-17 
7182.3 6.01102e-17 
7184.3 6.3661417e-17 
7186.2 6.3899355e-17 
7188.2 6.6928779e-17 
7190.2 6.1504533e-17 
7192.2 5.8778181e-17 
7194.1 6.2801939e-17 
7196.1 6.4498739e-17 
7198.1 6.2234854e-17 
7200.0 6.2443292e-17 
7202.0 6.5354653e-17 
7204.0 6.2028672e-17 
7206.0 6.0762846e-17 
7207.9 6.5979365e-17 
7209.9 6.6100983e-17 
7211.9 6.4374304e-17 
7213.8 6.4779401e-17 
7215.8 6.0097368e-17 
7217.8 6.3055817e-17 
7219.8 6.9653022e-17 
7221.7 6.5407246e-17 
7223.7 6.3243103e-17 
7225.7 6.1399963e-17 
7227.6 5.9776043e-17 
7229.6 6.0409353e-17 
7231.6 6.4741574e-17 
7233.5 6.4739006e-17 
7235.5 6.3606285e-17 
7237.5 6.4818556e-17 
7239.5 6.1376845e-17 
7241.4 6.3597617e-17 
7243.4 6.2971067e-17 
7245.4 6.2462907e-17 
7247.3 6.3076061e-17 
7249.3 6.1285462e-17 
7251.3 6.1492378e-17 
7253.3 6.5076687e-17 
7255.2 6.6057368e-17 
7257.2 6.8021407e-17 
7259.2 6.5648811e-17 
7261.1 6.5047814e-17 
7263.1 6.5299755e-17 
7265.1 6.6049876e-17 
7267.1 6.3682073e-17 
7269.0 5.8934175e-17 
7271.0 5.6458103e-17 
7273.0 6.1015665e-17 
7274.9 6.895767e-17 
7276.9 6.8791642e-17 
7278.9 6.6368138e-17 
7280.8 6.5748485e-17 
7282.8 6.493152e-17 
7284.8 6.6696633e-17 
7286.8 6.6377506e-17 
7288.7 6.7789737e-17 
7290.7 6.9765505e-17 
7292.7 6.4424626e-17 
7294.6 6.519271e-17 
7296.6 6.2000286e-17 
7298.6 6.6131887e-17 
7300.6 6.5955479e-17 
7302.5 6.0868928e-17 
7304.5 6.5326039e-17 
7306.5 6.947187e-17 
7308.4 6.8322992e-17 
7310.4 6.6702184e-17 
7312.4 6.9239013e-17 
7314.4 7.0305053e-17 
7316.3 7.0094941e-17 
7318.3 7.0709223e-17 
7320.3 7.0246941e-17 
7322.2 6.9343298e-17 
7324.2 7.0405921e-17 
7326.2 6.9280073e-17 
7328.1 6.8020496e-17 
7330.1 6.6172795e-17 
7332.1 6.5726398e-17 
7334.1 6.7708457e-17 
7336.0 7.0114223e-17 
7338.0 7.0379604e-17 
7340.0 6.6984145e-17 
7341.9 6.5653351e-17 
7343.9 6.7082886e-17 
7345.9 7.0368347e-17 
7347.9 6.8582617e-17 
7349.8 6.8084628e-17 
7351.8 6.7313912e-17 
7353.8 6.768633e-17 
7355.7 6.799809e-17 
7357.7 6.6992187e-17 
7359.7 6.5317369e-17 
7361.7 6.6230184e-17 
7363.6 6.6682266e-17 
7365.6 6.4763513e-17 
7367.6 6.6060372e-17 
7369.5 6.8463403e-17 
7371.5 6.6515738e-17 
7373.5 6.8369989e-17 
7375.4 6.8136617e-17 
7377.4 6.8435788e-17 
7379.4 7.1127445e-17 
7381.4 6.9133294e-17 
7383.3 6.5238971e-17 
7385.3 6.7798399e-17 
7387.3 6.9667765e-17 
7389.2 6.7865848e-17 
7391.2 6.912845e-17 
7393.2 6.9198e-17 
7395.2 6.8778724e-17 
7397.1 6.9816108e-17 
7399.1 6.9232282e-17 
7401.1 6.9262397e-17 
7403.0 6.8105424e-17 
7405.0 6.7979568e-17 
7407.0 7.2094299e-17 
7409.0 7.0132508e-17 
7410.9 6.7304541e-17 
7412.9 7.0208333e-17 
7414.9 7.0526953e-17 
7416.8 6.7708993e-17 
7418.8 6.8021643e-17 
7420.8 6.9430853e-17 
7422.7 6.9899902e-17 
7424.7 7.0206021e-17 
7426.7 6.9415395e-17 
7428.7 6.9437131e-17 
7430.6 6.8211695e-17 
7432.6 6.6724669e-17 
7434.6 6.8247068e-17 
7436.5 6.8249009e-17 
7438.5 6.8065137e-17 
7440.5 7.0683296e-17 
7442.5 7.1763295e-17 
7444.4 6.9175571e-17 
7446.4 7.0700625e-17 
7448.4 7.0366783e-17 
7450.3 6.5739298e-17 
7452.3 6.5102504e-17 
7454.3 6.5967133e-17 
7456.3 6.9005311e-17 
7458.2 6.8686731e-17 
7460.2 6.9239952e-17 
7462.2 7.1312823e-17 
7464.1 7.0640824e-17 
7466.1 6.7337365e-17 
7468.1 6.993694e-17 
7470.0 7.0005201e-17 
7472.0 6.8374188e-17 
7474.0 6.9286619e-17 
7476.0 7.0385114e-17 
7477.9 6.7512887e-17 
7479.9 6.8096679e-17 
7481.9 7.188231e-17 
7483.8 6.9871291e-17 
7485.8 6.9314453e-17 
7487.8 7.1999017e-17 
7489.8 7.1004446e-17 
7491.7 7.003708e-17 
7493.7 7.0031639e-17 
7495.7 6.8434148e-17 
7497.6 6.9354553e-17 
7499.6 7.0110214e-17 
7501.6 6.9712613e-17 
7503.6 7.1701615e-17 
7505.5 7.1006492e-17 
7507.5 7.1552062e-17 
7509.5 7.223665e-17 
7511.4 7.2548186e-17 
7513.4 7.143481e-17 
7515.4 6.8526617e-17 
7517.3 7.1339947e-17 
7519.3 7.6362326e-17 
7521.3 7.7576532e-17 
7523.3 7.3950189e-17 
7525.2 6.5900888e-17 
7527.2 5.9409186e-17 
7529.2 6.0581809e-17 
7531.1 5.8395241e-17 
7533.1 4.8796039e-17 
7535.1 4.6439399e-17 
7537.1 5.3246971e-17 
7539.0 5.7993452e-17 
7541.0 5.438398e-17 
7543.0 5.6406535e-17 
7544.9 6.2165993e-17 
7546.9 6.8180992e-17 
7548.9 7.2641049e-17 
7550.9 6.8802273e-17 
7552.8 6.0245802e-17 
7554.8 6.0516132e-17 
7556.8 6.0207093e-17 
7558.7 5.9564242e-17 
7560.7 6.241278e-17 
7562.7 6.5511542e-17 
7564.6 6.9418089e-17 
7566.6 6.6704065e-17 
7568.6 6.1483702e-17 
7570.6 6.148966e-17 
7572.5 6.5567108e-17 
7574.5 6.7083649e-17 
7576.5 6.7651239e-17 
7578.4 6.8120221e-17 
7580.4 6.9740995e-17 
7582.4 6.9921922e-17 
7584.4 6.9431046e-17 
7586.3 6.8048002e-17 
7588.3 6.6733871e-17 
7590.3 6.6293235e-17 
7592.2 6.7461668e-17 
7594.2 6.8197465e-17 
7596.2 6.8936592e-17 
7598.2 6.8359051e-17 
7600.1 6.800787e-17 
7602.1 7.1747873e-17 
7604.1 7.1321598e-17 
7606.0 6.9366123e-17 
7608.0 6.8334162e-17 
7610.0 6.7751747e-17 
7611.9 6.7709851e-17 
7613.9 6.8664175e-17 
7615.9 6.8113761e-17 
7617.9 6.3468728e-17 
7619.8 6.4820463e-17 
7621.8 7.0730521e-17 
7623.8 7.2318419e-17 
7625.7 7.0388779e-17 
7627.7 6.7758196e-17 
7629.7 6.7824454e-17 
7631.7 7.17677e-17 
7633.6 7.4258342e-17 
7635.6 7.2204792e-17 
7637.6 7.5365308e-17 
7639.5 7.4918169e-17 
7641.5 6.709882e-17 
7643.5 6.2079031e-17 
7645.5 6.4674184e-17 
7647.4 6.8463056e-17 
7649.4 6.8724692e-17 
7651.4 6.8204611e-17 
7653.3 6.6867529e-17 
7655.3 6.6991793e-17 
7657.3 6.6352149e-17 
7659.2 6.7282998e-17 
7661.2 6.6697824e-17 
7663.2 6.8858223e-17 
7665.2 7.0247004e-17 
7667.1 6.906014e-17 
7669.1 6.9636686e-17 
7671.1 7.1959684e-17 
7673.0 6.8101466e-17 
7675.0 6.129551e-17 
7677.0 5.8446021e-17 
7679.0 6.0093386e-17 
7680.9 6.8294597e-17 
7682.9 6.8542098e-17 
7684.9 6.5655583e-17 
7686.8 6.8519362e-17 
7688.8 6.9244489e-17 
7690.8 6.8428357e-17 
7692.8 6.7819735e-17 
7694.7 6.9672803e-17 
7696.7 7.2456578e-17 
7698.7 7.693341e-17 
7700.6 7.5606503e-17 
7702.6 7.1280723e-17 
7704.6 7.1877273e-17 
7706.5 7.0994548e-17 
7708.5 7.0291924e-17 
7710.5 6.8981004e-17 
7712.5 7.0321256e-17 
7714.4 7.0597983e-17 
7716.4 6.5672025e-17 
7718.4 6.8328912e-17 
7720.3 6.7602662e-17 
7722.3 6.8439211e-17 
7724.3 6.9994362e-17 
7726.3 7.1721907e-17 
7728.2 6.77545e-17 
7730.2 6.9929362e-17 
7732.2 7.0039307e-17 
7734.1 6.6859245e-17 
7736.1 6.7834348e-17 
7738.1 7.1309185e-17 
7740.1 7.2916123e-17 
7742.0 7.3402888e-17 
7744.0 7.042765e-17 
7746.0 6.8220951e-17 
7747.9 6.5195284e-17 
7749.9 6.6692606e-17 
7751.9 6.897822e-17 
7753.8 7.0214428e-17 
7755.8 7.1733714e-17 
7757.8 6.9414779e-17 
7759.8 6.919794e-17 
7761.7 7.2212586e-17 
7763.7 7.4890395e-17 
7765.7 7.2053756e-17 
7767.6 7.1235281e-17 
7769.6 7.2541668e-17 
7771.6 7.4803343e-17 
7773.6 7.7915845e-17 
7775.5 7.3585722e-17 
7777.5 6.8045146e-17 
7779.5 7.1345281e-17 
7781.4 7.5621736e-17 
7783.4 6.8867265e-17 
7785.4 6.5121793e-17 
7787.4 6.8320722e-17 
7789.3 6.9023567e-17 
7791.3 6.9819174e-17 
7793.3 6.5716895e-17 
7795.2 6.7785017e-17 
7797.2 7.1170792e-17 
7799.2 7.5426685e-17 
7801.1 7.4747776e-17 
7803.1 6.8709188e-17 
7805.1 7.2261145e-17 
7807.1 7.6808021e-17 
7809.0 7.6326946e-17 
7811.0 7.3128346e-17 
7813.0 6.8734988e-17 
7814.9 6.941466e-17 
7816.9 6.8897157e-17 
7818.9 7.0503777e-17 
7820.9 7.0787175e-17 
7822.8 7.1898933e-17 
7824.8 7.1116893e-17 
7826.8 7.2729703e-17 
7828.7 7.1033814e-17 
7830.7 7.260071e-17 
7832.7 6.951764e-17 
7834.7 6.6469431e-17 
7836.6 6.1262557e-17 
7838.6 6.6051413e-17 
7840.6 7.6324226e-17 
7842.5 7.6029814e-17 
7844.5 7.1209984e-17 
7846.5 7.1572515e-17 
7848.4 7.3391617e-17 
7850.4 7.2016686e-17 
7852.4 7.3611269e-17 
7854.4 7.8699948e-17 
7856.3 7.7086573e-17 
7858.3 6.9812701e-17 
7860.3 7.0403741e-17 
7862.2 7.4948007e-17 
7864.2 7.3370893e-17 
7866.2 7.6842562e-17 
7868.2 8.0542305e-17 
7870.1 7.5222644e-17 
7872.1 7.2655761e-17 
7874.1 7.3605013e-17 
7876.0 7.3930097e-17 
7878.0 7.3323781e-17 
7880.0 7.2705046e-17 
7882.0 7.3549769e-17 
7883.9 7.3493434e-17 
7885.9 7.225295e-17 
7887.9 6.7941481e-17 
7889.8 6.8927639e-17 
7891.8 6.7544769e-17 
7893.8 6.9699408e-17 
7895.7 7.1912465e-17 
7897.7 7.5012353e-17 
7899.7 7.331328e-17 
7901.7 7.0769044e-17 
7903.6 7.3880205e-17 
7905.6 7.3860112e-17 
7907.6 7.2454898e-17 
7909.5 7.2785879e-17 
7911.5 6.944923e-17 
7913.5 6.3576374e-17 
7915.5 6.3691529e-17 
7917.4 6.6726441e-17 
7919.4 6.7728726e-17 
7921.4 7.0498285e-17 
7923.3 7.6412873e-17 
7925.3 7.9589273e-17 
7927.3 7.6315007e-17 
7929.3 7.2391652e-17 
7931.2 7.2587327e-17 
7933.2 7.1702801e-17 
7935.2 7.1781063e-17 
7937.1 7.0309075e-17 
7939.1 7.0397779e-17 
7941.1 7.1866414e-17 
7943.0 7.3126371e-17 
7945.0 7.17666e-17 
7947.0 6.8705925e-17 
7949.0 6.6082603e-17 
7950.9 6.8064919e-17 
7952.9 6.9871757e-17 
7954.9 7.0107577e-17 
7956.8 7.0498851e-17 
7958.8 7.182068e-17 
7960.8 7.3038161e-17 
7962.8 7.1230024e-17 
7964.7 7.0124463e-17 
7966.7 7.4429351e-17 
7968.7 7.5270631e-17 
7970.6 7.3254737e-17 
7972.6 7.306067e-17 
7974.6 6.9886504e-17 
7976.6 6.9913223e-17 
7978.5 6.8583622e-17 
7980.5 6.7089931e-17 
7982.5 6.6774339e-17 
7984.4 6.7127932e-17 
7986.4 6.7384215e-17 
7988.4 7.0618031e-17 
7990.3 7.1480842e-17 
7992.3 7.079917e-17 
7994.3 6.9016637e-17 
7996.3 6.8736126e-17 
7998.2 6.6882469e-17 
8000.2 5.7080103e-17 
8002.2 6.6310956e-17 
8004.1 6.7539759e-17 
8006.1 7.2257643e-17 
8008.1 6.9752371e-17 
8010.1 7.021842e-17 
8012.0 7.3274028e-17 
8014.0 7.3022335e-17 
8016.0 7.0423194e-17 
8017.9 7.2139917e-17 
8019.9 7.1635815e-17 
8021.9 7.0821955e-17 
8023.9 7.1532183e-17 
8025.8 7.2459991e-17 
8027.8 7.2156509e-17 
8029.8 7.0711728e-17 
8031.7 7.0477618e-17 
8033.7 7.3105438e-17 
8035.7 7.3367945e-17 
8037.6 7.3035811e-17 
8039.6 7.140581e-17 
8041.6 6.8556653e-17 
8043.6 6.9441128e-17 
8045.5 7.0457091e-17 
8047.5 7.343933e-17 
8049.5 7.181814e-17 
8051.4 6.9099956e-17 
8053.4 7.3182097e-17 
8055.4 7.5625823e-17 
8057.4 7.412374e-17 
8059.3 7.1227305e-17 
8061.3 7.4601482e-17 
8063.3 7.751237e-17 
8065.2 6.9302703e-17 
8067.2 6.3652959e-17 
8069.2 6.8541225e-17 
8071.2 7.0002843e-17 
8073.1 7.0861013e-17 
8075.1 7.0479217e-17 
8077.1 6.9936314e-17 
8079.0 7.1614436e-17 
8081.0 7.3928969e-17 
8083.0 7.3872504e-17 
8084.9 7.1975489e-17 
8086.9 6.9681399e-17 
8088.9 6.8889723e-17 
8090.9 6.6953334e-17 
8092.8 6.8966956e-17 
8094.8 7.2698556e-17 
8096.8 7.3769874e-17 
8098.7 7.1837273e-17 
8100.7 7.1961436e-17 
8102.7 7.0744979e-17 
8104.7 6.8576898e-17 
8106.6 6.7870055e-17 
8108.6 7.3428875e-17 
8110.6 7.4020347e-17 
8112.5 7.1085564e-17 
8114.5 7.1666337e-17 
8116.5 7.2279688e-17 
8118.5 7.3539218e-17 
8120.4 7.2994956e-17 
8122.4 7.2301053e-17 
8124.4 7.1703792e-17 
8126.3 7.2590892e-17 
8128.3 7.1426514e-17 
8130.3 7.4544692e-17 
8132.2 7.3289595e-17 
8134.2 7.2782589e-17 
8136.2 7.3400742e-17 
8138.2 7.1979303e-17 
8140.1 7.3297429e-17 
8142.1 7.3774645e-17 
8144.1 7.2779426e-17 
8146.0 7.6481515e-17 
8148.0 7.7509367e-17 
8150.0 7.2964843e-17 
8152.0 6.7535042e-17 
8153.9 6.8601178e-17 
8155.9 7.053031e-17 
8157.9 6.9211559e-17 
8159.8 7.1540876e-17 
8161.8 7.4671196e-17 
8163.8 7.3136707e-17 
8165.8 7.224722e-17 
8167.7 7.0007672e-17 
8169.7 7.2775378e-17 
8171.7 7.473345e-17 
8173.6 7.0449383e-17 
8175.6 7.0884396e-17 
8177.6 7.2526684e-17 
8179.5 7.0596477e-17 
8181.5 6.8455805e-17 
8183.5 7.0736366e-17 
8185.5 7.1648724e-17 
8187.4 7.056303e-17 
8189.4 7.0404747e-17 
8191.4 6.9295782e-17 
8193.3 7.1813119e-17 
8195.3 7.5547954e-17 
8197.3 6.7856057e-17 
8199.3 6.2702939e-17 
8201.2 6.5156281e-17 
8203.2 6.7307669e-17 
8205.2 6.7779351e-17 
8207.1 6.9965137e-17 
8209.1 6.4219545e-17 
8211.1 6.8411467e-17 
8213.1 7.0943502e-17 
8215.0 6.766698e-17 
8217.0 6.3994792e-17 
8219.0 6.0128747e-17 
8220.9 6.1398995e-17 
8222.9 6.5458677e-17 
8224.9 6.9655922e-17 
8226.8 7.2271924e-17 
8228.8 6.8698121e-17 
8230.8 6.6852029e-17 
8232.8 6.8250942e-17 
8234.7 6.6501528e-17 
8236.7 6.8220741e-17 
8238.7 7.1626141e-17 
8240.6 7.1193595e-17 
8242.6 7.14768e-17 
8244.6 7.3402957e-17 
8246.6 7.5303767e-17 
8248.5 7.4706263e-17 
8250.5 7.3015803e-17 
8252.5 7.7067606e-17 
8254.4 7.319599e-17 
8256.4 7.1328884e-17 
8258.4 7.4646297e-17 
8260.4 7.1321223e-17 
8262.3 5.9395531e-17 
8264.3 5.9737028e-17 
8266.3 6.8288455e-17 
8268.2 6.6782628e-17 
8270.2 6.9949461e-17 
8272.2 6.9444776e-17 
8274.1 6.2186492e-17 
8276.1 6.6469051e-17 
8278.1 7.0958031e-17 
8280.1 6.8128584e-17 
8282.0 6.9276274e-17 
8284.0 7.4615042e-17 
8286.0 7.3241218e-17 
8287.9 7.3123678e-17 
8289.9 7.3352104e-17 
8291.9 6.9533221e-17 
8293.9 7.0226246e-17 
8295.8 7.1916358e-17 
8297.8 6.9211861e-17 
8299.8 6.9701528e-17 
8301.7 6.8571872e-17 
8303.7 6.617618e-17 
8305.7 7.0654621e-17 
8307.7 7.0690722e-17 
8309.6 6.9523042e-17 
8311.6 7.2027849e-17 
8313.6 7.3129948e-17 
8315.5 6.7514951e-17 
8317.5 6.9977052e-17 
8319.5 6.6785652e-17 
8321.4 6.6743502e-17 
8323.4 6.9761389e-17 
8325.4 7.1281719e-17 
8327.4 7.2220017e-17 
8329.3 7.1725217e-17 
8331.3 7.1934843e-17 
8333.3 7.2054175e-17 
8335.2 6.8792011e-17 
8337.2 6.8090708e-17 
8339.2 7.0359311e-17 
8341.2 7.2933521e-17 
8343.1 7.1815975e-17 
8345.1 6.467015e-17 
8347.1 6.0864423e-17 
8349.0 6.4838824e-17 
8351.0 6.2497197e-17 
8353.0 6.421326e-17 
8355.0 6.8846241e-17 
8356.9 6.7951026e-17 
8358.9 6.8131375e-17 
8360.9 7.0486402e-17 
8362.8 7.472597e-17 
8364.8 7.4954085e-17 
8366.8 7.2340313e-17 
8368.7 6.6066816e-17 
8370.7 6.6287748e-17 
8372.7 6.7375459e-17 
8374.7 7.1360078e-17 
8376.6 7.7472299e-17 
8378.6 7.5294685e-17 
8380.6 6.9571286e-17 
8382.5 6.9723882e-17 
8384.5 6.9607647e-17 
8386.5 6.5593797e-17 
8388.5 6.7665583e-17 
8390.4 7.0647636e-17 
8392.4 7.3254234e-17 
8394.4 7.1480833e-17 
8396.3 7.2308329e-17 
8398.3 7.2253304e-17 
8400.3 7.0328637e-17 
8402.3 7.2291602e-17 
8404.2 7.2258467e-17 
8406.2 7.3439886e-17 
8408.2 7.2568763e-17 
8410.1 7.3107454e-17 
8412.1 7.3132061e-17 
8414.1 6.9949379e-17 
8416.0 7.0598914e-17 
8418.0 7.71012e-17 
8420.0 6.9574881e-17 
8422.0 7.2368782e-17 
8423.9 7.5395869e-17 
8425.9 7.0953178e-17 
8427.9 6.8812065e-17 
8429.8 6.9558961e-17 
8431.8 6.9228657e-17 
8433.8 7.0634788e-17 
8435.8 7.0412129e-17 
8437.7 7.0225266e-17 
8439.7 7.1590187e-17 
8441.7 7.0070655e-17 
8443.6 7.1979505e-17 
8445.6 7.3120022e-17 
8447.6 6.9890044e-17 
8449.6 6.7805292e-17 
8451.5 6.875056e-17 
8453.5 7.2988199e-17 
8455.5 7.3618642e-17 
8457.4 7.1274385e-17 
8459.4 7.2559113e-17 
8461.4 7.4637181e-17 
8463.3 7.1969006e-17 
8465.3 6.6178925e-17 
8467.3 6.6697209e-17 
8469.3 6.6621943e-17 
8471.2 6.9218842e-17 
8473.2 6.598521e-17 
8475.2 6.6632609e-17 
8477.1 7.1302773e-17 
8479.1 7.1051869e-17 
8481.1 7.0298323e-17 
8483.1 7.182584e-17 
8485.0 7.0238655e-17 
8487.0 7.1711611e-17 
8489.0 7.221674e-17 
8490.9 7.1352625e-17 
8492.9 7.1329762e-17 
8494.9 7.1553812e-17 
8496.9 7.1107828e-17 
8498.8 7.0841951e-17 
8500.8 7.1779839e-17 
8502.8 7.3097167e-17 
8504.7 6.9026741e-17 
8506.7 7.1278116e-17 
8508.7 7.3737396e-17 
8510.6 7.0983824e-17 
8512.6 6.7351326e-17 
8514.6 6.6679083e-17 
8516.6 7.1987587e-17 
8518.5 7.0452481e-17 
8520.5 7.2515763e-17 
8522.5 7.2612295e-17 
8524.4 7.0849571e-17 
8526.4 6.9142359e-17 
8528.4 6.4652688e-17 
8530.4 6.767201e-17 
8532.3 6.6802785e-17 
8534.3 6.7061174e-17 
8536.3 6.6748194e-17 
8538.2 6.5347689e-17 
8540.2 6.3961629e-17 
8542.2 6.7285747e-17 
8544.2 6.9067237e-17 
8546.1 6.5458774e-17 
8548.1 6.3306386e-17 
8550.1 6.8904493e-17 
8552.0 6.4187978e-17 
8554.0 6.6691555e-17 
8556.0 6.5282217e-17 
8557.9 6.6078446e-17 
8559.9 7.1369622e-17 
8561.9 6.7574822e-17 
8563.9 6.8703474e-17 
8565.8 6.8152716e-17 
8567.8 6.8974212e-17 
8569.8 6.7115717e-17 
8571.7 6.5681279e-17 
8573.7 7.0526942e-17 
8575.7 7.0086809e-17 
8577.7 6.6181573e-17 
8579.6 6.6136276e-17 
8581.6 6.9479027e-17 
8583.6 6.9955129e-17 
8585.5 6.8584278e-17 
8587.5 7.0331756e-17 
8589.5 6.8143063e-17 
8591.5 6.4013294e-17 
8593.4 6.9152614e-17 
8595.4 7.071523e-17 
8597.4 6.9027475e-17 
8599.3 7.2304975e-17 
8601.3 7.6054105e-17 
8603.3 7.2904247e-17 
8605.2 6.9750197e-17 
8607.2 6.9951724e-17 
8609.2 7.1927158e-17 
8611.2 7.0971897e-17 
8613.1 6.7780552e-17 
8615.1 6.7287076e-17 
8617.1 6.8491771e-17 
8619.0 6.8990973e-17 
8621.0 6.7794792e-17 
8623.0 6.9740059e-17 
8625.0 6.630499e-17 
8626.9 6.6109041e-17 
8628.9 6.7649941e-17 
8630.9 7.0931137e-17 
8632.8 7.1203608e-17 
8634.8 7.3942149e-17 
8636.8 7.4617529e-17 
8638.8 7.2355494e-17 
8640.7 7.2050465e-17 
8642.7 6.9382095e-17 
8644.7 6.9528933e-17 
8646.6 6.8937042e-17 
8648.6 7.0387221e-17 
8650.6 7.248479e-17 
8652.5 6.9496403e-17 
8654.5 6.6769189e-17 
8656.5 7.0227163e-17 
8658.5 6.812064e-17 
8660.4 6.55532e-17 
8662.4 6.9501079e-17 
8664.4 6.9728697e-17 
8666.3 6.77521e-17 
8668.3 6.6893633e-17 
8670.3 6.6877055e-17 
8672.3 7.040253e-17 
8674.2 6.362798e-17 
8676.2 6.0899174e-17 
8678.2 6.7504877e-17 
8680.1 6.0959017e-17 
8682.1 5.9465641e-17 
8684.1 6.5258565e-17 
8686.1 6.5306742e-17 
8688.0 6.6557013e-17 
8690.0 6.1146471e-17 
8692.0 5.8731169e-17 
8693.9 5.975416e-17 
8695.9 6.2497527e-17 
8697.9 6.6090127e-17 
8699.8 6.7277871e-17 
8701.8 6.8219794e-17 
8703.8 6.8388088e-17 
8705.8 6.53766e-17 
8707.7 6.7960403e-17 
8709.7 6.5980043e-17 
8711.7 6.3433209e-17 
8713.6 6.7563149e-17 
8715.6 6.6086455e-17 
8717.6 6.7395702e-17 
8719.6 6.8376321e-17 
8721.5 6.772651e-17 
8723.5 6.6736788e-17 
8725.5 6.8527291e-17 
8727.4 6.97846e-17 
8729.4 7.0880154e-17 
8731.4 6.7567745e-17 
8733.4 6.5109384e-17 
8735.3 6.5707246e-17 
8737.3 6.5745951e-17 
8739.3 5.8733673e-17 
8741.2 5.3811603e-17 
8743.2 5.5553782e-17 
8745.2 4.841403e-17 
8747.1 5.455032e-17 
8749.1 6.0523052e-17 
8751.1 5.9138775e-17 
8753.1 5.7519743e-17 
8755.0 6.2323828e-17 
8757.0 6.4528956e-17 
8759.0 6.2688849e-17 
8760.9 7.0311704e-17 
8762.9 6.9152731e-17 
8764.9 6.619685e-17 
8766.9 6.4816727e-17 
8768.8 6.4909553e-17 
8770.8 6.2590822e-17 
8772.8 6.7101393e-17 
8774.7 6.9275421e-17 
8776.7 6.7697293e-17 
8778.7 6.5096209e-17 
8780.7 6.4393998e-17 
8782.6 6.6400347e-17 
8784.6 6.6752261e-17 
8786.6 6.396546e-17 
8788.5 6.4169758e-17 
8790.5 6.3957504e-17 
8792.5 6.8919463e-17 
8794.4 6.5518449e-17 
8796.4 6.6307265e-17 
8798.4 5.8693181e-17 
8800.4 5.4567478e-17 
8802.3 5.9724615e-17 
8804.3 6.4527599e-17 
8806.3 6.9635616e-17 
8808.2 6.7643118e-17 
8810.2 6.7599272e-17 
8812.2 6.5743793e-17 
8814.2 6.2837189e-17 
8816.1 6.129326e-17 
8818.1 6.1176339e-17 
8820.1 6.7211428e-17 
8822.0 6.6299523e-17 
8824.0 6.3930627e-17 
8826.0 6.3632184e-17 
8828.0 6.147179e-17 
8829.9 6.3483912e-17 
8831.9 5.8664465e-17 
8833.9 4.8692632e-17 
8835.8 4.7671592e-17 
8837.8 6.094563e-17 
8839.8 6.6974975e-17 
8841.7 6.9462057e-17 
8843.7 7.2355052e-17 
8845.7 6.8139202e-17 
8847.7 6.5921936e-17 
8849.6 6.5354748e-17 
8851.6 6.5884328e-17 
8853.6 6.5480411e-17 
8855.5 6.4363182e-17 
8857.5 6.0409073e-17 
8859.5 6.2441526e-17 
8861.5 6.8958522e-17 
8863.4 6.7077002e-17 
8865.4 5.9580894e-17 
8867.4 6.4148698e-17 
8869.3 6.5936897e-17 
8871.3 5.8625235e-17 
8873.3 5.611758e-17 
8875.3 5.2718865e-17 
8877.2 6.1901734e-17 
8879.2 6.6744594e-17 
8881.2 6.3790348e-17 
8883.1 6.8014299e-17 
8885.1 6.7876904e-17 
8887.1 6.1663914e-17 
8889.0 6.7972089e-17 
8891.0 6.8134651e-17 
8893.0 6.4109765e-17 
8895.0 6.6369358e-17 
8896.9 6.8238108e-17 
8898.9 6.4663379e-17 
8900.9 6.748764e-17 
8902.8 6.4737924e-17 
8904.8 6.4216261e-17 
8906.8 6.3945462e-17 
8908.8 6.4638251e-17 
8910.7 7.1215366e-17 
8912.7 7.6355017e-17 
8914.7 7.4333148e-17 
8916.6 6.3224468e-17 
8918.6 5.9285534e-17 
8920.6 5.9527754e-17 
8922.6 5.9770074e-17 
8924.5 6.001252e-17 
8926.5 6.0254923e-17 
8928.5 6.0497573e-17 
8930.4 6.0740301e-17 
8932.4 6.0983135e-17 
8934.4 6.1225968e-17 
8936.3 6.1469029e-17 
8938.3 6.1712169e-17 
8940.3 6.195541e-17 
8942.3 6.2198656e-17 
8944.2 6.2442131e-17 
8946.2 6.2685679e-17 
8948.2 6.2929333e-17 
8950.1 6.3172992e-17 
8952.1 6.3416847e-17 
8954.1 6.6523715e-17 
8956.1 6.8534748e-17 
8958.0 7.0626287e-17 
8960.0 7.0098572e-17 
8962.0 6.292055e-17 
8963.9 5.5902606e-17 
8965.9 6.0877268e-17 
8967.9 7.0294695e-17 
8969.8 6.9052767e-17 
8971.8 6.765761e-17 
8973.8 6.4317309e-17 
8975.8 6.8522694e-17 
8977.7 7.0610641e-17 
8979.7 7.0925673e-17 
8981.7 6.8642751e-17 
8983.6 6.506887e-17 
8985.6 6.3398434e-17 
8987.6 6.7858536e-17 
8989.6 7.4598548e-17 
8991.5 7.3369801e-17 
8993.5 6.839093e-17 
8995.5 6.5891514e-17 
8997.4 6.6770068e-17 
8999.4 7.0541887e-17 
9001.4 7.3016116e-17 
9003.4 7.017423e-17 
9005.3 6.8547225e-17 
9007.3 6.5121407e-17 
9009.3 6.2683923e-17 
9011.2 6.5431006e-17 
9013.2 6.6489519e-17 
9015.2 6.3159897e-17 
9017.1 6.2228549e-17 
9019.1 6.7638595e-17 
9021.1 6.8920401e-17 
9023.1 6.8257771e-17 
9025.0 6.9542837e-17 
9027.0 6.9154097e-17 
9029.0 6.9347614e-17 
9030.9 7.1119254e-17 
9032.9 6.6587163e-17 
9034.9 6.3060124e-17 
9036.9 6.6566662e-17 
9038.8 6.8541621e-17 
9040.8 6.9320256e-17 
9042.8 6.9548565e-17 
9044.7 6.7164e-17 
9046.7 6.5334674e-17 
9048.7 6.6090866e-17 
9050.7 6.6182861e-17 
9052.6 6.5805389e-17 
9054.6 6.8101703e-17 
9056.6 6.8202743e-17 
9058.5 6.7593937e-17 
9060.5 6.8129403e-17 
9062.5 6.627859e-17 
9064.4 6.6153617e-17 
9066.4 6.6831982e-17 
9068.4 6.4458142e-17 
9070.4 6.1749117e-17 
9072.3 6.1745294e-17 
9074.3 6.577105e-17 
9076.3 6.9190905e-17 
9078.2 7.0350496e-17 
9080.2 7.24525e-17 
9082.2 7.0747111e-17 
9084.2 7.0202056e-17 
9086.1 7.1509253e-17 
9088.1 6.8151776e-17 
9090.1 6.7178152e-17 
9092.0 6.7760994e-17 
9094.0 7.192865e-17 
9096.0 7.2161295e-17 
9098.0 7.0428341e-17 
9099.9 6.7229517e-17 
9101.9 6.8152998e-17 
9103.9 7.1929895e-17 
9105.8 7.3424008e-17 
9107.8 6.9754889e-17 
9109.8 6.5859359e-17 
9111.7 7.061597e-17 
9113.7 7.4887153e-17 
9115.7 7.3062085e-17 
9117.7 7.3422849e-17 
9119.6 7.3368058e-17 
9121.6 7.3313208e-17 
9123.6 7.3258405e-17 
9125.5 7.3203525e-17 
9127.5 7.3148587e-17 
9129.5 7.3093647e-17 
9131.5 7.3038707e-17 
9133.4 7.2983707e-17 
9135.4 7.2928684e-17 
9137.4 7.2873627e-17 
9139.3 7.2818569e-17 
9141.3 7.2763454e-17 
9143.3 7.2708309e-17 
9145.3 7.2653139e-17 
9147.2 7.2597962e-17 
9149.2 7.2542735e-17 
9151.2 7.2487471e-17 
9153.1 7.2432162e-17 
9155.1 7.2376842e-17 
9157.1 7.2321547e-17 
9159.0 7.2266146e-17 
9161.0 7.2210744e-17 
9163.0 7.2155311e-17 
9165.0 7.5660004e-17 
9166.9 7.8595612e-17 
9168.9 7.7442176e-17 
9170.9 7.5859868e-17 
9172.8 7.5838475e-17 
9174.8 7.9688513e-17 
9176.8 7.9128782e-17 
9178.8 7.3769892e-17 
9180.7 7.2619241e-17 
9182.7 7.4393396e-17 
9184.7 7.5361361e-17 
9186.6 7.6131885e-17 
9188.6 7.6271678e-17 
9190.6 7.5695311e-17 
9192.6 7.3883052e-17 
9194.5 7.3093835e-17 
9196.5 7.3803099e-17 
9198.5 7.5164036e-17 
9200.4 7.5129428e-17 
9202.4 7.3935138e-17 
9204.4 7.2191947e-17 
9206.3 7.1882952e-17 
9208.3 7.3841091e-17 
9210.3 7.7642106e-17 
9212.3 7.6791507e-17 
9214.2 6.7471111e-17 
9216.2 6.2937614e-17 
9218.2 6.4478923e-17 
9220.1 6.690761e-17 
9222.1 6.6428351e-17 
9224.1 5.9144864e-17 
9226.1 6.5754001e-17 
9228.0 7.6411116e-17 
9230.0 6.5281075e-17 
9232.0 5.9817829e-17 
9233.9 6.6645723e-17 
9235.9 6.1413578e-17 
9237.9 5.7142204e-17 
9239.9 6.7489134e-17 
9241.8 7.473054e-17 
9243.8 7.2029593e-17 
9245.8 6.9563147e-17 
9247.7 7.0382601e-17 
9249.7 7.0667468e-17 
9251.7 7.6441052e-17 
9253.6 7.7148628e-17 
9255.6 6.5012964e-17 
9257.6 5.8284438e-17 
9259.6 6.4469112e-17 
9261.5 7.6283858e-17 
9263.5 8.1475677e-17 
9265.5 7.0984098e-17 
9267.4 6.3810221e-17 
9269.4 6.5092251e-17 
9271.4 6.5383766e-17 
9273.4 7.1644204e-17 
9275.3 7.850024e-17 
9277.3 7.6575014e-17 
9279.3 7.6151502e-17 
9281.2 8.271659e-17 
9283.2 7.0184896e-17 
9285.2 5.0381521e-17 
9287.2 3.2233854e-17 
9289.1 4.8456129e-17 
9291.1 4.8827681e-17 
9293.1 6.0595817e-17 
9295.0 6.9382512e-17 
9297.0 6.9188591e-17 
9299.0 6.7659217e-17 
9300.9 7.085192e-17 
9302.9 7.3772387e-17 
9304.9 7.6191822e-17 
9306.9 7.9256297e-17 
9308.8 7.8510415e-17 
9310.8 7.5270249e-17 
9312.8 7.4397731e-17 
9314.7 7.7203827e-17 
9316.7 8.1842705e-17 
9318.7 7.9365548e-17 
9320.7 7.5909464e-17 
9322.6 7.3540178e-17 
9324.6 7.5275097e-17 
9326.6 7.9291727e-17 
9328.5 7.4925562e-17 
9330.5 7.4176908e-17 
9332.5 7.5296589e-17 
9334.5 7.6317811e-17 
9336.4 8.1603741e-17 
9338.4 7.5829445e-17 
9340.4 6.0436615e-17 
9342.3 6.281687e-17 
9344.3 7.8527499e-17 
9346.3 7.7112101e-17 
9348.2 6.024402e-17 
9350.2 5.4077001e-17 
9352.2 5.7999705e-17 
9354.2 6.4039583e-17 
9356.1 7.3658662e-17 
9358.1 7.6155846e-17 
9360.1 7.59807e-17 
9362.0 7.8526286e-17 
9364.0 8.0647086e-17 
9366.0 7.5738627e-17 
9368.0 8.1446759e-17 
9369.9 6.2379418e-17 
9371.9 5.9114987e-17 
9373.9 6.9294542e-17 
9375.8 7.8670103e-17 
9377.8 7.812658e-17 
9379.8 7.7735713e-17 
9381.8 6.9472983e-17 
9383.7 5.8984234e-17 
9385.7 6.2237046e-17 
9387.7 6.7329107e-17 
9389.6 5.8143493e-17 
9391.6 5.5724681e-17 
9393.6 6.8147517e-17 
9395.5 7.521814e-17 
9397.5 8.1124673e-17 
9399.5 8.8450899e-17 
9401.5 9.1946544e-17 
9403.4 9.2279651e-17 
9405.4 8.305938e-17 
9407.4 7.3400145e-17 
9409.3 7.135431e-17 
9411.3 6.5350312e-17 
9413.3 6.229603e-17 
9415.3 7.5606053e-17 
9417.2 8.1467405e-17 
9419.2 7.890883e-17 
9421.2 9.0447982e-17 
9423.1 9.6268862e-17 
9425.1 8.7829074e-17 
9427.1 8.0557302e-17 
9429.1 8.1374825e-17 
9431.0 8.0778084e-17 
9433.0 8.1351673e-17 
9435.0 8.1925233e-17 
9436.9 8.2499277e-17 
9438.9 8.3073578e-17 
9440.9 8.3648077e-17 
9442.8 8.4222518e-17 
9444.8 8.4797497e-17 
9446.8 8.5372677e-17 
9448.8 8.5948084e-17 
9450.7 8.6523716e-17 
9452.7 8.7099322e-17 
9454.7 8.7675408e-17 
9456.6 8.8251751e-17 
9458.6 8.8828294e-17 
9460.6 8.940478e-17 
9462.6 7.8632463e-17 
9464.5 7.9179716e-17 
9466.5 8.3179171e-17 
9468.5 8.9078413e-17 
9470.4 1.0557839e-16 
9472.4 1.0054575e-16 
9474.4 8.1541038e-17 
9476.4 7.2360939e-17 
9478.3 7.1921517e-17 
9480.3 7.9991908e-17 
9482.3 8.8518186e-17 
9484.2 8.6765018e-17 
9486.2 8.5573319e-17 
9488.2 9.1436607e-17 
9490.1 8.7674617e-17 
9492.1 8.6922471e-17 
9494.1 9.5810926e-17 
9496.1 9.4918416e-17 
9498.0 8.9412219e-17 
9500.0 8.4126474e-17 
9502.0 7.7187364e-17 
9503.9 8.2367486e-17 
9505.9 8.7073871e-17 
9507.9 8.4098611e-17 
9509.9 8.2804807e-17 
9511.8 8.3662402e-17 
9513.8 8.5590426e-17 
9515.8 8.2114541e-17 
9517.7 7.9757282e-17 
9519.7 8.2237404e-17 
9521.7 8.4681709e-17 
9523.7 8.9926317e-17 
9525.6 9.2750905e-17 
9527.6 8.5407928e-17 
9529.6 8.0004728e-17 
9531.5 7.9935898e-17 
9533.5 8.447085e-17 
9535.5 8.9036375e-17 
9537.4 8.7064548e-17 
9539.4 8.526131e-17 
9541.4 9.1407599e-17 
9543.4 9.2029823e-17 
9545.3 8.4715246e-17 
9547.3 8.2509926e-17 
9549.3 8.1848125e-17 
9551.2 8.7610918e-17 
9553.2 8.5025135e-17 
9555.2 8.5032075e-17 
9557.2 8.5754435e-17 
9559.1 8.6613002e-17 
9561.1 8.8803033e-17 
9563.1 8.5270248e-17 
9565.0 8.7692555e-17 
9567.0 9.6004244e-17 
9569.0 9.4578048e-17 
9571.0 8.8947379e-17 
9572.9 8.382534e-17 
9574.9 7.9361262e-17 
9576.9 8.0042036e-17 
9578.8 8.3347119e-17 
9580.8 8.5878035e-17 
9582.8 7.9230874e-17 
9584.7 8.0055726e-17 
9586.7 8.8129616e-17 
9588.7 8.4417449e-17 
9590.7 8.1806967e-17 
9592.6 8.1166471e-17 
9594.6 8.6387957e-17 
9596.6 9.2570416e-17 
9598.5 9.3321602e-17 
9600.5 8.7256728e-17 
9602.5 8.6801549e-17 
9604.5 7.7840271e-17 
9606.4 7.8287392e-17 
9608.4 8.6651318e-17 
9610.4 8.6561321e-17 
9612.3 8.4315494e-17 
9614.3 9.0377302e-17 
9616.3 8.8059308e-17 
9618.3 8.354988e-17 
9620.2 8.9186822e-17 
9622.2 9.4100315e-17 
9624.2 8.7156516e-17 
9626.1 8.5953578e-17 
9628.1 8.4156629e-17 
9630.1 8.4762817e-17 
9632.0 9.0397566e-17 
9634.0 8.7730408e-17 
9636.0 8.8224081e-17 
9638.0 9.4546717e-17 
9639.9 9.3690664e-17 
9641.9 8.5657817e-17 
9643.9 8.4696226e-17 
9645.8 8.2473071e-17 
9647.8 8.408014e-17 
9649.8 8.7475912e-17 
9651.8 9.4817479e-17 
9653.7 9.99291e-17 
9655.7 1.0004581e-16 
9657.7 9.6477839e-17 
9659.6 9.0979353e-17 
9661.6 9.6339304e-17 
9663.6 9.6067671e-17 
9665.6 9.5555352e-17 
9667.5 9.6740948e-17 
9669.5 9.6670297e-17 
9671.5 9.8041845e-17 
9673.4 9.3758855e-17 
9675.4 1.0048489e-16 
9677.4 1.0545389e-16 
9679.3 1.0335136e-16 
9681.3 9.7358953e-17 
9683.3 9.5137146e-17 
9685.3 9.0625793e-17 
9687.2 9.11519e-17 
9689.2 8.8180998e-17 
9691.2 9.1223289e-17 
9693.1 8.6260308e-17 
9695.1 8.34856e-17 
9697.1 8.4785503e-17 
9699.1 7.9880448e-17 
9701.0 9.4786038e-17 
9703.0 9.0323148e-17 
9705.0 8.4506735e-17 
9706.9 9.3127063e-17 
9708.9 9.4408365e-17 
9710.9 1.0101046e-16 
9712.9 9.5645325e-17 
9714.8 9.8597196e-17 
9716.8 9.5277746e-17 
9718.8 8.493338e-17 
9720.7 9.3924192e-17 
9722.7 9.4205298e-17 
9724.7 9.2324354e-17 
9726.6 9.5265314e-17 
9728.6 8.8807248e-17 
9730.6 1.0081588e-16 
9732.6 1.0087041e-16 
9734.5 9.5777538e-17 
9736.5 9.9874947e-17 
9738.5 1.0184654e-16 
9740.4 1.0596131e-16 
9742.4 1.0062337e-16 
9744.4 1.0070623e-16 
9746.4 1.0379045e-16 
9748.3 1.0137837e-16 
9750.3 9.2372354e-17 
9752.3 8.3058319e-17 
9754.2 8.2237749e-17 
9756.2 9.0153748e-17 
9758.2 9.8689921e-17 
9760.2 9.9054818e-17 
9762.1 1.0003078e-16 
9764.1 1.018224e-16 
9766.1 1.0158928e-16 
9768.0 9.8069413e-17 
9770.0 9.3309996e-17 
9772.0 9.9626678e-17 
9773.9 8.8925318e-17 
9775.9 8.52733e-17 
9777.9 9.968739e-17 
9779.9 9.8057122e-17 
9781.8 1.0647804e-16 
9783.8 1.0163298e-16 
9785.8 9.487755e-17 
9787.7 9.1819089e-17 
9789.7 9.8381023e-17 
9791.7 1.0951672e-16 
9793.7 1.1148555e-16 
9795.6 1.096861e-16 
9797.6 9.6400114e-17 
9799.6 9.7441783e-17 
9801.5 1.0780114e-16 
9803.5 1.0404873e-16 
9805.5 9.9787828e-17 
9807.5 9.8844841e-17 
9809.4 1.0075115e-16 
9811.4 1.0439212e-16 
9813.4 9.9589269e-17 
9815.3 8.2236938e-17 
9817.3 7.5181076e-17 
9819.3 7.8877618e-17 
9821.2 6.966477e-17 
9823.2 7.7920907e-17 
9825.2 1.0560231e-16 
9827.2 1.0723652e-16 
9829.1 9.7688975e-17 
9831.1 9.1882882e-17 
9833.1 9.8309842e-17 
9835.0 1.0214536e-16 
9837.0 1.0442381e-16 
9839.0 1.0539168e-16 
9841.0 1.1029394e-16 
9842.9 1.0394372e-16 
9844.9 9.8389942e-17 
9846.9 9.9851663e-17 
9848.8 8.7675206e-17 
9850.8 8.6647105e-17 
9852.8 8.1362941e-17 
9854.8 1.0079948e-16 
9856.7 1.0584824e-16 
9858.7 9.1068398e-17 
9860.7 9.1077915e-17 
9862.6 8.4359355e-17 
9864.6 9.955867e-17 
9866.6 8.1821628e-17 
9868.5 8.1405742e-17 
9870.5 9.9854137e-17 
9872.5 9.6939892e-17 
9874.5 9.6968787e-17 
9876.4 9.4975352e-17 
9878.4 9.3360654e-17 
9880.4 9.9355347e-17 
9882.3 1.0556248e-16 
9884.3 1.0427181e-16 
9886.3 9.49766e-17 
9888.3 1.0227679e-16 
9890.2 1.0975888e-16 
9892.2 1.110907e-16 
9894.2 1.0897831e-16 
9896.1 1.069141e-16 
9898.1 1.0946189e-16 
9900.1 1.1278667e-16 
9902.1 1.0716931e-16 
9904.0 1.0414495e-16 
9906.0 1.0189353e-16 
9908.0 1.0603679e-16 
9909.9 1.0749527e-16 
9911.9 1.2490314e-16 
9913.9 1.0557562e-16 
9915.8 8.9325577e-17 
9917.8 8.9704454e-17 
9919.8 1.0284843e-16 
9921.8 1.1081323e-16 
9923.7 1.1056053e-16 
9925.7 1.0176861e-16 
9927.7 1.0606018e-16 
9929.6 9.4210251e-17 
9931.6 1.0233677e-16 
9933.6 1.012157e-16 
9935.6 9.8446311e-17 
9937.5 9.9693425e-17 
9939.5 1.0251223e-16 
9941.5 1.0570005e-16 
9943.4 9.9802305e-17 
9945.4 1.0447089e-16 
9947.4 1.1288017e-16 
9949.4 1.0610935e-16 
9951.3 1.0284288e-16 
9953.3 1.0603477e-16 
9955.3 1.0077072e-16 
9957.2 1.033782e-16 
9959.2 1.1047928e-16 
9961.2 1.0158636e-16 
9963.1 9.3695228e-17 
9965.1 9.3643215e-17 
9967.1 1.0799895e-16 
9969.1 1.0341973e-16 
9971.0 9.992603e-17 
9973.0 1.0344846e-16 
9975.0 9.68859e-17 
9976.9 1.0669624e-16 
9978.9 1.2451163e-16 
9980.9 1.1674934e-16 
9982.9 8.1984559e-17 
9984.8 7.3589311e-17 
9986.8 7.477029e-17 
9988.8 1.066673e-16 
9990.7 1.0201564e-16 
9992.7 1.0312091e-16 
9994.7 1.1104399e-16 
9996.7 1.1186026e-16 
9998.6 1.1295372e-16 
10000.6 1.069395e-16 
10002.6 1.0683984e-16 
10004.5 1.0817133e-16 
10006.5 9.637013e-17 
10008.5 1.0457711e-16 
10010.4 1.0388748e-16 
10012.4 9.8241258e-17 
10014.4 9.2165364e-17 
10016.4 8.9599234e-17 
10018.3 8.8184436e-17 
10020.3 1.0600667e-16 
10022.3 1.0609241e-16 
10024.2 8.6448311e-17 
10026.2 9.2998124e-17 
10028.2 1.0696888e-16 
10030.2 9.1715385e-17 
10032.1 9.0817765e-17 
10034.1 9.7965979e-17 
10036.1 1.0346515e-16 
10038.0 1.0520096e-16 
10040.0 9.6441704e-17 
10042.0 1.0840321e-16 
10044.0 1.0610393e-16 
10045.9 1.0359954e-16 
10047.9 1.0789145e-16 
10049.9 1.1503e-16 
10051.8 1.0722951e-16 
10053.8 9.5123834e-17 
10055.8 1.0066146e-16 
10057.7 9.8012511e-17 
10059.7 9.512944e-17 
10061.7 1.0051494e-16 
10063.7 8.0663039e-17 
10065.6 7.8000144e-17 
10067.6 8.1042755e-17 
10069.6 7.3615149e-17 
10071.5 1.0064666e-16 
10073.5 8.3398811e-17 
10075.5 9.9600671e-17 
10077.5 8.0581925e-17 
10079.4 7.8468854e-17 
10081.4 1.0572641e-16 
10083.4 1.0926717e-16 
10085.3 1.1290335e-16 
10087.3 1.1186512e-16 
10089.3 8.9456191e-17 
10091.3 9.1448242e-17 
10093.2 8.5090459e-17 
10095.2 9.3691984e-17 
10097.2 9.614544e-17 
10099.1 9.0104733e-17 
10101.1 1.1789558e-16 
10103.1 1.3579412e-16 
10105.0 1.1422397e-16 
10107.0 1.0571672e-16 
10109.0 8.6750396e-17 
10111.0 6.5862501e-17 
10112.9 9.5820888e-17 
10114.9 1.3558297e-16 
10116.9 1.0098129e-16 
10118.8 1.0328226e-16 
10120.8 1.0033284e-16 
10122.8 1.0844916e-16 
10124.8 8.5043947e-17 
10126.7 8.9670354e-17 
10128.7 7.4918e-17 
10130.7 1.1624155e-16 
10132.6 1.2759626e-16 
10134.6 9.3157917e-17 
10136.6 7.9658596e-17 
10138.6 9.6783768e-17 
10140.5 1.2368944e-16 
10142.5 9.4450349e-17 
10144.5 1.0229301e-16 
10146.4 1.0402678e-16 
10148.4 9.2857736e-17 
10150.4 9.8010782e-17 
10152.3 1.0622252e-16 
10154.3 1.0810505e-16 
10156.3 1.1839976e-16 
10158.3 9.8236959e-17 
10160.2 9.8694985e-17 
10162.2 9.42663e-17 
10164.2 1.0077088e-16 
10166.1 1.0210915e-16 
10168.1 9.0547903e-17 
10170.1 8.9888339e-17 
10172.1 7.4351366e-17 
10174.0 6.7709575e-17 
10176.0 8.1862845e-17 
10178.0 1.0007776e-16 
10179.9 1.3085794e-16 
10181.9 1.3635894e-16 
10183.9 8.8589617e-17 
10185.9 1.341491e-16 
10187.8 1.0878613e-16 
10189.8 7.5872206e-17 
10191.8 8.0637289e-17 
10193.7 9.6017035e-17 
10195.7 7.6745474e-17 
10197.7 8.5767565e-17 
10199.6 6.4840734e-17 
10201.6 1.1452061e-16 
10203.6 7.2409574e-17 
10205.6 5.9225098e-17 
10207.5 9.6264431e-17 
10209.5 1.0219595e-16 
10211.5 6.2734587e-17 
10213.4 8.4677569e-17 
10215.4 1.0829336e-16 
10217.4 8.6365165e-17 
10219.4 7.762534e-17 
10221.3 1.023351e-16 
10223.3 9.0227121e-17 
10225.3 9.8763391e-17 
10227.2 9.0400672e-17 
10229.2 8.7473305e-17 
10231.2 9.3109127e-17 
10233.2 8.7935842e-17 
10235.1 9.8210554e-17 
10237.1 9.1278089e-17 
10239.1 9.1369982e-17 
10241.0 1.123143e-16 
10243.0 9.5904203e-17 
10245.0 1.0124233e-16 
10246.9 1.0676333e-16 
10248.9 6.3517571e-17 
10250.9 8.6309825e-17 
10252.9 7.8617731e-17 
10254.8 1.0079139e-16 
10256.8 1.0114809e-16 
10258.8 1.0753897e-16 
10260.7 1.3264639e-16 
10262.7 1.1194458e-16 
10264.7 8.498684e-17 
10266.7 1.6429922e-16 
10268.6 1.1592669e-16 
10270.6 1.0377932e-16 
10272.6 4.7056788e-17 
10274.5 1.4191687e-16 
10276.5 1.0643442e-16 
10278.5 9.093541e-17 
10280.5 6.5002081e-17 
10282.4 6.6285895e-17 
10284.4 5.9607951e-17 
10286.4 5.9556398e-17 
10288.3 8.4532575e-17 
10290.3 1.0221715e-16 
10292.3 9.2594424e-17 
10294.2 9.1542908e-17 
10296.2 7.7471411e-17 
10298.2 6.466165e-17 
10300.2 6.2358608e-17 
10302.1 6.8721429e-17 
10304.1 6.9748165e-17 
10306.1 6.3816233e-17 
10308.0 8.35232e-17 
10310.0 8.7170231e-17 
10312.0 1.12192e-16 
10314.0 1.0427827e-16 
10315.9 6.4411697e-17 
10317.9 1.1047716e-16 
10319.9 1.4525298e-16 
10321.8 7.7058131e-17 
10323.8 5.755231e-17 
10325.8 8.7307313e-17 
10327.8 9.0696706e-17 
10329.7 1.0060681e-16 
10331.7 9.4526552e-17 
10333.7 8.6936591e-17 
10335.6 8.7704951e-17 
10337.6 8.264311e-17 
10339.6 1.1300249e-16 
10341.5 8.3786966e-17 
10343.5 9.9875136e-17 
10345.5 9.4307077e-17 
10347.5 5.4221836e-17 
10349.4 9.5107042e-17 
10351.4 5.972573e-17 
10353.4 1.0590545e-16 
10355.3 9.2134253e-17 
10357.3 9.5860952e-17 
10359.3 6.8195612e-17 
10361.3 5.8976644e-17 
10363.2 3.9611026e-17 
10365.2 4.3635486e-17 
10367.2 9.756487e-17 
10369.1 1.2044878e-16 
10371.1 1.0165523e-16 
10373.1 9.2261476e-17 
10375.1 6.3611205e-17 
10377.0 7.4897158e-17 
10379.0 7.0960001e-17 
10381.0 4.0986489e-17 
10382.9 1.0008893e-16 
10384.9 9.2813621e-17 
10386.9 5.5929562e-17 
10388.8 7.7727518e-17 
10390.8 5.6754118e-17 
10392.8 8.94389e-17 
10394.8 9.1878211e-17 
10396.7 8.1283044e-17 
10398.7 8.7938973e-17 


==> anc/SSS17a-LDSS3-20170822_cal.flm <==
#PI: Shappee/Drout 
#OBJECT: SSS17a  
#TELESCOPE: Magellan 
#JD: 2457987.53511 
#JD - LIGO trigger : 4.5065700002 
# 
#Angstrom    Flux(erg/s/cm**2/Angstrom) 
4953.3 9.1590242e-18 
4955.3 5.7797118e-18 
4957.2 9.3049852e-18 
4959.2 1.0340263e-17 
4961.2 8.6434324e-18 
4963.1 5.6430089e-18 
4965.1 9.4438774e-18 
4967.1 9.0528038e-18 
4969.1 8.8787559e-18 
4971.0 9.8052825e-18 
4973.0 7.598203e-18 
4975.0 -8.724446e-19 
4976.9 1.633486e-18 
4978.9 7.5014336e-18 
4980.9 8.9577547e-18 
4982.9 1.0228562e-17 
4984.8 8.9047943e-18 
4986.8 -5.9469895e-20 
4988.8 -2.2410252e-18 
4990.7 2.4279183e-18 
4992.7 4.181433e-18 
4994.7 4.10047e-19 
4996.6 4.3977381e-18 
4998.6 1.0010865e-17 
5000.6 8.1956312e-19 
5002.6 1.3401545e-18 
5004.5 5.3298341e-18 
5006.5 7.7664388e-18 
5008.5 8.0177264e-18 
5010.4 8.2647039e-18 
5012.4 1.5938223e-17 
5014.4 1.2627817e-17 
5016.4 1.8986955e-18 
5018.3 -4.7836174e-18 
5020.3 -2.8857045e-19 
5022.3 8.047713e-18 
5024.2 2.9431944e-18 
5026.2 6.235896e-18 
5028.2 -4.5164552e-18 
5030.2 -4.684535e-19 
5032.1 7.3778751e-18 
5034.1 5.5932809e-18 
5036.1 8.3147504e-18 
5038.0 7.5121923e-18 
5040.0 8.8889233e-18 
5042.0 8.8704305e-18 
5043.9 1.5156203e-17 
5045.9 6.7736657e-18 
5047.9 7.8918405e-19 
5049.9 8.1231937e-18 
5051.8 1.4193651e-17 
5053.8 6.6770862e-18 
5055.8 1.1084217e-17 
5057.7 1.3775649e-17 
5059.7 1.1691043e-17 
5061.7 1.4547637e-17 
5063.7 6.4836566e-18 
5065.6 4.5551049e-18 
5067.6 2.8298056e-18 
5069.6 2.754407e-18 
5071.5 3.9373963e-18 
5073.5 1.1140428e-17 
5075.5 1.205867e-17 
5077.5 9.525333e-18 
5079.4 8.0020483e-18 
5081.4 5.3466013e-18 
5083.4 6.6445896e-18 
5085.3 7.0214728e-18 
5087.3 7.6897919e-18 
5089.3 1.0535734e-17 
5091.2 6.9879432e-18 
5093.2 4.1854017e-18 
5095.2 3.5681939e-18 
5097.2 1.1662024e-17 
5099.1 1.796763e-17 
5101.1 1.4393391e-17 
5103.1 7.4089694e-18 
5105.0 -1.5254585e-18 
5107.0 -2.1988897e-18 
5109.0 4.734021e-18 
5111.0 4.2160494e-18 
5112.9 5.3338228e-18 
5114.9 4.8730431e-18 
5116.9 6.6130172e-18 
5118.8 1.1837656e-17 
5120.8 3.1485884e-18 
5122.8 5.5829781e-18 
5124.8 8.1482528e-18 
5126.7 3.8876371e-18 
5128.7 6.5406318e-18 
5130.7 1.1178833e-17 
5132.6 8.7715325e-18 
5134.6 2.9273663e-18 
5136.6 1.8067825e-18 
5138.5 8.8815679e-18 
5140.5 1.7519941e-17 
5142.5 1.2219922e-17 
5144.5 5.2185801e-18 
5146.4 9.9240191e-19 
5148.4 2.0033312e-18 
5150.4 7.8342438e-18 
5152.3 7.6158196e-18 
5154.3 2.8049612e-18 
5156.3 2.8020856e-18 
5158.3 5.1843576e-18 
5160.2 7.2618946e-18 
5162.2 -1.9541862e-18 
5164.2 -3.2529341e-18 
5166.1 7.6965762e-18 
5168.1 1.1477085e-17 
5170.1 1.0770742e-17 
5172.1 4.065098e-18 
5174.0 3.0278031e-18 
5176.0 2.2058705e-20 
5178.0 -4.2766968e-18 
5179.9 2.4536819e-18 
5181.9 1.1433868e-17 
5183.9 1.2409584e-18 
5185.8 -2.4152708e-18 
5187.8 1.0013109e-17 
5189.8 1.0381942e-17 
5191.8 7.8385106e-18 
5193.7 4.6426416e-18 
5195.7 1.0712137e-17 
5197.7 1.4915414e-17 
5199.6 6.9826861e-18 
5201.6 8.7997964e-18 
5203.6 7.5612167e-18 
5205.6 6.7285158e-18 
5207.5 9.6835167e-18 
5209.5 1.5286502e-18 
5211.5 3.257744e-18 
5213.4 1.0479075e-17 
5215.4 1.06722e-17 
5217.4 7.8070771e-18 
5219.4 8.4592951e-18 
5221.3 3.7812549e-18 
5223.3 -2.3828171e-18 
5225.3 6.0128175e-18 
5227.2 1.3105121e-17 
5229.2 9.6103327e-18 
5231.2 4.0589227e-18 
5233.1 2.2101916e-18 
5235.1 9.7264647e-18 
5237.1 1.8237354e-17 
5239.1 1.4335172e-17 
5241.0 1.1585431e-17 
5243.0 1.1855797e-17 
5245.0 8.173911e-18 
5246.9 3.4570382e-18 
5248.9 5.8535665e-19 
5250.9 6.0959577e-18 
5252.9 1.0301883e-17 
5254.8 1.2107144e-17 
5256.8 9.9721802e-18 
5258.8 5.9480506e-18 
5260.7 2.9324437e-18 
5262.7 3.4256086e-18 
5264.7 1.2946326e-17 
5266.7 2.1218539e-17 
5268.6 1.8121415e-17 
5270.6 9.3261306e-18 
5272.6 7.6257791e-18 
5274.5 6.2299787e-18 
5276.5 9.2877547e-18 
5278.5 1.1542635e-17 
5280.4 5.2874763e-18 
5282.4 7.9554439e-18 
5284.4 1.1105291e-17 
5286.4 6.6742738e-18 
5288.3 8.249978e-18 
5290.3 1.0409156e-17 
5292.3 9.983153e-18 
5294.2 8.4558002e-18 
5296.2 8.9978774e-18 
5298.2 1.0323662e-17 
5300.2 7.732882e-18 
5302.1 7.5387895e-18 
5304.1 1.0927092e-17 
5306.1 1.0509312e-17 
5308.0 1.1692601e-17 
5310.0 1.8161638e-17 
5312.0 1.8967937e-17 
5314.0 1.1307181e-17 
5315.9 6.2330393e-18 
5317.9 7.2052993e-18 
5319.9 8.1735142e-18 
5321.8 8.1815695e-18 
5323.8 1.0014256e-17 
5325.8 1.2653169e-17 
5327.7 9.7594973e-18 
5329.7 5.6309174e-18 
5331.7 6.5047067e-18 
5333.7 1.280699e-17 
5335.6 1.9072286e-17 
5337.6 1.4802102e-17 
5339.6 5.5150298e-18 
5341.5 7.4648818e-18 
5343.5 1.6771267e-17 
5345.5 1.4177902e-17 
5347.5 7.2099728e-18 
5349.4 7.0241579e-18 
5351.4 7.6796303e-18 
5353.4 6.3968876e-18 
5355.3 9.7240292e-18 
5357.3 9.7006788e-18 
5359.3 5.4484656e-18 
5361.3 4.5265294e-18 
5363.2 9.8913726e-18 
5365.2 1.5739163e-17 
5367.2 1.290635e-17 
5369.1 8.6399337e-18 
5371.1 2.6493075e-18 
5373.1 5.6582028e-18 
5375.0 4.5552874e-18 
5377.0 2.6578066e-18 
5379.0 2.5838661e-18 
5381.0 1.5840227e-18 
5382.9 9.2384249e-18 
5384.9 1.1899941e-17 
5386.9 9.260549e-18 
5388.8 5.2062882e-18 
5390.8 8.2241608e-18 
5392.8 1.311563e-17 
5394.8 9.9431605e-18 
5396.7 4.4000115e-18 
5398.7 6.7280261e-18 
5400.7 1.0452212e-17 
5402.6 1.3585862e-17 
5404.6 1.3748304e-17 
5406.6 8.5637935e-18 
5408.6 1.2837362e-17 
5410.5 1.5743284e-17 
5412.5 7.1849224e-18 
5414.5 2.1838121e-18 
5416.4 -4.635739e-19 
5418.4 3.9316489e-19 
5420.4 2.6424862e-18 
5422.3 2.9924212e-18 
5424.3 9.3190893e-18 
5426.3 6.7856814e-18 
5428.3 3.8279603e-18 
5430.2 3.7623455e-18 
5432.2 1.0751495e-18 
5434.2 3.5229449e-18 
5436.1 5.4097336e-18 
5438.1 5.7093405e-18 
5440.1 1.143378e-17 
5442.1 1.1600495e-17 
5444.0 9.2636706e-18 
5446.0 1.3782948e-17 
5448.0 1.3621132e-17 
5449.9 1.8496892e-18 
5451.9 6.2376621e-18 
5453.9 5.1718558e-18 
5455.9 5.5980113e-18 
5457.8 8.0044113e-18 
5459.8 8.2924506e-18 
5461.8 5.9386883e-18 
5463.7 3.0968246e-18 
5465.7 6.3720845e-18 
5467.7 2.9424373e-18 
5469.6 2.4870005e-18 
5471.6 8.2509552e-18 
5473.6 8.7896054e-18 
5475.6 7.3095388e-18 
5477.5 1.0677659e-17 
5479.5 1.0656924e-17 
5481.5 5.3972876e-18 
5483.4 5.0821278e-18 
5485.4 5.7656419e-18 
5487.4 6.5134129e-18 
5489.4 7.4094562e-18 
5491.3 2.3783758e-18 
5493.3 7.3263758e-18 
5495.3 3.8800764e-18 
5497.2 2.6028265e-18 
5499.2 4.3172858e-18 
5501.2 5.905827e-18 
5503.2 6.5861928e-18 
5505.1 4.664735e-18 
5507.1 9.5519334e-18 
5509.1 7.2139835e-18 
5511.0 3.751814e-18 
5513.0 1.9687495e-18 
5515.0 1.0989656e-17 
5516.9 9.0637598e-18 
5518.9 4.8892711e-18 
5520.9 1.7208128e-17 
5522.9 1.1482349e-17 
5524.8 -1.0607873e-18 
5526.8 -2.7659879e-18 
5528.8 -3.1041657e-18 
5530.7 4.992473e-18 
5532.7 1.0618504e-17 
5534.7 7.8171894e-18 
5536.7 1.1413299e-17 
5538.6 1.9563464e-17 
5540.6 1.2108249e-17 
5542.6 1.1097501e-17 
5544.5 6.5967099e-18 
5546.5 1.6287498e-18 
5548.5 5.2931465e-18 
5550.5 1.0726239e-17 
5552.4 1.744293e-17 
5554.4 1.477535e-17 
5556.4 1.1511346e-17 
5558.3 1.2472828e-17 
5560.3 1.3714525e-17 
5562.3 1.6010345e-17 
5564.2 7.2088421e-18 
5566.2 5.0011199e-18 
5568.2 1.2094956e-17 
5570.2 8.0984573e-18 
5572.1 1.0000487e-17 
5574.1 9.9659984e-18 
5576.1 1.2110174e-17 
5578.0 1.3206671e-17 
5580.0 1.0019795e-17 
5582.0 1.1774548e-17 
5584.0 1.2743349e-17 
5585.9 1.075558e-17 
5587.9 5.2934865e-18 
5589.9 4.8251267e-18 
5591.8 5.4134793e-18 
5593.8 8.2559764e-18 
5595.8 3.8468574e-18 
5597.8 7.7930445e-18 
5599.7 1.5086686e-17 
5601.7 1.713703e-17 
5603.7 1.4305327e-17 
5605.6 2.8345237e-18 
5607.6 4.7084577e-18 
5609.6 1.1536448e-17 
5611.5 1.1611882e-17 
5613.5 6.8235342e-18 
5615.5 1.1900561e-17 
5617.5 6.858088e-18 
5619.4 1.1791803e-17 
5621.4 1.2701872e-17 
5623.4 2.982368e-18 
5625.3 2.027462e-18 
5627.3 8.6739691e-18 
5629.3 1.2389608e-17 
5631.3 4.2459977e-18 
5633.2 8.8369304e-18 
5635.2 1.1650084e-17 
5637.2 1.2105085e-17 
5639.1 7.6672472e-18 
5641.1 6.912004e-18 
5643.1 1.0990128e-17 
5645.1 9.486033e-18 
5647.0 9.1365734e-18 
5649.0 8.7107872e-18 
5651.0 8.0810396e-18 
5652.9 7.4536283e-18 
5654.9 6.9071089e-18 
5656.9 6.3050271e-18 
5658.8 5.7259785e-18 
5660.8 5.2744387e-18 
5662.8 3.9840317e-18 
5664.8 8.0912084e-18 
5666.7 1.4586715e-17 
5668.7 7.9249754e-18 
5670.7 1.1295581e-17 
5672.6 9.1501253e-18 
5674.6 -7.0413282e-19 
5676.6 6.435602e-18 
5678.6 8.9286061e-18 
5680.5 1.2157196e-17 
5682.5 1.5684928e-17 
5684.5 1.625158e-17 
5686.4 6.1383224e-18 
5688.4 7.1921526e-18 
5690.4 1.1035073e-17 
5692.4 2.355241e-18 
5694.3 6.6209202e-18 
5696.3 9.9785421e-18 
5698.3 9.6549812e-18 
5700.2 1.3564512e-17 
5702.2 7.6479922e-18 
5704.2 9.7211969e-18 
5706.1 1.2708772e-17 
5708.1 1.062627e-17 
5710.1 8.9045786e-18 
5712.1 8.6889252e-18 
5714.0 3.5221104e-18 
5716.0 1.0709174e-17 
5718.0 2.5079984e-17 
5719.9 1.3687922e-17 
5721.9 1.6132316e-17 
5723.9 1.3539134e-17 
5725.9 1.6117304e-17 
5727.8 1.1598524e-17 
5729.8 7.4085298e-18 
5731.8 8.8134167e-18 
5733.7 6.9321388e-18 
5735.7 8.0309797e-18 
5737.7 1.7407564e-17 
5739.7 7.6668292e-18 
5741.6 1.9906854e-18 
5743.6 5.4337482e-18 
5745.6 1.1700165e-17 
5747.5 2.2574182e-17 
5749.5 1.937019e-17 
5751.5 6.4893766e-18 
5753.4 1.0379341e-17 
5755.4 1.5909215e-17 
5757.4 9.7071847e-18 
5759.4 1.1238132e-17 
5761.3 1.9654348e-17 
5763.3 1.5237654e-17 
5765.3 1.0274451e-17 
5767.2 2.1111037e-17 
5769.2 1.0159386e-17 
5771.2 -2.3833287e-18 
5773.2 3.8565949e-19 
5775.1 1.4670902e-17 
5777.1 9.0074076e-18 
5779.1 7.7950808e-18 
5781.0 1.524635e-17 
5783.0 1.4592431e-17 
5785.0 1.4136106e-17 
5787.0 1.7734207e-17 
5788.9 7.7052527e-18 
5790.9 1.0339439e-17 
5792.9 1.9400566e-17 
5794.8 2.6488445e-17 
5796.8 2.1150842e-17 
5798.8 4.5602538e-18 
5800.7 3.5444835e-18 
5802.7 1.6843446e-17 
5804.7 1.50996e-17 
5806.7 1.9996567e-17 
5808.6 1.6914926e-17 
5810.6 3.5960656e-18 
5812.6 -3.5620572e-19 
5814.5 1.0005232e-17 
5816.5 1.6714497e-17 
5818.5 1.0484718e-17 
5820.5 8.2887039e-18 
5822.4 1.1744408e-17 
5824.4 1.2946148e-17 
5826.4 1.8618803e-17 
5828.3 3.0238168e-17 
5830.3 1.9671988e-17 
5832.3 3.3329614e-18 
5834.3 2.4763136e-18 
5836.2 9.0300796e-18 
5838.2 2.3170572e-17 
5840.2 2.6345359e-17 
5842.1 1.3887725e-17 
5844.1 1.3677432e-17 
5846.1 1.8604715e-17 
5848.0 1.2423624e-17 
5850.0 1.0253692e-17 
5852.0 8.9443289e-18 
5854.0 1.9283513e-17 
5855.9 1.9432486e-17 
5857.9 9.5390965e-18 
5859.9 1.1749913e-17 
5861.8 1.2133761e-17 
5863.8 7.5473161e-18 
5865.8 5.0981823e-18 
5867.8 1.5286479e-17 
5869.7 1.2315301e-17 
5871.7 1.3005369e-17 
5873.7 9.2418512e-18 
5875.6 8.5750924e-18 
5877.6 9.1454808e-18 
5879.6 9.4972215e-18 
5881.6 9.7840908e-18 
5883.5 1.1306744e-17 
5885.5 5.7338101e-18 
5887.5 1.0352198e-17 
5889.4 1.8410347e-17 
5891.4 1.6514797e-17 
5893.4 6.106422e-18 
5895.3 5.7163402e-18 
5897.3 1.7250787e-17 
5899.3 1.9216586e-17 
5901.3 1.1802756e-17 
5903.2 3.6439395e-18 
5905.2 5.684358e-18 
5907.2 7.7391152e-18 
5909.1 1.5782209e-17 
5911.1 8.3834241e-18 
5913.1 1.2284505e-17 
5915.1 1.7406249e-17 
5917.0 1.3996355e-17 
5919.0 1.7846006e-17 
5921.0 1.9030223e-17 
5922.9 1.2227215e-17 
5924.9 1.6111537e-17 
5926.9 1.2966328e-17 
5928.9 7.6025571e-18 
5930.8 9.9890632e-18 
5932.8 1.5135946e-17 
5934.8 1.4806095e-17 
5936.7 1.8807333e-17 
5938.7 1.4614189e-17 
5940.7 8.4407065e-18 
5942.6 1.2006333e-17 
5944.6 1.8310998e-17 
5946.6 1.4894916e-17 
5948.6 8.8288273e-18 
5950.5 -1.2327438e-18 
5952.5 -6.6535157e-19 
5954.5 3.919614e-18 
5956.4 5.2525675e-18 
5958.4 6.6569293e-18 
5960.4 1.7688552e-17 
5962.4 1.9401041e-17 
5964.3 1.4945892e-17 
5966.3 1.27282e-17 
5968.3 1.4176516e-17 
5970.2 1.5567637e-17 
5972.2 9.0676819e-18 
5974.2 5.5075119e-18 
5976.1 1.4780509e-17 
5978.1 1.5104441e-17 
5980.1 9.9468117e-18 
5982.1 7.2654831e-18 
5984.0 7.1592484e-18 
5986.0 7.5829156e-18 
5988.0 3.5503518e-18 
5989.9 1.1004656e-17 
5991.9 2.3292728e-17 
5993.9 2.0349761e-17 
5995.9 1.4272783e-17 
5997.8 1.4036434e-17 
5999.8 8.1460077e-18 
6001.8 1.2944784e-17 
6003.7 2.1756674e-17 
6005.7 1.8698712e-17 
6007.7 1.5288041e-17 
6009.7 9.0181718e-18 
6011.6 3.9839754e-18 
6013.6 8.983179e-18 
6015.6 1.8526195e-17 
6017.5 1.6707271e-17 
6019.5 1.2921219e-17 
6021.5 1.1724356e-17 
6023.4 6.6927501e-18 
6025.4 1.1013337e-17 
6027.4 1.6954615e-17 
6029.4 1.7202115e-17 
6031.3 1.4057313e-17 
6033.3 2.0227564e-17 
6035.3 1.7079188e-17 
6037.2 8.9442592e-18 
6039.2 1.121864e-17 
6041.2 1.5540791e-17 
6043.2 1.4669393e-17 
6045.1 1.0451897e-17 
6047.1 1.3593177e-17 
6049.1 1.9823231e-17 
6051.0 2.4482172e-17 
6053.0 1.9115943e-17 
6055.0 1.4783475e-17 
6057.0 1.4906098e-17 
6058.9 1.565236e-17 
6060.9 1.1301855e-17 
6062.9 9.1202699e-18 
6064.8 1.5080225e-17 
6066.8 1.6581413e-17 
6068.8 1.4865985e-17 
6070.7 1.0914228e-17 
6072.7 8.4694066e-18 
6074.7 1.7612351e-17 
6076.7 2.281601e-17 
6078.6 1.2807069e-17 
6080.6 1.1158658e-17 
6082.6 1.6222727e-17 
6084.5 1.1752409e-17 
6086.5 1.5513835e-17 
6088.5 1.570628e-17 
6090.5 8.6293279e-18 
6092.4 9.8295819e-18 
6094.4 1.2368439e-17 
6096.4 1.2154275e-17 
6098.3 8.5145807e-18 
6100.3 4.0879694e-18 
6102.3 9.0175753e-18 
6104.3 2.0265059e-17 
6106.2 2.1151562e-17 
6108.2 2.0753391e-17 
6110.2 1.6867673e-17 
6112.1 9.5534442e-18 
6114.1 9.7242061e-18 
6116.1 7.5732864e-18 
6118.0 1.3853271e-17 
6120.0 1.54812e-17 
6122.0 1.2434117e-17 
6124.0 1.4325223e-17 
6125.9 9.7338155e-18 
6127.9 1.5073155e-17 
6129.9 2.2088967e-17 
6131.8 2.0408818e-17 
6133.8 2.4501981e-17 
6135.8 2.54231e-17 
6137.8 1.631767e-17 
6139.7 1.442122e-17 
6141.7 1.5986273e-17 
6143.7 9.1685071e-18 
6145.6 5.9024661e-18 
6147.6 1.5742131e-17 
6149.6 2.3731475e-17 
6151.6 1.7238996e-17 
6153.5 1.0195859e-17 
6155.5 1.2530614e-17 
6157.5 1.9216695e-17 
6159.4 1.9450628e-17 
6161.4 2.0596474e-17 
6163.4 2.0430642e-17 
6165.3 1.6177841e-17 
6167.3 1.9665531e-17 
6169.3 1.6112683e-17 
6171.3 1.5098405e-17 
6173.2 1.6615869e-17 
6175.2 9.6919518e-18 
6177.2 1.3269998e-17 
6179.1 2.9938334e-17 
6181.1 3.5971489e-17 
6183.1 2.0754815e-17 
6185.1 7.6509354e-18 
6187.0 9.4630664e-18 
6189.0 1.4675924e-17 
6191.0 2.1117809e-17 
6192.9 1.9779002e-17 
6194.9 2.0403011e-17 
6196.9 2.2851822e-17 
6198.9 1.6311088e-17 
6200.8 1.2990752e-17 
6202.8 9.6343324e-18 
6204.8 8.2773299e-18 
6206.7 1.1454637e-17 
6208.7 1.5087159e-17 
6210.7 1.6790727e-17 
6212.6 9.7913842e-18 
6214.6 1.1275389e-17 
6216.6 2.2096236e-17 
6218.6 2.2122997e-17 
6220.5 1.110492e-17 
6222.5 1.6033706e-17 
6224.5 1.7028765e-17 
6226.4 1.0547867e-17 
6228.4 1.1980634e-17 
6230.4 1.3973791e-17 
6232.4 2.0853384e-17 
6234.3 3.7721573e-18 
6236.3 2.9649503e-18 
6238.3 -1.2872492e-18 
6240.2 2.5461209e-18 
6242.2 1.2517458e-17 
6244.2 2.1046186e-18 
6246.2 3.8031134e-18 
6248.1 1.2576726e-17 
6250.1 1.8082335e-17 
6252.1 1.899441e-17 
6254.0 1.5670571e-17 
6256.0 1.9235627e-17 
6258.0 1.990588e-17 
6259.9 1.7283438e-17 
6261.9 1.6565934e-17 
6263.9 1.7165435e-17 
6265.9 1.5265828e-17 
6267.8 9.6270979e-18 
6269.8 1.0701135e-17 
6271.8 2.0154462e-17 
6273.7 1.8697568e-17 
6275.7 1.6849971e-17 
6277.7 1.6308526e-17 
6279.7 2.3960804e-17 
6281.6 2.2556932e-17 
6283.6 1.6966577e-17 
6285.6 1.7019539e-17 
6287.5 1.8712412e-17 
6289.5 1.294778e-17 
6291.5 1.3921393e-17 
6293.5 1.2451638e-17 
6295.4 1.2160508e-17 
6297.4 2.0348571e-17 
6299.4 2.0383436e-17 
6301.3 1.0771108e-17 
6303.3 5.0226507e-18 
6305.3 6.0527389e-18 
6307.2 8.7163404e-18 
6309.2 2.0744075e-17 
6311.2 1.9097067e-17 
6313.2 1.3408656e-17 
6315.1 1.9198298e-17 
6317.1 2.466083e-17 
6319.1 2.2798539e-17 
6321.0 2.1293781e-17 
6323.0 1.7134054e-17 
6325.0 9.1808932e-18 
6327.0 1.2936712e-17 
6328.9 1.8097619e-17 
6330.9 3.2447122e-17 
6332.9 2.956976e-17 
6334.8 1.7357388e-17 
6336.8 1.3075149e-17 
6338.8 1.933459e-17 
6340.8 2.1254076e-17 
6342.7 1.8059576e-17 
6344.7 1.9143249e-17 
6346.7 2.8084214e-18 
6348.6 1.4492517e-17 
6350.6 1.6960384e-17 
6352.6 2.4299383e-17 
6354.5 2.7143198e-17 
6356.5 2.5225413e-17 
6358.5 1.8597634e-17 
6360.5 2.186265e-17 
6362.4 7.9590918e-18 
6364.4 1.4216128e-17 
6366.4 8.0520486e-18 
6368.3 7.0167838e-18 
6370.3 1.266095e-17 
6372.3 1.9927383e-17 
6374.3 2.7267574e-17 
6376.2 2.4220903e-17 
6378.2 1.9184295e-17 
6380.2 1.6933516e-17 
6382.1 1.2381062e-17 
6384.1 1.1455927e-17 
6386.1 1.9944852e-17 
6388.1 2.124574e-17 
6390.0 1.2181384e-17 
6392.0 1.5048803e-17 
6394.0 3.0819006e-17 
6395.9 2.5578223e-17 
6397.9 1.0809613e-17 
6399.9 2.1558796e-17 
6401.8 1.9124206e-17 
6403.8 2.1461562e-17 
6405.8 3.0746588e-17 
6407.8 2.0651866e-17 
6409.7 1.6936189e-17 
6411.7 1.3892964e-17 
6413.7 2.0409127e-17 
6415.6 1.7445637e-17 
6417.6 1.641927e-17 
6419.6 2.3949353e-17 
6421.6 1.7891847e-17 
6423.5 1.1970568e-17 
6425.5 3.1892462e-17 
6427.5 2.9377496e-17 
6429.4 1.3848495e-17 
6431.4 1.0830161e-17 
6433.4 1.7257293e-17 
6435.4 2.1590474e-17 
6437.3 1.6908934e-17 
6439.3 1.5396056e-17 
6441.3 1.6027718e-17 
6443.2 2.2176291e-17 
6445.2 1.5764895e-17 
6447.2 1.7890971e-17 
6449.1 1.20299e-17 
6451.1 6.4509036e-18 
6453.1 2.2781328e-17 
6455.1 2.554907e-17 
6457.0 1.8849226e-17 
6459.0 1.9345192e-17 
6461.0 1.213806e-17 
6462.9 1.3220765e-17 
6464.9 2.678121e-17 
6466.9 2.849376e-17 
6468.9 2.159482e-17 
6470.8 1.4012948e-17 
6472.8 1.8564736e-17 
6474.8 2.2492163e-17 
6476.7 1.6698377e-17 
6478.7 1.677912e-17 
6480.7 1.6875186e-17 
6482.7 1.913389e-17 
6484.6 1.4075679e-17 
6486.6 2.9014777e-17 
6488.6 1.5670937e-17 
6490.5 1.3544427e-17 
6492.5 1.7296611e-17 
6494.5 1.200608e-17 
6496.4 2.5015733e-17 
6498.4 1.8709985e-17 
6500.4 1.0489366e-17 
6502.4 1.4148204e-17 
6504.3 2.3429498e-17 
6506.3 2.3844356e-17 
6508.3 1.5739836e-17 
6510.2 1.2858745e-17 
6512.2 1.9095885e-17 
6514.2 3.103348e-17 
6516.2 1.400286e-17 
6518.1 1.1767669e-17 
6520.1 3.7018442e-17 
6522.1 2.8024729e-17 
6524.0 2.5713014e-17 
6526.0 2.3517383e-17 
6528.0 1.2854725e-17 
6530.0 2.1877357e-17 
6531.9 3.1209079e-17 
6533.9 2.9295206e-17 
6535.9 2.1132665e-17 
6537.8 2.2938541e-17 
6539.8 2.472083e-17 
6541.8 2.2603573e-17 
6543.7 1.1757353e-17 
6545.7 1.1368209e-17 
6547.7 2.1387617e-17 
6549.7 1.8302511e-17 
6551.6 1.2929235e-17 
6553.6 1.534994e-17 
6555.6 1.3101663e-17 
6557.5 1.1623526e-17 
6559.5 1.7270199e-17 
6561.5 1.7284622e-17 
6563.5 2.0462184e-17 
6565.4 1.0928334e-17 
6567.4 2.2281815e-17 
6569.4 1.877062e-17 
6571.3 1.6814806e-17 
6573.3 1.4487295e-17 
6575.3 2.3364843e-17 
6577.3 1.3753402e-17 
6579.2 2.8548701e-17 
6581.2 2.6887976e-17 
6583.2 1.336547e-17 
6585.1 1.6455187e-17 
6587.1 2.4135498e-17 
6589.1 1.8607159e-17 
6591.0 1.8673652e-17 
6593.0 2.7119505e-17 
6595.0 1.7014281e-17 
6597.0 1.9320661e-17 
6598.9 2.9104124e-17 
6600.9 2.1467569e-17 
6602.9 1.9790645e-17 
6604.8 2.0063325e-17 
6606.8 2.1932115e-17 
6608.8 2.12078e-17 
6610.8 2.1592845e-17 
6612.7 2.6553595e-17 
6614.7 2.8357656e-17 
6616.7 1.7753077e-17 
6618.6 1.2875245e-17 
6620.6 2.4103977e-17 
6622.6 3.7519867e-17 
6624.6 2.6317923e-17 
6626.5 1.694092e-17 
6628.5 3.1201913e-17 
6630.5 2.8012217e-17 
6632.4 1.4407312e-17 
6634.4 2.1263391e-17 
6636.4 3.1984083e-17 
6638.3 2.4061092e-17 
6640.3 2.1573127e-17 
6642.3 1.7242518e-17 
6644.3 2.7594919e-17 
6646.2 2.1815437e-17 
6648.2 2.1852794e-17 
6650.2 2.2009969e-17 
6652.1 1.9982162e-17 
6654.1 2.2543991e-17 
6656.1 2.4736508e-17 
6658.1 1.9506416e-17 
6660.0 1.711265e-17 
6662.0 1.6758734e-17 
6664.0 1.1321477e-17 
6665.9 1.649528e-17 
6667.9 1.7251829e-17 
6669.9 2.9972193e-17 
6671.9 3.1648312e-17 
6673.8 2.9473555e-17 
6675.8 1.5555571e-17 
6677.8 1.5549861e-17 
6679.7 2.2399136e-17 
6681.7 2.0846828e-17 
6683.7 2.6815401e-17 
6685.6 2.2544681e-17 
6687.6 1.4629934e-17 
6689.6 8.9246329e-18 
6691.6 1.5393499e-17 
6693.5 2.1155594e-17 
6695.5 2.3982596e-17 
6697.5 2.9413812e-17 
6699.4 2.7879034e-17 
6701.4 3.4284477e-17 
6703.4 2.9191262e-17 
6705.4 1.6582366e-17 
6707.3 2.0354972e-17 
6709.3 1.5087682e-17 
6711.3 1.7550481e-17 
6713.2 3.1943066e-17 
6715.2 2.7001268e-17 
6717.2 1.2314626e-17 
6719.2 1.5425209e-17 
6721.1 2.3922727e-17 
6723.1 2.9472965e-17 
6725.1 2.1927877e-17 
6727.0 1.3587847e-17 
6729.0 1.0669972e-17 
6731.0 2.1309287e-17 
6732.9 3.1312855e-17 
6734.9 3.205362e-17 
6736.9 3.1796426e-17 
6738.9 3.884582e-17 
6740.8 2.7404877e-17 
6742.8 1.8421285e-17 
6744.8 2.1144804e-17 
6746.7 2.8017752e-17 
6748.7 2.8825033e-17 
6750.7 3.1614369e-17 
6752.7 3.0575391e-17 
6754.6 2.2849013e-17 
6756.6 2.9574108e-17 
6758.6 2.1082422e-17 
6760.5 1.1655926e-17 
6762.5 1.7440734e-17 
6764.5 2.0665256e-17 
6766.5 2.4739356e-17 
6768.4 1.6845317e-17 
6770.4 1.1106128e-17 
6772.4 2.0077617e-17 
6774.3 2.703313e-17 
6776.3 3.0830783e-17 
6778.3 2.9332833e-17 
6780.2 2.9471625e-17 
6782.2 2.6438637e-17 
6784.2 2.2821273e-17 
6786.2 2.6279881e-17 
6788.1 3.5533136e-17 
6790.1 1.7631416e-17 
6792.1 1.0264229e-17 
6794.0 2.2086067e-17 
6796.0 3.2782031e-17 
6798.0 2.5331328e-17 
6800.0 3.928456e-17 
6801.9 3.0953703e-17 
6803.9 1.8395874e-17 
6805.9 1.6650183e-17 
6807.8 2.7340945e-17 
6809.8 3.0917898e-17 
6811.8 3.3735865e-17 
6813.8 2.4800546e-17 
6815.7 1.8654192e-17 
6817.7 1.5829467e-17 
6819.7 1.3653604e-17 
6821.6 2.0622785e-17 
6823.6 2.2294924e-17 
6825.6 2.5827061e-17 
6827.5 2.5023179e-17 
6829.5 2.493995e-17 
6831.5 2.7763405e-17 
6833.5 3.1570452e-17 
6835.4 3.4257198e-17 
6837.4 2.878518e-17 
6839.4 2.177942e-17 
6841.3 2.0572499e-17 
6843.3 2.3814251e-17 
6845.3 3.2088938e-17 
6847.3 3.3493045e-17 
6849.2 2.7897193e-17 
6851.2 2.9559959e-17 
6853.2 2.7900044e-17 
6855.1 1.7346363e-17 
6857.1 1.3565241e-17 
6859.1 3.8516984e-17 
6861.1 3.3037906e-17 
6863.0 1.742755e-17 
6865.0 1.8316167e-17 
6867.0 2.238702e-17 
6868.9 2.8005784e-17 
6870.9 2.1675397e-17 
6872.9 2.3496562e-17 
6874.8 3.0227727e-17 
6876.8 2.9139223e-17 
6878.8 2.6416132e-17 
6880.8 2.8725056e-17 
6882.7 2.4908698e-17 
6884.7 2.4177822e-17 
6886.7 3.0247642e-17 
6888.6 2.9788893e-17 
6890.6 2.8576296e-17 
6892.6 2.3642405e-17 
6894.6 2.1184998e-17 
6896.5 2.3980517e-17 
6898.5 2.0987053e-17 
6900.5 1.8955439e-17 
6902.4 2.3314952e-17 
6904.4 3.8213651e-17 
6906.4 3.9888104e-17 
6908.4 2.4520198e-17 
6910.3 2.8272418e-17 
6912.3 3.9783845e-17 
6914.3 4.2668727e-17 
6916.2 4.1796845e-17 
6918.2 4.0050359e-17 
6920.2 3.474282e-17 
6922.1 3.2604975e-17 
6924.1 3.4973724e-17 
6926.1 3.6526713e-17 
6928.1 4.6264521e-17 
6930.0 3.5331049e-17 
6932.0 1.8619933e-17 
6934.0 2.7447964e-17 
6935.9 3.889955e-17 
6937.9 3.4862653e-17 
6939.9 2.8599681e-17 
6941.9 2.9702991e-17 
6943.8 2.6468855e-17 
6945.8 3.0093312e-17 
6947.8 3.7454148e-17 
6949.7 2.8962772e-17 
6951.7 2.7558067e-17 
6953.7 3.5024486e-17 
6955.7 3.1292893e-17 
6957.6 3.4835003e-17 
6959.6 3.9460907e-17 
6961.6 3.0755063e-17 
6963.5 2.3679697e-17 
6965.5 2.6970989e-17 
6967.5 3.6267931e-17 
6969.4 3.650159e-17 
6971.4 3.5254429e-17 
6973.4 4.036769e-17 
6975.4 4.4407648e-17 
6977.3 4.5872913e-17 
6979.3 4.0679536e-17 
6981.3 3.462502e-17 
6983.2 3.577125e-17 
6985.2 3.3697615e-17 
6987.2 4.0665538e-17 
6989.2 3.9840933e-17 
6991.1 3.1807259e-17 
6993.1 3.8127208e-17 
6995.1 3.018453e-17 
6997.0 2.7026252e-17 
6999.0 3.1316151e-17 
7001.0 2.636417e-17 
7003.0 2.9887946e-17 
7004.9 3.3932315e-17 
7006.9 2.577148e-17 
7008.9 1.9993657e-17 
7010.8 2.9259007e-17 
7012.8 2.7243213e-17 
7014.8 2.5207854e-17 
7016.7 3.2190048e-17 
7018.7 2.3632904e-17 
7020.7 3.0637365e-17 
7022.7 3.6111795e-17 
7024.6 2.4897381e-17 
7026.6 4.7374134e-17 
7028.6 5.9675856e-17 
7030.5 4.0885822e-17 
7032.5 3.3724309e-17 
7034.5 3.3531439e-17 
7036.5 3.1934926e-17 
7038.4 2.6659779e-17 
7040.4 3.2647412e-17 
7042.4 3.2473482e-17 
7044.3 4.1520367e-17 
7046.3 3.4558129e-17 
7048.3 2.5771776e-17 
7050.3 3.7259942e-17 
7052.2 3.1737099e-17 
7054.2 2.2933721e-17 
7056.2 3.039933e-17 
7058.1 2.4930057e-17 
7060.1 2.7912869e-17 
7062.1 3.6212528e-17 
7064.0 3.8855927e-17 
7066.0 4.3167321e-17 
7068.0 4.017596e-17 
7070.0 3.3038232e-17 
7071.9 3.5987801e-17 
7073.9 3.4565178e-17 
7075.9 3.9233818e-17 
7077.8 3.7761124e-17 
7079.8 3.4867887e-17 
7081.8 3.4914067e-17 
7083.8 3.1403651e-17 
7085.7 3.9883853e-17 
7087.7 4.3205989e-17 
7089.7 4.5678025e-17 
7091.6 4.4968018e-17 
7093.6 3.3213474e-17 
7095.6 3.420317e-17 
7097.6 3.3683719e-17 
7099.5 3.578326e-17 
7101.5 2.9496834e-17 
7103.5 2.0271542e-17 
7105.4 2.9079635e-17 
7107.4 3.7454257e-17 
7109.4 4.0864553e-17 
7111.3 4.2092009e-17 
7113.3 3.9838632e-17 
7115.3 3.0063197e-17 
7117.3 2.9378357e-17 
7119.2 4.2830869e-17 
7121.2 4.4943659e-17 
7123.2 4.0555368e-17 
7125.1 4.2438085e-17 
7127.1 5.0153242e-17 
7129.1 4.1293445e-17 
7131.1 3.2510823e-17 
7133.0 3.2315802e-17 
7135.0 2.8678551e-17 
7137.0 3.8938662e-17 
7138.9 4.1764891e-17 
7140.9 3.6290544e-17 
7142.9 4.3696334e-17 
7144.9 4.214748e-17 
7146.8 4.3713295e-17 
7148.8 5.0939664e-17 
7150.8 4.0691183e-17 
7152.7 3.620791e-17 
7154.7 3.3565047e-17 
7156.7 3.0685662e-17 
7158.6 3.7849008e-17 
7160.6 3.3321416e-17 
7162.6 4.1690092e-17 
7164.6 3.9472632e-17 
7166.5 1.2741614e-17 
7168.5 4.0393559e-17 
7170.5 4.9618202e-17 
7172.4 5.2432453e-17 
7174.4 5.0466548e-17 
7176.4 4.7499654e-17 
7178.4 3.2527364e-17 
7180.3 1.4780387e-17 
7182.3 2.3662372e-17 
7184.3 3.2622381e-17 
7186.2 2.8966156e-17 
7188.2 3.3742442e-17 
7190.2 2.8266824e-17 
7192.2 3.5443542e-17 
7194.1 3.7524478e-17 
7196.1 3.508185e-17 
7198.1 3.356083e-17 
7200.0 2.5332298e-17 
7202.0 3.7960891e-17 
7204.0 4.2346887e-17 
7205.9 3.1875355e-17 
7207.9 2.4908971e-17 
7209.9 1.5680478e-18 
7211.9 1.9549773e-18 
7213.8 2.9066818e-17 
7215.8 3.3470449e-17 
7217.8 2.0434642e-17 
7219.7 4.3064451e-17 
7221.7 4.8577952e-17 
7223.7 4.3494121e-17 
7225.7 3.8470525e-17 
7227.6 2.3615851e-17 
7229.6 2.3395005e-17 
7231.6 4.5743633e-17 
7233.5 5.8263825e-17 
7235.5 2.7248479e-17 
7237.5 2.3753574e-17 
7239.5 3.7606192e-17 
7241.4 3.6430539e-17 
7243.4 4.5529458e-17 
7245.4 3.3802587e-17 
7247.3 2.753221e-17 
7249.3 7.7807792e-18 
7251.3 1.3168129e-17 
7253.2 3.2467998e-17 
7255.2 2.6923664e-17 
7257.2 3.8759453e-17 
7259.2 4.3020496e-17 
7261.1 3.8108969e-17 
7263.1 4.3511278e-17 
7265.1 4.9152427e-17 
7267.0 4.1689083e-17 
7269.0 1.7319785e-17 
7271.0 2.717088e-17 
7273.0 2.4227233e-17 
7274.9 3.0393801e-17 
7276.9 3.6266472e-17 
7278.9 4.1575217e-17 
7280.8 3.9205274e-17 
7282.8 4.9571111e-17 
7284.8 3.787477e-17 
7286.8 1.3073944e-17 
7288.7 4.3586528e-17 
7290.7 3.8354256e-17 
7292.7 3.5319483e-17 
7294.6 1.7206448e-17 
7296.6 1.2286648e-17 
7298.6 3.111653e-17 
7300.5 2.9337604e-17 
7302.5 2.8474986e-17 
7304.5 3.193188e-17 
7306.5 4.611872e-17 
7308.4 3.8319483e-17 
7310.4 4.0880615e-17 
7312.4 4.5806707e-17 
7314.3 4.4278583e-17 
7316.3 3.9457868e-17 
7318.3 3.4617383e-17 
7320.3 2.8116966e-17 
7322.2 2.5854988e-17 
7324.2 4.0878141e-17 
7326.2 3.3955576e-17 
7328.1 3.9158748e-17 
7330.1 4.9326785e-17 
7332.1 3.8325707e-17 
7334.1 5.9917545e-17 
7336.0 4.0390508e-17 
7338.0 4.5612171e-17 
7340.0 4.2142637e-17 
7341.9 2.9431126e-17 
7343.9 3.9495293e-17 
7345.9 4.8776848e-17 
7347.8 5.3113319e-17 
7349.8 5.2658405e-17 
7351.8 4.7065557e-17 
7353.8 3.0753151e-17 
7355.7 4.1042885e-17 
7357.7 3.0392975e-17 
7359.7 4.1700137e-17 
7361.6 4.4202312e-17 
7363.6 3.8894792e-17 
7365.6 2.6814456e-17 
7367.6 3.7332994e-17 
7369.5 3.6001397e-17 
7371.5 2.7163832e-17 
7373.5 3.6320281e-17 
7375.4 3.4627076e-17 
7377.4 3.6116653e-17 
7379.4 5.0632527e-17 
7381.4 5.2688548e-17 
7383.3 3.5409033e-17 
7385.3 2.7415195e-17 
7387.3 4.3067442e-17 
7389.2 5.0186167e-17 
7391.2 4.6660445e-17 
7393.2 4.3799576e-17 
7395.1 3.5807604e-17 
7397.1 4.3295417e-17 
7399.1 5.4940769e-17 
7401.1 2.401406e-17 
7403.0 4.6112872e-17 
7405.0 3.4435471e-17 
7407.0 3.1745473e-17 
7408.9 4.4966033e-17 
7410.9 3.9568466e-17 
7412.9 4.2538859e-17 
7414.9 3.795899e-17 
7416.8 3.8356515e-17 
7418.8 3.7953338e-17 
7420.8 3.8504677e-17 
7422.7 3.8286833e-17 
7424.7 6.0900491e-17 
7426.7 6.2184789e-17 
7428.7 3.7106176e-17 
7430.6 3.2364907e-17 
7432.6 4.5560811e-17 
7434.6 6.3342338e-17 
7436.5 5.4652004e-17 
7438.5 4.5724584e-17 
7440.5 5.7173759e-17 
7442.4 4.0420368e-17 
7444.4 3.8996419e-17 
7446.4 3.9028418e-17 
7448.4 2.9006129e-17 
7450.3 3.7126672e-17 
7452.3 3.3700619e-17 
7454.3 2.4177854e-17 
7456.2 4.6994975e-17 
7458.2 6.1988073e-17 
7460.2 5.8954541e-17 
7462.2 5.4618909e-17 
7464.1 5.1032157e-17 
7466.1 4.7311366e-17 
7468.1 4.3126739e-17 
7470.0 4.1041023e-17 
7472.0 4.8852582e-17 
7474.0 4.7045529e-17 
7476.0 4.3346976e-17 
7477.9 3.7719907e-17 
7479.9 4.5916321e-17 
7481.9 4.1592438e-17 
7483.8 3.9868434e-17 
7485.8 4.5079534e-17 
7487.8 2.995827e-17 
7489.7 3.6897616e-17 
7491.7 5.0261313e-17 
7493.7 4.3526537e-17 
7495.7 5.6422186e-17 
7497.6 6.3714653e-17 
7499.6 4.5810111e-17 
7501.6 3.5682266e-17 
7503.5 4.6149992e-17 
7505.5 5.3923681e-17 
7507.5 5.117692e-17 
7509.5 4.0651149e-17 
7511.4 5.6080244e-17 
7513.4 6.0778401e-17 
7515.4 7.2488908e-17 
7517.3 7.8488448e-17 
7519.3 1.0595133e-16 
7521.3 1.3978912e-16 
7523.3 7.4977728e-17 
7525.2 -3.455373e-17 
7527.2 2.4314161e-17 
7529.2 3.6217497e-17 
7531.1 1.5267621e-17 
7533.1 2.7783512e-17 
7535.1 1.4245573e-17 
7537.0 1.3413434e-17 
7539.0 2.4241035e-17 
7541.0 5.2837913e-17 
7543.0 8.2764491e-17 
7544.9 5.5415654e-17 
7546.9 2.3411295e-17 
7548.9 4.8474162e-17 
7550.8 5.3841447e-17 
7552.8 3.3184485e-17 
7554.8 4.348992e-17 
7556.8 4.5840404e-17 
7558.7 5.3333725e-17 
7560.7 3.1796344e-17 
7562.7 2.6135123e-17 
7564.6 2.5237684e-17 
7566.6 3.1208374e-17 
7568.6 2.1099715e-17 
7570.6 2.8164915e-17 
7572.5 5.1015904e-17 
7574.5 4.4868727e-17 
7576.5 5.0222691e-17 
7578.4 6.231306e-17 
7580.4 4.428721e-17 
7582.4 3.9312474e-17 
7584.3 5.631288e-17 
7586.3 5.6717782e-17 
7588.3 4.3977553e-17 
7590.3 3.5581363e-17 
7592.2 4.1539001e-17 
7594.2 4.2613833e-17 
7596.2 4.1579708e-17 
7598.1 5.5719318e-17 
7600.1 5.4587288e-17 
7602.1 4.5351942e-17 
7604.1 5.307906e-17 
7606.0 5.6523533e-17 
7608.0 5.8692437e-17 
7610.0 5.3767791e-17 
7611.9 3.9682734e-17 
7613.9 4.871034e-17 
7615.9 5.7483882e-17 
7617.9 5.0328474e-17 
7619.8 4.2428576e-17 
7621.8 5.0715542e-17 
7623.8 5.2320801e-17 
7625.7 5.7347029e-17 
7627.7 6.6621602e-17 
7629.7 5.8394656e-17 
7631.6 4.048515e-17 
7633.6 2.6933677e-17 
7635.6 2.0059103e-17 
7637.6 3.1066463e-17 
7639.5 2.2323566e-17 
7641.5 2.0859351e-17 
7643.5 3.387638e-17 
7645.4 4.180017e-17 
7647.4 5.1208985e-17 
7649.4 5.0108324e-17 
7651.4 5.5332099e-17 
7653.3 4.8028077e-17 
7655.3 3.0074355e-17 
7657.3 5.0784393e-17 
7659.2 5.5514339e-17 
7661.2 4.6967122e-17 
7663.2 6.0231463e-17 
7665.2 5.6591458e-17 
7667.1 4.9545191e-17 
7669.1 4.6057199e-17 
7671.1 4.6314285e-17 
7673.0 4.9067981e-17 
7675.0 3.5725363e-17 
7677.0 2.1649551e-17 
7678.9 2.7757284e-17 
7680.9 4.0876509e-17 
7682.9 4.3539245e-17 
7684.9 4.5414803e-17 
7686.8 5.688879e-17 
7688.8 4.9900611e-17 
7690.8 4.3316092e-17 
7692.7 5.1003076e-17 
7694.7 6.685073e-17 
7696.7 7.0113419e-17 
7698.7 5.5719519e-17 
7700.6 5.2621626e-17 
7702.6 5.985714e-17 
7704.6 5.4390302e-17 
7706.5 4.9164946e-17 
7708.5 5.5784518e-17 
7710.5 5.1327522e-17 
7712.5 3.6900815e-17 
7714.4 5.1904896e-17 
7716.4 8.3721203e-17 
7718.4 6.2727933e-17 
7720.3 2.4704063e-17 
7722.3 3.0484261e-17 
7724.3 5.6611987e-17 
7726.2 6.1636126e-17 
7728.2 4.871837e-17 
7730.2 5.0207802e-17 
7732.2 3.0622538e-17 
7734.1 2.7895559e-17 
7736.1 4.8107894e-17 
7738.1 5.3120035e-17 
7740.0 3.3830382e-17 
7742.0 2.5782839e-17 
7744.0 3.8857323e-17 
7746.0 5.7455192e-17 
7747.9 6.9279601e-17 
7749.9 4.2346996e-17 
7751.9 3.1248597e-17 
7753.8 3.9623461e-17 
7755.8 4.8700329e-17 
7757.8 5.6649037e-17 
7759.8 5.2099482e-17 
7761.7 4.4670391e-17 
7763.7 3.7666698e-17 
7765.7 4.2936456e-17 
7767.6 4.398447e-17 
7769.6 3.0678118e-17 
7771.6 2.4963607e-17 
7773.5 4.5477631e-17 
7775.5 5.2846371e-17 
7777.5 2.9695678e-17 
7779.5 2.004564e-17 
7781.4 5.0227867e-17 
7783.4 7.7226571e-17 
7785.4 5.4810446e-17 
7787.3 3.20631e-17 
7789.3 3.9488868e-17 
7791.3 5.5879008e-17 
7793.3 5.0503048e-17 
7795.2 4.333139e-17 
7797.2 4.2209e-17 
7799.2 3.8585446e-17 
7801.1 5.2842508e-17 
7803.1 4.9034863e-17 
7805.1 2.9706541e-17 
7807.1 3.6546866e-17 
7809.0 4.8210154e-17 
7811.0 5.1946213e-17 
7813.0 5.510032e-17 
7814.9 6.0131161e-17 
7816.9 4.3213969e-17 
7818.9 2.0761884e-17 
7820.8 2.2540783e-17 
7822.8 4.0672008e-17 
7824.8 6.4425233e-17 
7826.8 6.1553183e-17 
7828.7 6.0137107e-17 
7830.7 5.6195393e-17 
7832.7 5.5917586e-17 
7834.6 4.0011037e-17 
7836.6 2.1635041e-17 
7838.6 7.0494541e-18 
7840.6 1.8671812e-17 
7842.5 5.4018186e-17 
7844.5 6.4197012e-17 
7846.5 4.7074094e-17 
7848.4 3.7943768e-17 
7850.4 3.2738942e-17 
7852.4 3.5048843e-17 
7854.4 3.7864519e-17 
7856.3 3.4004374e-17 
7858.3 3.7101979e-17 
7860.3 3.7700922e-17 
7862.2 5.5006289e-17 
7864.2 6.493224e-17 
7866.2 5.3352368e-17 
7868.1 5.8077003e-17 
7870.1 5.4262295e-17 
7872.1 6.1312036e-17 
7874.1 7.0404912e-17 
7876.0 4.6039154e-17 
7878.0 5.2778636e-17 
7880.0 6.4264617e-17 
7881.9 6.4499843e-17 
7883.9 6.1178344e-17 
7885.9 5.4932105e-17 
7887.9 2.922495e-17 
7889.8 1.5178515e-17 
7891.8 4.9012441e-17 
7893.8 5.7073484e-17 
7895.7 5.0454382e-17 
7897.7 5.455653e-17 
7899.7 5.5597608e-17 
7901.7 2.7431474e-17 
7903.6 8.468798e-20 
7905.6 2.6299859e-17 
7907.6 4.6912776e-17 
7909.5 4.9402422e-17 
7911.5 4.4736776e-17 
7913.5 4.5022045e-17 
7915.4 7.7484748e-17 
7917.4 4.4000182e-17 
7919.4 2.7330032e-17 
7921.4 7.0144752e-17 
7923.3 5.5558025e-17 
7925.3 4.2313649e-17 
7927.3 6.4611178e-17 
7929.2 5.5333128e-17 
7931.2 5.6081007e-17 
7933.2 4.6555317e-17 
7935.2 5.1774914e-17 
7937.1 7.8445397e-17 
7939.1 8.522156e-17 
7941.1 6.2064508e-17 
7943.0 5.298275e-17 
7945.0 4.5795124e-17 
7947.0 4.6724424e-17 
7949.0 2.3908123e-17 
7950.9 4.6302643e-17 
7952.9 7.1660829e-17 
7954.9 4.1089814e-17 
7956.8 5.0456702e-17 
7958.8 7.1859862e-17 
7960.8 5.4702719e-17 
7962.7 4.8048009e-17 
7964.7 5.0680065e-17 
7966.7 4.9944505e-17 
7968.7 6.1546828e-17 
7970.6 6.5614081e-17 
7972.6 3.5590238e-17 
7974.6 5.202643e-17 
7976.5 5.9758328e-17 
7978.5 6.6321678e-17 
7980.5 5.4026985e-17 
7982.5 5.3065854e-17 
7984.4 6.6695103e-17 
7986.4 6.3572393e-17 
7988.4 3.7435693e-17 
7990.3 4.2663348e-17 
7992.3 5.5872706e-17 
7994.3 5.0449517e-17 
7996.3 5.8120271e-17 
7998.2 7.262943e-17 
8000.2 5.6155055e-17 
8002.2 6.5894567e-17 
8004.1 7.8401559e-17 
8006.1 6.0615922e-17 
8008.1 6.1777946e-17 
8010.0 7.8854739e-17 
8012.0 7.020447e-17 
8014.0 5.2533904e-17 
8016.0 4.7361111e-17 
8017.9 3.884348e-17 
8019.9 3.9438068e-17 
8021.9 4.4574244e-17 
8023.8 3.2487831e-17 
8025.8 4.4897496e-17 
8027.8 6.8322098e-17 
8029.8 6.8228928e-17 
8031.7 4.4466869e-17 
8033.7 5.6053163e-17 
8035.7 6.6718439e-17 
8037.6 5.3674688e-17 
8039.6 4.0828633e-17 
8041.6 5.8037688e-17 
8043.6 6.7564021e-17 
8045.5 6.0455994e-17 
8047.5 5.216984e-17 
8049.5 4.9483312e-17 
8051.4 4.0692539e-17 
8053.4 5.4057935e-17 
8055.4 5.9063836e-17 
8057.3 5.0267423e-17 
8059.3 4.7665399e-17 
8061.3 4.7245805e-17 
8063.3 4.1357709e-17 
8065.2 4.083974e-17 
8067.2 4.6095164e-17 
8069.2 5.6246747e-17 
8071.1 6.2824598e-17 
8073.1 3.9308721e-17 
8075.1 4.4789296e-17 
8077.1 4.9870435e-17 
8079.0 4.3951225e-17 
8081.0 4.8433316e-17 
8083.0 6.9219747e-17 
8084.9 5.4910888e-17 
8086.9 5.0207885e-17 
8088.9 4.3892816e-17 
8090.9 4.0530242e-17 
8092.8 6.0614101e-17 
8094.8 5.8365381e-17 
8096.8 7.1376124e-17 
8098.7 6.4661579e-17 
8100.7 5.9446603e-17 
8102.7 5.8443659e-17 
8104.6 3.9186255e-17 
8106.6 4.1736359e-17 
8108.6 4.8879452e-17 
8110.6 5.6927305e-17 
8112.5 6.6097461e-17 
8114.5 6.2631453e-17 
8116.5 6.2924978e-17 
8118.4 6.2267434e-17 
8120.4 5.7431511e-17 
8122.4 5.6775517e-17 
8124.4 4.8516437e-17 
8126.3 5.6971406e-17 
8128.3 8.5620157e-17 
8130.3 6.6590277e-17 
8132.2 5.9004818e-17 
8134.2 4.8196083e-17 
8136.2 6.0813049e-17 
8138.2 5.4412734e-17 
8140.1 6.6860303e-17 
8142.1 4.6606691e-17 
8144.1 2.794289e-17 
8146.0 4.1379905e-17 
8148.0 4.0376732e-17 
8150.0 3.8237051e-17 
8151.9 6.5530913e-17 
8153.9 7.5621133e-17 
8155.9 7.4232576e-17 
8157.9 5.9905894e-17 
8159.8 6.3549408e-17 
8161.8 3.4729732e-17 
8163.8 3.0184947e-17 
8165.7 5.9953066e-17 
8167.7 4.1395738e-17 
8169.7 3.9484717e-17 
8171.7 4.4213528e-17 
8173.6 4.4618393e-17 
8175.6 7.275177e-17 
8177.6 6.6418844e-17 
8179.5 2.4914523e-17 
8181.5 2.5213578e-17 
8183.5 3.9867841e-17 
8185.5 5.5903114e-17 
8187.4 6.3850051e-17 
8189.4 6.6324284e-17 
8191.4 5.2583927e-17 
8193.3 4.3474278e-17 
8195.3 5.94882e-17 
8197.3 3.7431473e-17 
8199.2 2.7324034e-17 
8201.2 5.9249093e-17 
8203.2 3.2851919e-17 
8205.2 5.2622117e-17 
8207.1 2.7907909e-17 
8209.1 5.3107941e-18 
8211.1 2.9597534e-17 
8213.0 3.3149419e-17 
8215.0 3.0999044e-17 
8217.0 4.7841039e-17 
8219.0 3.7975049e-17 
8220.9 2.5671427e-17 
8222.9 4.638585e-17 
8224.9 4.1697493e-17 
8226.8 4.0074237e-17 
8228.8 5.5707291e-17 
8230.8 6.9481398e-17 
8232.8 4.6006833e-17 
8234.7 7.1349712e-17 
8236.7 7.1438945e-17 
8238.7 5.6807584e-17 
8240.6 8.0754462e-17 
8242.6 5.5347888e-17 
8244.6 6.8585582e-17 
8246.5 5.8598645e-17 
8248.5 5.4526837e-17 
8250.5 5.4757238e-17 
8252.5 3.6386003e-17 
8254.4 4.3813044e-17 
8256.4 6.9563298e-17 
8258.4 4.5199842e-17 
8260.3 4.7170971e-17 
8262.3 5.0156885e-17 
8264.3 2.485613e-17 
8266.3 5.5797456e-17 
8268.2 6.7024987e-17 
8270.2 3.4373153e-17 
8272.2 5.039569e-17 
8274.1 4.2663392e-17 
8276.1 2.2317108e-17 
8278.1 4.9637624e-17 
8280.0 5.7227282e-17 
8282.0 6.9228157e-17 
8284.0 4.5727233e-17 
8286.0 5.5945458e-17 
8287.9 3.8635823e-17 
8289.9 5.5264347e-17 
8291.9 7.0091085e-17 
8293.8 4.8073783e-17 
8295.8 6.6977633e-17 
8297.8 6.746844e-17 
8299.8 5.0512736e-17 
8301.7 5.0616572e-17 
8303.7 2.971312e-17 
8305.7 4.4472944e-17 
8307.6 7.6247145e-17 
8309.6 4.8226442e-17 
8311.6 4.889342e-17 
8313.6 6.3799949e-17 
8315.5 6.9236944e-17 
8317.5 7.3050959e-17 
8319.5 5.0608634e-17 
8321.4 3.7714039e-17 
8323.4 6.2347913e-17 
8325.4 8.0933235e-17 
8327.3 6.248401e-17 
8329.3 7.1260999e-17 
8331.3 7.6919138e-17 
8333.3 5.2583089e-17 
8335.2 3.5486704e-17 
8337.2 4.4168952e-17 
8339.2 8.3015375e-17 
8341.1 7.0958444e-17 
8343.1 3.7841507e-17 
8345.1 3.770734e-17 
8347.1 5.2189706e-17 
8349.0 2.4913307e-17 
8351.0 9.4609883e-18 
8353.0 2.4148517e-17 
8354.9 6.9997108e-17 
8356.9 8.4045954e-17 
8358.9 5.8813288e-17 
8360.9 6.6099311e-17 
8362.8 6.8820086e-17 
8364.8 6.6740215e-17 
8366.8 6.4789423e-17 
8368.7 3.5566532e-17 
8370.7 3.638391e-17 
8372.7 5.0375942e-17 
8374.6 5.1501132e-17 
8376.6 6.6687129e-17 
8378.6 3.9576215e-17 
8380.6 2.1390134e-17 
8382.5 3.7873612e-17 
8384.5 4.3139918e-17 
8386.5 5.8258017e-17 
8388.4 5.0178679e-17 
8390.4 6.1835745e-17 
8392.4 6.2573025e-17 
8394.4 7.1628708e-17 
8396.3 4.7419578e-17 
8398.3 3.5347055e-17 
8400.3 2.8682944e-17 
8402.2 4.5464992e-17 
8404.2 6.6819946e-17 
8406.2 6.5270648e-17 
8408.2 4.6815736e-17 
8410.1 5.5949396e-17 
8412.1 5.8339265e-17 
8414.1 5.4153902e-17 
8416.0 6.2214032e-17 
8418.0 6.658353e-17 
8420.0 4.3320796e-17 
8421.9 3.5622713e-17 
8423.9 5.4569026e-17 
8425.9 4.5105915e-17 
8427.9 2.8846002e-17 
8429.8 2.9372206e-17 
8431.8 5.2599651e-17 
8433.8 6.198269e-17 
8435.7 5.0855842e-17 
8437.7 6.1611474e-17 
8439.7 5.6405445e-17 
8441.7 3.2484002e-17 
8443.6 3.1409514e-17 
8445.6 5.7184281e-17 
8447.6 6.9384428e-17 
8449.5 5.7369351e-17 
8451.5 5.4493713e-17 
8453.5 5.8225851e-17 
8455.5 5.9298191e-17 
8457.4 4.4645653e-17 
8459.4 5.0625208e-17 
8461.4 6.0975571e-17 
8463.3 4.5000304e-17 
8465.3 4.626844e-17 
8467.3 4.9800497e-17 
8469.2 4.1950734e-17 
8471.2 5.2666198e-17 
8473.2 6.1256375e-17 
8475.2 5.4866456e-17 
8477.1 5.4046503e-17 
8479.1 6.1021197e-17 
8481.1 5.5699385e-17 
8483.0 4.1393781e-17 
8485.0 5.0135728e-17 
8487.0 6.1856915e-17 
8489.0 6.5045098e-17 
8490.9 6.391853e-17 
8492.9 4.6699593e-17 
8494.9 4.3175947e-17 
8496.8 4.9309118e-17 
8498.8 4.4187767e-17 
8500.8 4.4132344e-17 
8502.8 5.7055541e-17 
8504.7 5.6409466e-17 
8506.7 6.0093184e-17 
8508.7 7.1587121e-17 
8510.6 8.1845706e-17 
8512.6 7.5439443e-17 
8514.6 5.2748669e-17 
8516.5 4.8148296e-17 
8518.5 6.5734261e-17 
8520.5 5.8751358e-17 
8522.5 4.9972725e-17 
8524.4 5.8650883e-17 
8526.4 5.6269291e-17 
8528.4 4.118754e-17 
8530.3 4.8146642e-17 
8532.3 5.82804e-17 
8534.3 4.6269131e-17 
8536.3 5.2493073e-17 
8538.2 4.6744198e-17 
8540.2 4.1591679e-17 
8542.2 4.2483453e-17 
8544.1 4.6067375e-17 
8546.1 4.0728047e-17 
8548.1 3.0787588e-17 
8550.1 2.6223832e-17 
8552.0 3.2541498e-17 
8554.0 5.97264e-17 
8556.0 6.5426464e-17 
8557.9 5.2602464e-17 
8559.9 4.9403863e-17 
8561.9 6.1950039e-17 
8563.8 7.6443575e-17 
8565.8 7.1575829e-17 
8567.8 4.1279421e-17 
8569.8 3.8221238e-17 
8571.7 6.7029822e-17 
8573.7 6.5560189e-17 
8575.7 3.585751e-17 
8577.6 1.8375738e-17 
8579.6 2.7728037e-17 
8581.6 3.9572808e-17 
8583.6 3.7911374e-17 
8585.5 6.1755672e-17 
8587.5 7.9762028e-17 
8589.5 6.3198477e-17 
8591.4 5.6039228e-17 
8593.4 5.5832616e-17 
8595.4 6.3988318e-17 
8597.4 7.0757869e-17 
8599.3 6.1717003e-17 
8601.3 6.3581458e-17 
8603.3 6.1113453e-17 
8605.2 5.0984264e-17 
8607.2 6.7137136e-17 
8609.2 7.4285998e-17 
8611.1 5.803663e-17 
8613.1 5.816679e-17 
8615.1 5.9058669e-17 
8617.1 5.9640926e-17 
8619.0 5.8101407e-17 
8621.0 4.4425234e-17 
8623.0 4.599745e-17 
8624.9 4.8039499e-17 
8626.9 5.0247222e-17 
8628.9 5.370996e-17 
8630.9 6.1393067e-17 
8632.8 5.0617651e-17 
8634.8 4.4467306e-17 
8636.8 4.9649167e-17 
8638.7 5.322175e-17 
8640.7 4.7618744e-17 
8642.7 4.2254296e-17 
8644.7 5.1261936e-17 
8646.6 6.683106e-17 
8648.6 7.5300834e-17 
8650.6 5.595592e-17 
8652.5 4.5383536e-17 
8654.5 4.8170381e-17 
8656.5 4.595732e-17 
8658.4 4.0944162e-17 
8660.4 3.9507099e-17 
8662.4 3.6668896e-17 
8664.4 4.0360483e-17 
8666.3 4.664974e-17 
8668.3 5.2962349e-17 
8670.3 5.2074077e-17 
8672.2 4.591877e-17 
8674.2 5.5079317e-17 
8676.2 6.2342225e-17 
8678.2 6.5055321e-17 
8680.1 3.5315436e-17 
8682.1 8.2918225e-18 
8684.1 1.6817014e-17 
8686.0 1.6881421e-17 
8688.0 3.2061388e-17 
8690.0 4.4808918e-17 
8692.0 1.7394131e-17 
8693.9 2.6568705e-17 
8695.9 2.3710606e-17 
8697.9 1.6773701e-17 
8699.8 3.3663614e-17 
8701.8 6.5840972e-17 
8703.8 5.4729309e-17 
8705.7 2.6153109e-17 
8707.7 3.3669173e-17 
8709.7 6.1228783e-17 
8711.7 7.2280629e-17 
8713.6 6.5751314e-17 
8715.6 5.9769814e-17 
8717.6 6.2145298e-17 
8719.5 7.5395553e-17 
8721.5 7.5096766e-17 
8723.5 6.8401423e-17 
8725.5 6.7400789e-17 
8727.4 5.6376165e-17 
8729.4 5.6070007e-17 
8731.4 5.0427483e-17 
8733.3 4.1723815e-17 
8735.3 4.7972781e-17 
8737.3 3.5891274e-17 
8739.3 2.2663583e-17 
8741.2 2.4163714e-17 
8743.2 1.0309944e-17 
8745.2 4.680993e-18 
8747.1 4.8284908e-17 
8749.1 4.6636718e-17 
8751.1 1.7976697e-17 
8753.0 4.8038245e-18 
8755.0 -2.0193126e-17 
8757.0 -6.1956395e-18 
8759.0 4.3104659e-17 
8760.9 5.5236589e-17 
8762.9 3.5036749e-17 
8764.9 2.4582719e-17 
8766.8 4.3694793e-17 
8768.8 6.3981465e-17 
8770.8 5.6711635e-17 
8772.8 5.4200264e-17 
8774.7 6.3203121e-17 
8776.7 7.8626451e-17 
8778.7 7.467899e-17 
8780.6 1.6074761e-17 
8782.6 -1.0848161e-17 
8784.6 3.1561003e-17 
8786.6 7.3081907e-17 
8788.5 3.9119793e-17 
8790.5 4.9394634e-17 
8792.5 6.8726798e-17 
8794.4 7.5407011e-17 
8796.4 8.678704e-17 
8798.4 5.5699329e-17 
8800.3 2.2126405e-17 
8802.3 4.171643e-17 
8804.3 4.1313379e-17 
8806.3 3.6023447e-17 
8808.2 4.3727338e-17 
8810.2 4.0262533e-17 
8812.2 4.6513965e-17 
8814.1 5.2104609e-17 
8816.1 4.926974e-17 
8818.1 3.2541296e-17 
8820.1 2.9899408e-17 
8822.0 5.8346005e-17 
8824.0 5.7744219e-17 
8826.0 3.8589641e-17 
8827.9 4.3011805e-17 
8829.9 3.9082546e-17 
8831.9 1.8773912e-17 
8833.9 2.686873e-19 
8835.8 1.4117619e-17 
8837.8 4.0002033e-17 
8839.8 4.3332455e-17 
8841.7 6.0576754e-17 
8843.7 4.3572453e-17 
8845.7 2.947481e-17 
8847.6 3.9113602e-17 
8849.6 5.2006696e-17 
8851.6 6.3141671e-17 
8853.6 6.7066225e-17 
8855.5 2.6334069e-17 
8857.5 2.2969046e-17 
8859.5 6.458467e-17 
8861.4 4.3290278e-17 
8863.4 2.433521e-17 
8865.4 2.7230952e-17 
8867.4 4.4343501e-17 
8869.3 3.0373517e-17 
8871.3 1.0764519e-17 
8873.3 3.2135617e-17 
8875.2 5.7800495e-17 
8877.2 6.6704538e-17 
8879.2 5.6395097e-17 
8881.2 2.8280192e-17 
8883.1 2.3318704e-17 
8885.1 4.2781737e-17 
8887.1 4.9224663e-17 
8889.0 5.8658927e-17 
8891.0 5.3228331e-17 
8893.0 3.3648731e-17 
8894.9 2.766928e-17 
8896.9 6.0657921e-17 
8898.9 1.0561534e-16 
8900.9 1.3871481e-17 
8902.8 3.2350852e-18 
8904.8 7.5827354e-17 
8906.8 8.992899e-17 
8908.7 8.1883064e-17 
8910.7 1.3485969e-17 
8912.7 9.1209462e-18 
8914.7 4.0384181e-17 
8916.6 1.922443e-17 
8918.6 -8.6164591e-18 
8920.6 5.0412469e-17 
8922.5 6.3272212e-17 
8924.5 6.8937633e-17 
8926.5 5.9185064e-17 
8928.5 5.606774e-17 
8930.4 6.2510446e-17 
8932.4 3.4258535e-17 
8934.4 4.6679807e-17 
8936.3 5.8048474e-17 
8938.3 6.3760549e-17 
8940.3 5.1597044e-17 
8942.2 3.6882085e-17 
8944.2 6.303703e-17 
8946.2 6.4334737e-17 
8948.2 2.7919102e-17 
8950.1 3.3550574e-17 
8952.1 4.6537014e-17 
8954.1 3.3678448e-17 
8956.0 2.7817073e-17 
8958.0 6.6092825e-17 
8960.0 3.8804094e-17 
8962.0 4.5264901e-17 
8963.9 6.8363791e-17 
8965.9 6.2426715e-17 
8967.9 6.6849841e-17 
8969.8 7.0798466e-17 
8971.8 5.8558346e-17 
8973.8 4.7762213e-17 
8975.8 4.6711265e-17 
8977.7 4.9023996e-17 
8979.7 4.1019808e-17 
8981.7 4.0186964e-17 
8983.6 4.328927e-17 
8985.6 4.8325572e-17 
8987.6 5.9107429e-17 
8989.5 6.656204e-17 
8991.5 6.9690289e-17 
8993.5 4.5080152e-17 
8995.5 6.162997e-17 
8997.4 5.7330418e-17 
8999.4 5.7931272e-17 
9001.4 4.3548044e-17 
9003.3 1.2423799e-17 
9005.3 1.9543305e-17 
9007.3 4.6846886e-17 
9009.3 4.7370839e-17 
9011.2 4.1161947e-17 
9013.2 4.1966425e-17 
9015.2 5.4778243e-17 
9017.1 3.4937879e-17 
9019.1 4.8056835e-17 
9021.1 4.9286652e-17 
9023.1 5.4545403e-17 
9025.0 5.2065682e-17 
9027.0 4.3062984e-17 
9029.0 6.7376534e-17 
9030.9 6.6995909e-17 
9032.9 6.6971865e-17 
9034.9 6.0513401e-17 
9036.8 3.9552056e-17 
9038.8 5.5944782e-17 
9040.8 4.4337397e-17 
9042.8 3.8191588e-17 
9044.7 6.5647431e-17 
9046.7 7.1594644e-17 
9048.7 7.0273731e-17 
9050.6 6.0667843e-17 
9052.6 7.2255576e-17 
9054.6 8.0714371e-17 
9056.6 5.1160216e-17 
9058.5 3.3312238e-17 
9060.5 4.1363064e-17 
9062.5 5.5109057e-17 
9064.4 4.6257585e-17 
9066.4 4.5119634e-17 
9068.4 3.7929239e-17 
9070.4 4.9167673e-17 
9072.3 5.7948024e-17 
9074.3 6.7932109e-17 
9076.3 3.77039e-17 
9078.2 3.9457517e-17 
9080.2 5.68911e-17 
9082.2 4.4218828e-17 
9084.1 3.8631871e-17 
9086.1 4.2770336e-17 
9088.1 5.6635472e-17 
9090.1 6.0906243e-17 
9092.0 5.489408e-17 
9094.0 4.7431932e-17 
9096.0 3.3868876e-17 
9097.9 6.2583584e-17 
9099.9 8.7309129e-17 
9101.9 6.888202e-17 
9103.9 4.211805e-17 
9105.8 3.0371495e-17 
9107.8 5.5923516e-17 
9109.8 5.6789381e-17 
9111.7 3.6557566e-17 
9113.7 8.2020269e-17 
9115.7 4.9433135e-17 
9117.7 3.3976532e-17 
9119.6 7.4032369e-17 
9121.6 7.2834764e-17 
9123.6 3.1812235e-17 
9125.5 2.5053308e-17 
9127.5 1.9274296e-17 
9129.5 3.7532747e-17 
9131.4 8.359839e-17 
9133.4 9.4457362e-17 
9135.4 6.0617402e-17 
9137.4 5.1733164e-17 
9139.3 6.3870429e-17 
9141.3 6.6859264e-17 
9143.3 6.7193205e-17 
9145.2 6.4741213e-17 
9147.2 5.203651e-17 
9149.2 5.8439795e-17 
9151.2 5.1330127e-17 
9153.1 2.7054312e-17 
9155.1 6.8855462e-17 
9157.1 6.2435089e-17 
9159.0 6.8224634e-17 
9161.0 7.2133424e-17 
9163.0 8.19208e-17 
9165.0 7.3136065e-17 
9166.9 5.9913313e-17 
9168.9 4.3153575e-17 
9170.9 6.7687885e-17 
9172.8 5.4400472e-17 
9174.8 5.1033054e-17 
9176.8 8.4802517e-17 
9178.7 8.7170965e-17 
9180.7 4.8269718e-17 
9182.7 6.5171423e-17 
9184.7 8.9156244e-17 
9186.6 8.5554695e-17 
9188.6 6.8757666e-17 
9190.6 3.4963292e-17 
9192.5 1.9204451e-17 
9194.5 3.6198202e-17 
9196.5 6.076673e-17 
9198.5 5.3304024e-17 
9200.4 3.0776157e-17 
9202.4 5.6947083e-17 
9204.4 8.06846e-17 
9206.3 6.8376776e-17 
9208.3 7.5904084e-17 
9210.3 6.2266664e-17 
9212.3 2.9984261e-17 
9214.2 8.9025388e-17 
9216.2 8.5580457e-17 
9218.2 -3.7564226e-17 
9220.1 5.2092583e-17 
9222.1 8.9623355e-17 
9224.1 -1.4220785e-17 
9226.0 3.9780449e-18 
9228.0 1.4531439e-17 
9230.0 2.113859e-17 
9232.0 4.1626269e-17 
9233.9 2.9078466e-17 
9235.9 4.72667e-17 
9237.9 2.9637956e-17 
9239.8 3.1271941e-17 
9241.8 9.5852522e-17 
9243.8 9.100402e-17 
9245.8 2.8984075e-17 
9247.7 2.9291503e-17 
9249.7 4.6681763e-17 
9251.7 3.326997e-17 
9253.6 4.9872055e-17 
9255.6 6.4036144e-17 
9257.6 4.2285974e-17 
9259.6 4.7878072e-17 
9261.5 3.6976194e-17 
9263.5 3.0861709e-17 
9265.5 6.0914422e-17 
9267.4 4.6997084e-17 
9269.4 4.7506271e-17 
9271.4 7.7526796e-17 
9273.3 3.9300401e-17 
9275.3 5.1055035e-17 
9277.3 3.236043e-17 
9279.3 1.5772788e-17 
9281.2 3.2792812e-17 
9283.2 2.5909763e-17 
9285.2 -1.240869e-17 
9287.1 -8.9899377e-19 
9289.1 4.1123312e-17 
9291.1 1.8260381e-17 
9293.1 2.5067798e-17 
9295.0 3.4494856e-17 
9297.0 4.3297761e-17 
9299.0 6.1327379e-17 
9300.9 6.0835843e-17 
9302.9 5.7396347e-17 
9304.9 4.9995393e-17 
9306.9 2.3484154e-17 
9308.8 3.9713256e-17 
9310.8 7.0381667e-17 
9312.8 4.6062387e-17 
9314.7 3.4953635e-17 
9316.7 4.4955362e-17 
9318.7 4.1697716e-17 
9320.6 3.5585861e-17 
9322.6 3.4633271e-17 
9324.6 5.9912372e-17 
9326.6 5.9271303e-17 
9328.5 3.0343723e-17 
9330.5 4.6978925e-17 
9332.5 9.218979e-17 
9334.4 6.0962149e-17 
9336.4 4.5189783e-17 
9338.4 5.8507242e-17 
9340.4 7.2338419e-17 
9342.3 2.8072525e-17 
9344.3 4.0855058e-17 
9346.3 6.1752003e-17 
9348.2 1.6348289e-17 
9350.2 9.0803878e-18 
9352.2 7.5812948e-18 
9354.2 1.4668475e-17 
9356.1 4.3958928e-17 
9358.1 9.0775733e-17 
9360.1 9.226198e-17 
9362.0 6.5159563e-17 
9364.0 4.8954752e-17 
9366.0 4.1467684e-17 
9367.9 4.6103985e-17 
9369.9 2.7084451e-17 
9371.9 2.0079958e-17 
9373.9 4.4186908e-17 
9375.8 5.3078413e-17 
9377.8 3.4833046e-17 
9379.8 3.1481519e-17 
9381.7 6.4209574e-17 
9383.7 5.45052e-17 
9385.7 4.1477632e-18 
9387.7 -6.7977144e-17 
9389.6 -8.379023e-17 
9391.6 -1.299521e-17 
9393.6 3.5835482e-17 
9395.5 3.7612729e-17 
9397.5 4.6765754e-17 
9399.5 7.1612777e-17 
9401.5 7.1851012e-17 
9403.4 4.8576384e-17 
9405.4 4.7891243e-17 
9407.4 5.2633426e-17 
9409.3 2.1352009e-17 
9411.3 5.3801975e-17 
9413.3 8.846649e-17 
9415.2 6.3508625e-17 
9417.2 6.0765674e-17 
9419.2 4.6148197e-17 
9421.2 3.6703947e-17 
9423.1 3.6167017e-17 
9425.1 2.4417164e-17 
9427.1 2.6891806e-17 
9429.0 6.9564526e-17 
9431.0 1.1003536e-16 
9433.0 9.447762e-17 
9435.0 5.9038541e-17 
9436.9 4.8546517e-17 
9438.9 7.5003184e-17 
9440.9 8.6357109e-17 
9442.8 7.2029701e-17 
9444.8 4.7860724e-17 
9446.8 5.5991537e-17 
9448.8 1.0871889e-16 
9450.7 1.0256662e-16 
9452.7 5.8868473e-17 
9454.7 6.1805322e-17 
9456.6 1.1017316e-16 
9458.6 1.2050244e-16 
9460.6 6.7154659e-17 
9462.5 3.1936077e-17 
9464.5 1.1998902e-17 
9466.5 2.5838279e-17 
9468.5 5.2465993e-17 
9470.4 1.9395169e-17 
9472.4 4.5409214e-18 
9474.4 6.1622255e-17 
9476.3 6.7113356e-17 
9478.3 4.6259835e-17 
9480.3 8.1180492e-17 
9482.3 8.0831498e-17 
9484.2 6.6198166e-17 
9486.2 5.6506541e-17 
9488.2 5.1020347e-17 
9490.1 7.3273602e-17 
9492.1 6.6116419e-17 
9494.1 5.7276901e-17 
9496.1 6.3569184e-17 
9498.0 8.4957596e-17 
9500.0 7.3368868e-17 
9502.0 4.7838811e-17 
9503.9 4.7015414e-17 
9505.9 4.8478934e-17 
9507.9 7.6667454e-17 
9509.8 8.0230844e-17 
9511.8 5.8283415e-17 
9513.8 5.1319587e-17 
9515.8 6.7287013e-17 
9517.7 7.8765683e-17 
9519.7 2.1318254e-17 
9521.7 -5.130642e-18 
9523.6 6.4346055e-17 
9525.6 6.8098031e-17 
9527.6 6.5801052e-17 
9529.6 4.6669474e-17 
9531.5 1.4675101e-17 
9533.5 4.657058e-17 
9535.5 8.1120515e-17 
9537.4 9.9577772e-17 
9539.4 8.3679021e-17 
9541.4 7.0978547e-17 
9543.4 7.0702061e-17 
9545.3 6.2882395e-17 
9547.3 7.7705465e-17 
9549.3 6.4093579e-17 
9551.2 4.568678e-17 
9553.2 7.1732699e-17 
9555.2 1.0496125e-16 
9557.1 9.0634218e-17 
9559.1 7.0621726e-17 
9561.1 6.9656978e-17 
9563.1 6.0129236e-17 
9565.0 6.9029059e-17 
9567.0 6.853055e-17 
9569.0 5.3836186e-17 
9570.9 7.3113046e-17 
9572.9 5.7132064e-17 
9574.9 1.028072e-16 
9576.9 1.2511336e-16 
9578.8 9.6059226e-17 
9580.8 6.3178009e-17 
9582.8 5.9350495e-17 
9584.7 6.7659019e-17 
9586.7 8.0661946e-17 
9588.7 3.6111518e-17 
9590.7 -7.8107905e-18 
9592.6 5.7443015e-17 
9594.6 7.7360182e-17 
9596.6 4.7783817e-17 
9598.5 5.1251391e-17 
9600.5 5.848929e-17 
9602.5 6.8023042e-17 
9604.4 5.8778321e-17 
9606.4 3.0570869e-17 
9608.4 -1.8748401e-17 
9610.4 1.495749e-18 
9612.3 4.9691879e-17 
9614.3 6.7390905e-17 
9616.3 4.251708e-17 
9618.2 5.0016112e-17 
9620.2 8.5140122e-17 
9622.2 3.7028797e-17 
9624.2 9.2780367e-18 
9626.1 1.4699728e-17 
9628.1 2.3140062e-17 
9630.1 5.4514547e-17 
9632.0 3.9878602e-17 
9634.0 4.5891812e-17 
9636.0 9.565164e-17 
9638.0 9.2653744e-17 
9639.9 1.2409907e-16 
9641.9 9.9969754e-17 
9643.9 2.1271886e-17 
9645.8 2.9577119e-17 
9647.8 9.1480493e-17 
9649.8 9.6501769e-17 
9651.7 1.1350455e-17 
9653.7 2.5808894e-18 
9655.7 7.4158646e-17 
9657.7 9.4610358e-17 
9659.6 3.3950312e-17 
9661.6 3.5817247e-17 
9663.6 9.7234081e-17 
9665.5 8.2607773e-17 
9667.5 7.1819278e-17 
9669.5 7.8041366e-17 
9671.5 6.0037912e-17 
9673.4 2.5187368e-17 
9675.4 3.7180049e-17 
9677.4 6.4264611e-17 
9679.3 9.1715006e-17 
9681.3 1.180136e-16 
9683.3 7.7819657e-17 
9685.3 3.2916875e-17 
9687.2 1.3168203e-17 
9689.2 9.0969108e-17 
9691.2 1.403829e-16 
9693.1 1.1240289e-17 
9695.1 -9.7162159e-17 
9697.1 3.1567645e-17 
9699.0 2.8905716e-17 
9701.0 -7.7199353e-17 
9703.0 -5.1964264e-17 
9705.0 1.2552226e-16 
9706.9 1.1236205e-16 
9708.9 1.01617e-16 
9710.9 1.2407253e-16 
9712.8 4.1916428e-17 
9714.8 6.9580753e-17 
9716.8 1.3661571e-16 
9718.8 1.0512798e-16 
9720.7 7.8178625e-17 
9722.7 7.5181587e-17 
9724.7 8.8893426e-17 
9726.6 1.3143505e-16 
9728.6 1.1019823e-16 
9730.6 5.9447734e-17 
9732.6 7.4671095e-17 
9734.5 7.930238e-17 
9736.5 7.0429524e-17 
9738.5 6.3590347e-17 
9740.4 6.4784679e-17 
9742.4 1.0492946e-16 
9744.4 1.0732758e-16 
9746.3 1.00988e-16 
9748.3 1.4465268e-16 
9750.3 3.8046798e-17 
9752.3 -1.6760207e-17 
9754.2 5.9711775e-18 
9756.2 2.2086467e-17 
9758.2 4.3016776e-17 
9760.1 7.0110485e-17 
9762.1 8.5907943e-17 
9764.1 6.5415245e-17 
9766.1 4.769745e-17 
9768.0 1.657074e-17 
9770.0 2.2194985e-17 
9772.0 1.1811054e-16 
9773.9 1.2336013e-16 
9775.9 1.796717e-16 
9777.9 9.9243528e-17 
9779.9 8.3970755e-18 
9781.8 6.6859623e-17 
9783.8 1.0902956e-16 
9785.8 6.9702458e-17 
9787.7 6.7352861e-17 
9789.7 4.041979e-17 
9791.7 9.4825948e-17 
9793.6 1.9493148e-16 
9795.6 1.7772689e-16 
9797.6 1.0331837e-16 
9799.6 -1.5152933e-17 
9801.5 3.2308475e-17 
9803.5 7.1954314e-17 
9805.5 5.7370399e-17 
9807.4 6.5904757e-17 
9809.4 4.3398484e-17 
9811.4 6.950302e-17 
9813.4 1.3686129e-16 
9815.3 3.3836102e-17 
9817.3 5.389273e-17 
9819.3 5.1567262e-17 
9821.2 -8.0340169e-18 
9823.2 -1.2449841e-18 
9825.2 5.1216238e-17 
9827.2 7.0956192e-17 
9829.1 8.6339155e-17 
9831.1 7.3555679e-17 
9833.1 4.2951419e-17 
9835.0 9.3290787e-17 
9837.0 7.6445165e-17 
9839.0 5.9565585e-17 
9840.9 1.7279715e-16 
9842.9 1.324324e-16 
9844.9 1.7126327e-16 
9846.9 5.8273208e-17 
9848.8 -2.0118394e-17 
9850.8 8.0903258e-17 
9852.8 8.2148679e-17 
9854.7 8.6033668e-17 
9856.7 2.2267478e-16 
9858.7 1.2782612e-16 
9860.7 -2.2072086e-17 
9862.6 1.141656e-16 
9864.6 1.3416312e-16 
9866.6 2.7625052e-17 
9868.5 8.3076912e-17 
9870.5 7.7687634e-17 
9872.5 3.1566126e-17 
9874.5 1.0903468e-16 
9876.4 1.0125396e-16 
9878.4 1.4377014e-16 
9880.4 1.5310856e-16 
9882.3 1.0426198e-16 
9884.3 1.0982052e-16 
9886.3 5.6610904e-17 
9888.2 7.9159251e-17 
9890.2 9.7827361e-17 
9892.2 5.202622e-17 
9894.2 4.3598013e-17 
9896.1 8.2278839e-17 
9898.1 8.7298204e-17 
9900.1 6.8732626e-17 
9902.0 6.1219602e-17 
9904.0 1.2333174e-16 
9906.0 1.0667133e-16 
9908.0 4.0547256e-17 
9909.9 1.9894608e-16 
9911.9 2.5290295e-16 
9913.9 1.4930254e-16 
9915.8 4.5191957e-19 
9917.8 1.0523449e-16 
9919.8 2.758628e-16 
9921.8 1.3383648e-16 
9923.7 1.1382405e-16 
9925.7 1.3262249e-16 
9927.7 7.4241901e-17 
9929.6 7.6634362e-17 
9931.6 1.1631637e-16 
9933.6 9.9556044e-17 
9935.5 2.5146687e-17 
9937.5 1.1863637e-17 
9939.5 1.5108629e-17 
9941.5 4.1049682e-17 
9943.4 5.3610751e-17 
9945.4 6.3749783e-17 
9947.4 4.4055395e-17 
9949.3 1.732406e-17 
9951.3 9.6560462e-17 
9953.3 9.1167485e-17 
9955.3 7.66189e-17 
9957.2 2.6591218e-17 
9959.2 -1.0125474e-17 
9961.2 8.9397515e-17 
9963.1 1.3208251e-16 
9965.1 -1.6573966e-18 
9967.1 1.2122321e-16 
9969.1 2.6640989e-17 
9971.0 1.0269631e-16 
9973.0 1.1236791e-16 
9975.0 7.4584594e-17 
9976.9 8.5430188e-17 
9978.9 4.6288738e-17 
9980.9 6.9642702e-17 
9982.8 -1.3574559e-16 
9984.8 -6.3403176e-17 
9986.8 6.6409083e-17 
9988.8 3.5880732e-17 
9990.7 2.8023863e-17 
9992.7 7.6602258e-17 
9994.7 5.0874783e-17 
9996.6 2.454047e-17 
9998.6 7.1085647e-17 
10000.6 3.2006463e-17 
10002.6 3.5581517e-17 
10004.5 4.4190671e-17 
10006.5 2.102305e-17 
10008.5 4.6775177e-17 
10010.4 5.5496811e-17 
10012.4 6.1850275e-17 
10014.4 4.976684e-17 
10016.4 6.0867194e-17 
10018.3 1.0017401e-16 
10020.3 1.1051462e-16 
10022.3 1.0468148e-16 
10024.2 4.7974081e-17 
10026.2 2.8589883e-17 
10028.2 6.8249281e-17 
10030.1 -3.1212574e-17 
10032.1 3.6278368e-18 
10034.1 7.3993376e-17 
10036.1 4.5324147e-17 
10038.0 6.3038066e-17 
10040.0 5.0522473e-17 
10042.0 3.6056935e-17 
10043.9 8.8763814e-17 
10045.9 2.5558719e-17 
10047.9 -5.593718e-17 
10049.9 -3.3833267e-17 
10051.8 2.3336229e-17 
10053.8 -2.8334046e-18 
10055.8 2.8331969e-17 
10057.7 3.4407404e-17 
10059.7 -3.9515585e-17 
10061.7 1.3551562e-17 
10063.7 8.2265203e-17 
10065.6 2.9693324e-17 
10067.6 6.6789547e-17 
10069.6 1.4522751e-16 
10071.5 5.9177666e-17 
10073.5 -6.6757475e-17 
10075.5 2.2485737e-18 
10077.4 3.4426771e-17 
10079.4 -1.7742709e-17 
10081.4 -4.8448303e-17 
10083.4 -8.5049243e-17 
10085.3 -1.1278507e-16 
10087.3 -1.1111698e-16 
10089.3 -9.0157004e-17 
10091.2 7.2345066e-17 
10093.2 2.3388821e-16 
10095.2 1.1534333e-16 
10097.2 4.5472154e-17 
10099.1 9.1985482e-17 
10101.1 3.8089642e-17 


==> anc/SSS17a-LDSS3-20170824_cal.flm <==
#PI: Shappee/Drout 
#OBJECT: SSS17a  
#TELESCOPE: Magellan 
#JD: 2457990.48185 
#JD - LIGO trigger : 7.4533040002 
# 
#Angstrom    Flux(erg/s/cm**2/Angstrom) 
6375.0 3.2068745e-19 
6376.1 3.8101199e-19 
6377.3 6.7789182e-19 
6378.5 4.3288099e-19 
6379.6 5.8478707e-19 
6380.8 6.8324163e-19 
6381.9 4.0935437e-19 
6383.1 4.9362048e-19 
6384.3 6.071915e-19 
6385.4 1.1132524e-18 
6386.6 3.4416509e-19 
6387.7 1.1769156e-19 
6388.9 5.6675344e-19 
6390.1 8.9200544e-19 
6391.2 3.8874879e-19 
6392.4 5.4201712e-19 
6393.5 7.9849287e-19 
6394.7 1.6962815e-19 
6395.8 5.6919939e-19 
6397.0 2.7734652e-19 
6398.2 8.2829758e-19 
6399.3 6.4232175e-19 
6400.5 2.769622e-19 
6401.6 3.6468995e-19 
6402.8 6.3665906e-19 
6404.0 4.8906602e-19 
6405.1 6.2580791e-19 
6406.3 1.0234234e-18 
6407.4 9.2930197e-19 
6408.6 8.3840749e-19 
6409.8 4.9027332e-19 
6410.9 4.5977227e-19 
6412.1 -1.0533933e-19 
6413.2 8.9081975e-21 
6414.4 -3.2690327e-20 
6415.5 4.6787789e-19 
6416.7 3.3456483e-19 
6417.9 2.5830004e-19 
6419.0 6.2908546e-19 
6420.2 3.910779e-19 
6421.3 6.1060762e-19 
6422.5 7.4163376e-19 
6423.7 4.4208732e-19 
6424.8 5.2475228e-19 
6426.0 3.1991826e-19 
6427.1 8.5757018e-19 
6428.3 8.2602713e-19 
6429.5 8.580226e-19 
6430.6 8.1228619e-19 
6431.8 7.8451631e-19 
6432.9 3.9030005e-19 
6434.1 3.0607e-19 
6435.2 9.7262805e-19 
6436.4 9.2163653e-19 
6437.6 8.4014221e-19 
6438.7 4.6282666e-19 
6439.9 7.7936312e-19 
6441.0 7.3279174e-19 
6442.2 3.3309524e-19 
6443.4 6.1652072e-19 
6444.5 8.1467705e-19 
6445.7 8.9610192e-19 
6446.8 1.1748288e-18 
6448.0 6.8999678e-19 
6449.1 2.0621794e-19 
6450.3 1.2458368e-19 
6451.5 -4.766048e-20 
6452.6 5.1891481e-19 
6453.8 1.1107979e-18 
6454.9 8.982311e-19 
6456.1 -1.9185268e-19 
6457.3 -3.8758706e-19 
6458.4 -9.4044398e-20 
6459.6 6.8146376e-19 
6460.7 6.7452614e-19 
6461.9 5.4108827e-19 
6463.1 8.5743256e-19 
6464.2 9.9322492e-19 
6465.4 1.0112963e-18 
6466.5 7.0693655e-19 
6467.7 6.2098182e-19 
6468.8 7.132271e-19 
6470.0 9.9179069e-19 
6471.2 4.0840423e-19 
6472.3 4.6248959e-19 
6473.5 1.0380008e-18 
6474.6 9.4532579e-19 
6475.8 4.740824e-19 
6477.0 4.4335746e-19 
6478.1 1.9412851e-19 
6479.3 7.6407747e-20 
6480.4 6.9254161e-19 
6481.6 8.7047688e-19 
6482.8 6.9715454e-19 
6483.9 7.6201996e-19 
6485.1 3.6407935e-19 
6486.2 3.0090574e-19 
6487.4 3.8948952e-19 
6488.5 1.2098802e-18 
6489.7 9.4495905e-19 
6490.9 9.4338837e-19 
6492.0 -7.2827701e-20 
6493.2 6.3865365e-19 
6494.3 1.1841556e-18 
6495.5 1.2363043e-18 
6496.7 9.5474051e-19 
6497.8 1.3713976e-18 
6499.0 1.1073479e-18 
6500.1 1.5535945e-19 
6501.3 2.3694059e-19 
6502.5 6.1041048e-19 
6503.6 6.0497603e-19 
6504.8 -6.2425953e-20 
6505.9 8.1418043e-19 
6507.1 7.3965843e-19 
6508.2 8.7698198e-19 
6509.4 1.1663215e-18 
6510.6 7.750599e-19 
6511.7 1.1984746e-18 
6512.9 1.8960479e-18 
6514.0 1.6692998e-18 
6515.2 1.8296916e-18 
6516.4 7.3288743e-19 
6517.5 8.3372886e-19 
6518.7 1.1780446e-18 
6519.8 9.9924319e-19 
6521.0 1.1317548e-18 
6522.1 5.7389074e-19 
6523.3 7.0903486e-19 
6524.5 1.1348536e-18 
6525.6 1.226919e-18 
6526.8 1.6086477e-18 
6527.9 6.7148109e-19 
6529.1 7.3405068e-19 
6530.3 9.1471339e-19 
6531.4 1.505345e-18 
6532.6 1.5931499e-18 
6533.7 6.5064848e-19 
6534.9 1.1912728e-18 
6536.1 1.1961446e-18 
6537.2 9.2357399e-19 
6538.4 8.8408524e-19 
6539.5 1.1697297e-18 
6540.7 1.2116411e-18 
6541.8 4.9877251e-19 
6543.0 6.8936924e-19 
6544.2 5.2181442e-19 
6545.3 -6.3478096e-20 
6546.5 1.7128012e-19 
6547.6 8.4866109e-19 
6548.8 6.7795395e-19 
6550.0 4.2299061e-19 
6551.1 1.3070402e-18 
6552.3 1.2786055e-18 
6553.4 8.0003404e-19 
6554.6 8.8354346e-19 
6555.8 7.3210213e-19 
6556.9 1.0686881e-18 
6558.1 1.1601464e-18 
6559.2 9.7521518e-19 
6560.4 1.1164366e-18 
6561.5 1.2219111e-18 
6562.7 7.8486754e-19 
6563.9 1.2888164e-18 
6565.0 8.1497729e-19 
6566.2 1.1818782e-18 
6567.3 1.2861358e-18 
6568.5 8.3441948e-19 
6569.7 5.3928367e-19 
6570.8 1.3219361e-18 
6572.0 1.2108596e-18 
6573.1 4.5458435e-19 
6574.3 8.3010134e-19 
6575.5 5.6586484e-19 
6576.6 1.7811657e-18 
6577.8 2.0986843e-18 
6578.9 1.2825148e-18 
6580.1 1.1110812e-18 
6581.2 8.1459012e-19 
6582.4 8.0447609e-19 
6583.6 1.2176938e-18 
6584.7 1.330802e-18 
6585.9 1.340094e-18 
6587.0 2.0246768e-18 
6588.2 8.2871278e-19 
6589.4 9.9230043e-19 
6590.5 9.1240272e-19 
6591.7 7.4554611e-19 
6592.8 7.4251193e-19 
6594.0 1.1253505e-18 
6595.1 1.3349496e-18 
6596.3 1.8019309e-18 
6597.5 1.3698187e-18 
6598.6 1.4275209e-18 
6599.8 1.3652341e-18 
6600.9 1.5563693e-18 
6602.1 1.3733944e-18 
6603.3 8.7211641e-19 
6604.4 7.4463534e-19 
6605.6 1.1426548e-18 
6606.7 8.271679e-19 
6607.9 5.8537393e-19 
6609.1 1.693697e-18 
6610.2 1.4716716e-18 
6611.4 2.0100515e-18 
6612.5 1.4686232e-18 
6613.7 8.0342316e-19 
6614.8 1.3064023e-18 
6616.0 1.4028827e-18 
6617.2 1.2588778e-18 
6618.3 1.5314481e-18 
6619.5 2.0586963e-18 
6620.6 1.5012063e-18 
6621.8 1.2959316e-18 
6623.0 1.2427935e-18 
6624.1 6.4979096e-19 
6625.3 1.5392184e-18 
6626.4 9.3595218e-19 
6627.6 1.1789638e-18 
6628.8 1.2313405e-18 
6629.9 1.1669686e-18 
6631.1 2.0014158e-18 
6632.2 1.9125576e-18 
6633.4 8.4798425e-19 
6634.5 6.4356298e-19 
6635.7 1.3036752e-18 
6636.9 1.4316923e-18 
6638.0 7.2782898e-19 
6639.2 6.7498404e-19 
6640.3 1.7275711e-18 
6641.5 2.0805401e-18 
6642.7 1.6118756e-18 
6643.8 1.2097887e-18 
6645.0 1.6910271e-18 
6646.1 1.1360754e-18 
6647.3 1.2490925e-18 
6648.5 1.4782737e-18 
6649.6 1.4305083e-18 
6650.8 1.5048045e-18 
6651.9 1.8713652e-18 
6653.1 1.3595302e-18 
6654.2 1.1953013e-18 
6655.4 1.2288074e-18 
6656.6 6.9826765e-19 
6657.7 1.8929189e-18 
6658.9 1.5229623e-18 
6660.0 1.4256017e-18 
6661.2 2.2821299e-18 
6662.4 1.3135431e-18 
6663.5 1.5331637e-18 
6664.7 1.9076554e-18 
6665.8 1.5782528e-18 
6667.0 5.4665529e-19 
6668.1 2.6355573e-19 
6669.3 5.1678176e-19 
6670.5 6.6087185e-19 
6671.6 1.5509398e-18 
6672.8 1.660915e-18 
6673.9 1.1419635e-18 
6675.1 1.8995759e-18 
6676.3 2.2337402e-18 
6677.4 1.0756461e-18 
6678.6 4.3229138e-20 
6679.7 1.3251351e-18 
6680.9 1.6756461e-18 
6682.1 1.5107858e-18 
6683.2 1.49809e-18 
6684.4 9.0478866e-19 
6685.5 4.3746839e-19 
6686.7 1.0173407e-18 
6687.8 1.6039493e-18 
6689.0 6.7616887e-19 
6690.2 1.7996634e-18 
6691.3 1.9605909e-18 
6692.5 1.78963e-18 
6693.6 1.4531068e-18 
6694.8 1.0269846e-18 
6696.0 1.2992394e-18 
6697.1 1.1153747e-18 
6698.3 1.6214534e-18 
6699.4 2.478373e-18 
6700.6 2.4537943e-18 
6701.8 1.9635261e-18 
6702.9 9.9020178e-19 
6704.1 3.6345195e-19 
6705.2 1.9510864e-18 
6706.4 2.1669092e-18 
6707.5 2.0367699e-18 
6708.7 2.1287556e-18 
6709.9 2.2416133e-18 
6711.0 2.0389074e-18 
6712.2 1.3558862e-18 
6713.3 1.4861867e-18 
6714.5 2.1811184e-18 
6715.7 1.8477026e-18 
6716.8 1.336971e-18 
6718.0 1.2888736e-18 
6719.1 8.7135971e-19 
6720.3 8.2129582e-19 
6721.5 6.3597426e-19 
6722.6 1.0482885e-18 
6723.8 9.135096e-19 
6724.9 6.5297403e-19 
6726.1 1.294605e-18 
6727.2 1.0420948e-18 
6728.4 1.1632322e-18 
6729.6 1.6407292e-18 
6730.7 2.0462302e-18 
6731.9 2.0018979e-18 
6733.0 2.2300914e-18 
6734.2 2.3744705e-18 
6735.4 2.8509559e-18 
6736.5 1.9809628e-18 
6737.7 8.2926986e-19 
6738.8 2.0538244e-18 
6740.0 2.4115052e-18 
6741.1 2.2811296e-18 
6742.3 2.3099448e-18 
6743.5 1.1935956e-18 
6744.6 2.1657267e-18 
6745.8 3.3651413e-18 
6746.9 1.3696973e-18 
6748.1 1.6928788e-18 
6749.3 1.9744266e-18 
6750.4 1.8068057e-18 
6751.6 2.3362613e-18 
6752.7 2.7136909e-18 
6753.9 2.8703343e-18 
6755.1 2.3296579e-18 
6756.2 3.0390233e-18 
6757.4 3.7806955e-18 
6758.5 2.8462717e-18 
6759.7 1.6153853e-18 
6760.8 2.0281078e-18 
6762.0 1.6801221e-18 
6763.2 2.6514459e-18 
6764.3 3.5368609e-18 
6765.5 3.1635549e-18 
6766.6 3.2873582e-18 
6767.8 1.5065996e-18 
6769.0 2.2078222e-18 
6770.1 1.2493629e-18 
6771.3 2.2888686e-18 
6772.4 2.7710101e-18 
6773.6 2.2428554e-18 
6774.8 1.8664841e-18 
6775.9 2.4572802e-18 
6777.1 2.9874959e-18 
6778.2 1.8796656e-18 
6779.4 1.853721e-18 
6780.5 2.3835524e-18 
6781.7 2.2172203e-18 
6782.9 1.863794e-18 
6784.0 2.3574489e-18 
6785.2 2.7803992e-18 
6786.3 1.9291367e-18 
6787.5 1.97549e-18 
6788.7 1.6938694e-18 
6789.8 1.9281784e-18 
6791.0 1.7069907e-18 
6792.1 2.8851818e-18 
6793.3 2.9694661e-18 
6794.5 2.2003768e-18 
6795.6 2.104851e-18 
6796.8 3.5014614e-18 
6797.9 -1.4641601e-18 
6799.1 -2.1025264e-18 
6800.2 -2.1522476e-18 
6801.4 7.0498663e-19 
6802.6 2.5359509e-18 
6803.7 2.4338793e-18 
6804.9 1.5249862e-18 
6806.0 2.893533e-18 
6807.2 2.8837905e-18 
6808.4 1.445621e-18 
6809.5 2.1554209e-18 
6810.7 1.9674748e-18 
6811.8 2.42544e-18 
6813.0 3.0236326e-18 
6814.1 1.5306492e-18 
6815.3 1.1190112e-18 
6816.5 2.4911794e-18 
6817.6 1.2620232e-18 
6818.8 6.8403946e-19 
6819.9 6.7142662e-19 
6821.1 1.8184054e-18 
6822.3 2.9466288e-18 
6823.4 1.6671403e-18 
6824.6 9.1610266e-19 
6825.7 1.6932001e-18 
6826.9 2.1884047e-18 
6828.1 2.8386717e-18 
6829.2 2.7057042e-18 
6830.4 2.5007796e-18 
6831.5 2.4340605e-18 
6832.7 2.1929092e-18 
6833.8 2.0291995e-18 
6835.0 1.3630429e-18 
6836.2 8.4745753e-19 
6837.3 1.6123936e-18 
6838.5 2.8955314e-18 
6839.6 2.1872838e-18 
6840.8 1.3087402e-18 
6842.0 2.4330679e-18 
6843.1 2.2717191e-18 
6844.3 6.1076751e-19 
6845.4 1.3725002e-18 
6846.6 9.2604326e-19 
6847.8 1.3313308e-18 
6848.9 2.5373203e-18 
6850.1 2.0219747e-18 
6851.2 1.6469265e-18 
6852.4 2.9754263e-18 
6853.5 3.1707427e-18 
6854.7 1.7878017e-18 
6855.9 2.7539514e-18 
6857.0 3.2486431e-18 
6858.2 2.1670012e-18 
6859.3 1.5354548e-18 
6860.5 1.7927958e-18 
6861.7 2.2294678e-18 
6862.8 2.9166338e-18 
6864.0 2.9466972e-18 
6865.1 2.5303117e-18 
6866.3 2.039644e-18 
6867.5 2.4757406e-18 
6868.6 2.35905e-18 
6869.8 2.8947576e-18 
6870.9 3.2538491e-18 
6872.1 2.8994619e-18 
6873.2 1.6965129e-18 
6874.4 1.136143e-18 
6875.6 8.6531328e-19 
6876.7 1.4932351e-18 
6877.9 2.6572802e-18 
6879.0 3.112952e-18 
6880.2 3.2195976e-18 
6881.4 3.0995148e-18 
6882.5 3.3992219e-18 
6883.7 3.2058444e-18 
6884.8 2.2144049e-18 
6886.0 2.5600232e-18 
6887.1 2.3051592e-18 
6888.3 1.7073442e-18 
6889.5 2.4724449e-18 
6890.6 2.7176981e-18 
6891.8 2.4767652e-18 
6892.9 2.3799015e-18 
6894.1 2.944913e-18 
6895.3 3.2552418e-18 
6896.4 2.4678782e-18 
6897.6 2.9032057e-18 
6898.7 2.5851985e-18 
6899.9 2.1628393e-18 
6901.1 2.3908827e-18 
6902.2 1.3188571e-18 
6903.4 9.8029256e-19 
6904.5 1.3170052e-18 
6905.7 1.4935447e-18 
6906.8 2.7047959e-18 
6908.0 3.2478189e-18 
6909.2 3.3507662e-18 
6910.3 2.6613517e-18 
6911.5 2.7976667e-18 
6912.6 2.3688961e-18 
6913.8 2.2598603e-18 
6915.0 2.5401624e-18 
6916.1 2.3513582e-18 
6917.3 2.1972561e-18 
6918.4 3.1879602e-18 
6919.6 4.5958431e-18 
6920.8 3.7981619e-18 
6921.9 3.0913454e-18 
6923.1 3.3174178e-18 
6924.2 2.5682137e-18 
6925.4 2.8557139e-18 
6926.5 3.4543167e-18 
6927.7 2.0249037e-18 
6928.9 1.7299473e-18 
6930.0 1.9712761e-18 
6931.2 1.9493467e-18 
6932.3 1.7182152e-18 
6933.5 2.1662102e-18 
6934.7 3.694794e-18 
6935.8 2.9784183e-18 
6937.0 1.9242094e-18 
6938.1 3.2979815e-18 
6939.3 4.0785316e-18 
6940.5 4.4303063e-18 
6941.6 4.0285535e-18 
6942.8 2.9777231e-18 
6943.9 2.4071407e-18 
6945.1 3.1615455e-18 
6946.2 4.477107e-18 
6947.4 3.5919681e-18 
6948.6 2.8065628e-18 
6949.7 3.2887133e-18 
6950.9 2.9455655e-18 
6952.0 3.0044091e-18 
6953.2 3.4853049e-18 
6954.4 3.3878661e-18 
6955.5 2.9396037e-18 
6956.7 2.9009507e-18 
6957.8 2.9120335e-18 
6959.0 2.8535261e-18 
6960.1 2.542475e-18 
6961.3 2.7677155e-18 
6962.5 3.5416101e-18 
6963.6 2.3573953e-18 
6964.8 1.4340225e-18 
6965.9 3.1145744e-18 
6967.1 3.487903e-18 
6968.3 3.4263832e-18 
6969.4 4.5807226e-18 
6970.6 4.1423109e-18 
6971.7 3.0090602e-18 
6972.9 3.1100961e-18 
6974.1 2.9870328e-18 
6975.2 2.0059871e-18 
6976.4 2.3583427e-18 
6977.5 3.0814116e-18 
6978.7 3.5520541e-18 
6979.8 3.9694439e-18 
6981.0 2.7170902e-18 
6982.2 2.061561e-18 
6983.3 2.546926e-18 
6984.5 2.4222782e-18 
6985.6 3.3155408e-18 
6986.8 4.1746153e-18 
6988.0 3.613131e-18 
6989.1 3.4064835e-18 
6990.3 3.5618112e-18 
6991.4 3.9134441e-18 
6992.6 4.584078e-18 
6993.8 3.1977811e-18 
6994.9 2.3065602e-18 
6996.1 3.1776965e-18 
6997.2 3.6304015e-18 
6998.4 4.2592822e-18 
6999.5 4.2228018e-18 
7000.7 4.2963393e-18 
7001.9 4.1558126e-18 
7003.0 3.6639297e-18 
7004.2 3.6617135e-18 
7005.3 3.2214403e-18 
7006.5 2.5583541e-18 
7007.7 2.839916e-18 
7008.8 4.1427813e-18 
7010.0 4.403849e-18 
7011.1 2.7845603e-18 
7012.3 1.8342977e-18 
7013.5 1.7216832e-18 
7014.6 2.5475657e-18 
7015.8 3.2545416e-18 
7016.9 2.4935572e-18 
7018.1 2.3025298e-18 
7019.2 2.0352189e-18 
7020.4 2.8281825e-18 
7021.6 4.0935353e-18 
7022.7 3.0811187e-18 
7023.9 3.0848882e-18 
7025.0 3.7237787e-18 
7026.2 3.2086596e-18 
7027.4 3.8352867e-18 
7028.5 3.7047376e-18 
7029.7 2.5934107e-18 
7030.8 2.2848541e-18 
7032.0 1.809496e-18 
7033.1 2.5793481e-18 
7034.3 3.1396852e-18 
7035.5 2.4537578e-18 
7036.6 2.5545041e-18 
7037.8 2.8113698e-18 
7038.9 2.6370361e-18 
7040.1 3.9183749e-18 
7041.3 5.4750648e-18 
7042.4 4.7208974e-18 
7043.6 3.1305704e-18 
7044.7 2.4295932e-18 
7045.9 2.9852082e-18 
7047.1 4.1178926e-18 
7048.2 3.7456549e-18 
7049.4 2.1379846e-18 
7050.5 2.7585246e-18 
7051.7 3.4724203e-18 
7052.8 3.1286689e-18 
7054.0 3.2453796e-18 
7055.2 3.4188503e-18 
7056.3 2.522877e-18 
7057.5 1.7281653e-18 
7058.6 2.6675659e-18 
7059.8 3.1740541e-18 
7061.0 3.1246695e-18 
7062.1 3.232976e-18 
7063.3 3.1739081e-18 
7064.4 2.733112e-18 
7065.6 3.2727014e-18 
7066.8 3.6743169e-18 
7067.9 3.3898382e-18 
7069.1 3.7358857e-18 
7070.2 3.6145502e-18 
7071.4 3.3215055e-18 
7072.5 3.5685221e-18 
7073.7 4.0521193e-18 
7074.9 3.303339e-18 
7076.0 3.5002371e-18 
7077.2 4.5982818e-18 
7078.3 3.9800077e-18 
7079.5 4.0479074e-18 
7080.7 4.3023587e-18 
7081.8 3.6774588e-18 
7083.0 3.7089144e-18 
7084.1 4.1407074e-18 
7085.3 3.4286108e-18 
7086.5 2.8972908e-18 
7087.6 3.9180784e-18 
7088.8 4.5059814e-18 
7089.9 4.8242149e-18 
7091.1 4.485983e-18 
7092.2 4.4791478e-18 
7093.4 3.8071341e-18 
7094.6 1.9980711e-18 
7095.7 2.4280938e-18 
7096.9 3.2756477e-18 
7098.0 2.6093097e-18 
7099.2 3.6111898e-18 
7100.4 3.7876612e-18 
7101.5 3.8669843e-18 
7102.7 5.397244e-18 
7103.8 4.6175702e-18 
7105.0 3.2842492e-18 
7106.1 3.4305972e-18 
7107.3 3.8199641e-18 
7108.5 3.6932715e-18 
7109.6 3.1932553e-18 
7110.8 2.8507435e-18 
7111.9 3.1662837e-18 
7113.1 4.323977e-18 
7114.3 4.9427734e-18 
7115.4 5.4108447e-18 
7116.6 5.4239475e-18 
7117.7 4.3977257e-18 
7118.9 4.1992377e-18 
7120.1 3.8935886e-18 
7121.2 4.433097e-18 
7122.4 6.6359112e-18 
7123.5 4.8655344e-18 
7124.7 3.3969761e-18 
7125.8 4.4229468e-18 
7127.0 4.4859989e-18 
7128.2 3.2768377e-18 
7129.3 2.9124314e-18 
7130.5 3.7823586e-18 
7131.6 5.1566311e-18 
7132.8 4.5909727e-18 
7134.0 3.9616488e-18 
7135.1 3.5014107e-18 
7136.3 2.8386515e-18 
7137.4 3.0035063e-18 
7138.6 4.2267899e-18 
7139.8 3.6321563e-18 
7140.9 2.9906792e-18 
7142.1 3.9577412e-18 
7143.2 4.4841311e-18 
7144.4 3.8790219e-18 
7145.5 3.3482927e-18 
7146.7 4.2273492e-18 
7147.9 3.4379229e-18 
7149.0 3.3060851e-18 
7150.2 4.2438927e-18 
7151.3 3.7422361e-18 
7152.5 4.1872005e-18 
7153.7 5.0595323e-18 
7154.8 3.3324784e-18 
7156.0 3.1678882e-18 
7157.1 4.3954158e-18 
7158.3 3.6106917e-18 
7159.5 3.4678367e-18 
7160.6 4.915814e-18 
7161.8 3.4551079e-18 
7162.9 3.0614205e-18 
7164.1 5.6136656e-18 
7165.2 5.704426e-18 
7166.4 5.4828915e-18 
7167.6 6.7551572e-18 
7168.7 6.1058421e-18 
7169.9 4.9043521e-18 
7171.0 6.0156251e-18 
7172.2 1.5381782e-18 
7173.4 -2.3249274e-18 
7174.5 4.1603394e-18 
7175.7 7.9102395e-18 
7176.8 5.7764895e-18 
7178.0 3.5715208e-18 
7179.1 5.0968496e-18 
7180.3 5.0525943e-18 
7181.5 4.1864107e-18 
7182.6 2.6264739e-18 
7183.8 2.9680415e-18 
7184.9 4.9700547e-18 
7186.1 3.0994809e-18 
7187.3 3.1361111e-18 
7188.4 4.2335893e-18 
7189.6 4.7451935e-18 
7190.7 5.4491636e-18 
7191.9 1.010997e-17 
7193.1 1.4279838e-17 
7194.2 6.9099107e-18 
7195.4 4.7583578e-18 
7196.5 6.1859878e-18 
7197.7 6.1835137e-18 
7198.8 4.5506326e-18 
7200.0 3.4077389e-18 
7201.2 3.7989613e-18 
7202.3 3.8142195e-18 
7203.5 5.6478095e-18 
7204.6 8.841423e-18 
7205.8 9.3107996e-18 
7207.0 2.9567619e-18 
7208.1 -7.3879694e-19 
7209.3 5.5965527e-18 
7210.4 4.000243e-18 
7211.6 2.7455216e-18 
7212.8 2.4098891e-18 
7213.9 4.1714165e-18 
7215.1 5.7465568e-18 
7216.2 4.2133949e-18 
7217.4 3.6831833e-18 
7218.5 3.0842066e-18 
7219.7 3.4055785e-18 
7220.9 3.1113568e-18 
7222.0 4.5442234e-18 
7223.2 5.0053196e-18 
7224.3 4.5706499e-18 
7225.5 2.9025246e-18 
7226.7 3.0798517e-18 
7227.8 3.6327693e-18 
7229.0 4.1432026e-18 
7230.1 2.7579954e-18 
7231.3 3.0703761e-18 
7232.4 4.5175423e-18 
7233.6 5.0619896e-18 
7234.8 6.4568046e-18 
7235.9 4.4552495e-18 
7237.1 3.6118847e-18 
7238.2 5.7461828e-18 
7239.4 6.1369273e-18 
7240.6 4.6046726e-18 
7241.7 5.3243549e-18 
7242.9 6.8090257e-18 
7244.0 8.3443415e-18 
7245.2 5.0061382e-18 
7246.4 1.341912e-18 
7247.5 4.1548858e-18 
7248.7 3.9373298e-18 
7249.8 3.9748712e-18 
7251.0 3.5299591e-18 
7252.1 4.2992198e-18 
7253.3 4.1385363e-18 
7254.5 3.8163053e-18 
7255.6 4.4724354e-18 
7256.8 5.1356741e-18 
7257.9 4.6196419e-18 
7259.1 3.1430323e-18 
7260.3 2.9318773e-18 
7261.4 3.4678367e-18 
7262.6 3.5233889e-18 
7263.7 2.5458382e-18 
7264.9 3.9122163e-18 
7266.1 5.4937135e-18 
7267.2 3.3510973e-18 
7268.4 1.4199616e-18 
7269.5 -3.0645953e-18 
7270.7 8.1989315e-19 
7271.8 7.1061939e-18 
7273.0 5.405195e-18 
7274.2 5.1472808e-18 
7275.3 3.485117e-18 
7276.5 3.8261188e-18 
7277.6 5.512516e-18 
7278.8 6.2781746e-18 
7280.0 4.8775356e-18 
7281.1 2.673389e-18 
7282.3 1.5245296e-18 
7283.4 2.6991987e-18 
7284.6 5.3529143e-18 
7285.8 7.4943227e-18 
7286.9 6.3768648e-18 
7288.1 5.2280996e-18 
7289.2 4.0255272e-18 
7290.4 6.2040291e-18 
7291.5 6.4926263e-18 
7292.7 4.3845485e-18 
7293.9 5.275953e-18 
7295.0 4.880867e-18 
7296.2 6.1611698e-18 
7297.3 8.1767338e-18 
7298.5 1.339738e-17 
7299.7 8.6513727e-18 
7300.8 3.0547363e-18 
7302.0 3.4680355e-18 
7303.1 5.666816e-18 
7304.3 4.2698502e-18 
7305.4 3.9808259e-18 
7306.6 4.9991393e-18 
7307.8 5.3877195e-18 
7308.9 7.3781575e-18 
7310.1 7.1103746e-18 
7311.2 4.9309713e-18 
7312.4 5.4871058e-18 
7313.6 5.1674058e-18 
7314.7 5.0879527e-18 
7315.9 5.8894692e-18 
7317.0 4.860799e-18 
7318.2 5.0872724e-18 
7319.4 6.3259638e-18 
7320.5 3.3933523e-18 
7321.7 4.6849233e-18 
7322.8 5.4286157e-18 
7324.0 4.9757293e-18 
7325.1 3.4747508e-18 
7326.3 3.944486e-18 
7327.5 6.0673264e-18 
7328.6 4.7870302e-18 
7329.8 5.3090287e-18 
7330.9 3.500266e-18 
7332.1 2.3648366e-18 
7333.3 5.7471387e-18 
7334.4 6.1489953e-18 
7335.6 5.0190134e-18 
7336.7 5.3056348e-18 
7337.9 5.1771082e-18 
7339.1 2.8254473e-18 
7340.2 2.8068698e-18 
7341.4 3.6787436e-18 
7342.5 3.0123132e-18 
7343.7 4.2960548e-18 
7344.8 5.9656978e-18 
7346.0 6.3779493e-18 
7347.2 6.2873134e-18 
7348.3 4.4739925e-18 
7349.5 3.9158434e-18 
7350.6 6.5139127e-18 
7351.8 8.3543213e-18 
7353.0 5.7451828e-18 
7354.1 4.6880678e-18 
7355.3 4.3462579e-18 
7356.4 5.9001191e-18 
7357.6 6.007303e-18 
7358.8 5.3398575e-18 
7359.9 5.6364389e-18 
7361.1 5.6297951e-18 
7362.2 4.8367185e-18 
7363.4 4.5139151e-18 
7364.5 6.7665274e-18 
7365.7 5.9908341e-18 
7366.9 3.496959e-18 
7368.0 4.6031248e-18 
7369.2 5.9418587e-18 
7370.3 4.5677426e-18 
7371.5 4.8476082e-18 
7372.7 7.1519821e-18 
7373.8 5.4176057e-18 
7375.0 6.7822997e-18 
7376.1 6.4603333e-18 
7377.3 8.101953e-18 
7378.4 6.2599426e-18 
7379.6 5.8695822e-18 
7380.8 4.951332e-18 
7381.9 5.5348464e-18 
7383.1 5.998759e-18 
7384.2 5.6199867e-18 
7385.4 4.689391e-18 
7386.6 4.6872376e-18 
7387.7 6.4784091e-18 
7388.9 8.5134052e-18 
7390.0 7.3959895e-18 
7391.2 7.9106567e-18 
7392.4 4.7767221e-18 
7393.5 4.7322057e-18 
7394.7 4.9860093e-18 
7395.8 5.27808e-18 
7397.0 5.6311761e-18 
7398.1 3.5195073e-18 
7399.3 4.2780984e-18 
7400.5 7.7209769e-18 
7401.6 7.6293037e-18 
7402.8 4.4225964e-18 
7403.9 3.526454e-18 
7405.1 6.4802826e-18 
7406.3 5.9959929e-18 
7407.4 5.7298542e-18 
7408.6 7.822219e-18 
7409.7 8.4354168e-18 
7410.9 6.5718216e-18 
7412.1 6.7006423e-18 
7413.2 4.8121382e-18 
7414.4 4.9963805e-18 
7415.5 7.0082575e-18 
7416.7 6.152616e-18 
7417.8 5.1611413e-18 
7419.0 5.4839258e-18 
7420.2 5.2427666e-18 
7421.3 6.3281521e-18 
7422.5 4.6174592e-18 
7423.6 4.4131408e-18 
7424.8 6.4275774e-18 
7426.0 6.7245037e-18 
7427.1 7.2064148e-18 
7428.3 7.4264544e-18 
7429.4 5.4662409e-18 
7430.6 5.2117388e-18 
7431.8 4.6543558e-18 
7432.9 5.5701821e-18 
7434.1 7.8602102e-18 
7435.2 6.471901e-18 
7436.4 7.0473303e-18 
7437.5 6.4706605e-18 
7438.7 6.5905267e-18 
7439.9 4.5662293e-18 
7441.0 3.6727373e-18 
7442.2 4.2387868e-18 
7443.3 6.9417075e-18 
7444.5 7.476037e-18 
7445.7 6.239577e-18 
7446.8 3.673345e-18 
7448.0 2.8498861e-18 
7449.1 4.1659471e-18 
7450.3 8.7248488e-18 
7451.4 3.717469e-18 
7452.6 4.0221447e-18 
7453.8 6.8281609e-18 
7454.9 6.7929642e-18 
7456.1 6.33985e-18 
7457.2 5.5995159e-18 
7458.4 6.7298944e-18 
7459.6 6.1532229e-18 
7460.7 7.4669835e-18 
7461.9 5.923994e-18 
7463.0 9.4740875e-18 
7464.2 7.6543048e-18 
7465.4 5.4632886e-18 
7466.5 3.6082336e-18 
7467.7 5.9357593e-18 
7468.8 7.6665353e-18 
7470.0 6.6158123e-18 
7471.1 5.7652526e-18 
7472.3 4.6536806e-18 
7473.5 6.6607229e-18 
7474.6 5.5668442e-18 
7475.8 5.0072035e-18 
7476.9 8.314335e-18 
7478.1 7.6759739e-18 
7479.3 6.9946152e-18 
7480.4 8.6552257e-18 
7481.6 5.4956681e-18 
7482.7 4.4791109e-18 
7483.9 5.6781517e-18 
7485.1 7.5510897e-18 
7486.2 7.653318e-18 
7487.4 5.1436407e-18 
7488.5 5.5593083e-18 
7489.7 6.7577446e-18 
7490.8 8.8918381e-18 
7492.0 7.3887523e-18 
7493.2 6.7420335e-18 
7494.3 5.5698816e-18 
7495.5 6.3376863e-18 
7496.6 6.5708247e-18 
7497.8 8.346324e-18 
7499.0 5.5788584e-18 
7500.1 5.7142878e-18 
7501.3 5.857272e-18 
7502.4 4.572321e-18 
7503.6 4.9458301e-18 
7504.8 4.7520056e-18 
7505.9 7.0113026e-18 
7507.1 4.8548101e-18 
7508.2 6.2848613e-18 
7509.4 7.9931459e-18 
7510.5 7.1188332e-18 
7511.7 7.163111e-18 
7512.9 8.8890389e-18 
7514.0 5.3295919e-18 
7515.2 2.4197786e-18 
7516.3 5.5371252e-18 
7517.5 8.8483047e-18 
7518.7 1.0594625e-17 
7519.8 6.4590174e-18 
7521.0 8.1312941e-18 
7522.1 8.8929805e-18 
7523.3 9.5774332e-18 
7524.4 1.0458322e-17 
7525.6 1.2534889e-17 
7526.8 2.1308218e-18 
7527.9 -5.3464588e-19 
7529.1 6.2309908e-18 
7530.2 9.9807925e-18 
7531.4 2.4480183e-18 
7532.6 2.7862659e-18 
7533.7 7.9494524e-18 
7534.9 9.69277e-18 
7536.0 6.8030239e-18 
7537.2 7.6922466e-18 
7538.4 3.8767951e-18 
7539.5 4.3425793e-18 
7540.7 3.4326805e-18 
7541.8 3.0901964e-18 
7543.0 7.5579934e-18 
7544.1 6.8433795e-18 
7545.3 7.48209e-18 
7546.5 6.2745718e-18 
7547.6 5.2333462e-18 
7548.8 7.6992335e-18 
7549.9 4.9920518e-18 
7551.1 5.3827995e-18 
7552.3 5.191127e-18 
7553.4 7.2228374e-18 
7554.6 9.6773886e-18 
7555.7 7.6328207e-18 
7556.9 2.9184185e-18 
7558.1 2.6771008e-18 
7559.2 8.370002e-18 
7560.4 5.6222324e-18 
7561.5 3.657404e-18 
7562.7 7.5323827e-18 
7563.8 6.3431603e-18 
7565.0 3.9472563e-18 
7566.2 8.5469228e-18 
7567.3 5.9032354e-18 
7568.5 4.4319724e-18 
7569.6 6.4847735e-18 
7570.8 7.7208952e-18 
7572.0 8.3002259e-18 
7573.1 8.2728127e-18 
7574.3 6.7123799e-18 
7575.4 5.6794275e-18 
7576.6 7.1739313e-18 
7577.8 1.0034034e-17 
7578.9 5.9158867e-18 
7580.1 4.6042113e-18 
7581.2 8.9834717e-18 
7582.4 6.715487e-18 
7583.5 7.0553244e-18 
7584.7 7.9669641e-18 
7585.9 5.2638524e-18 
7587.0 5.4131061e-18 
7588.2 8.8089638e-18 
7589.3 7.9811965e-18 
7590.5 5.6431266e-18 
7591.7 6.2437391e-18 
7592.8 5.1691719e-18 
7594.0 5.7702694e-18 
7595.1 7.321957e-18 
7596.3 6.3846133e-18 
7597.4 5.3160269e-18 
7598.6 7.5090926e-18 
7599.8 8.9242382e-18 
7600.9 7.3213678e-18 
7602.1 8.0491016e-18 
7603.2 7.679869e-18 
7604.4 6.4935165e-18 
7605.6 8.5646414e-18 
7606.7 7.3137003e-18 
7607.9 6.3182483e-18 
7609.0 8.1733797e-18 
7610.2 6.6836094e-18 
7611.4 5.9237899e-18 
7612.5 6.5158111e-18 
7613.7 6.4201401e-18 
7614.8 8.116194e-18 
7616.0 9.0831134e-18 
7617.1 7.7736374e-18 
7618.3 8.8357654e-18 
7619.5 7.7352258e-18 
7620.6 7.5436885e-18 
7621.8 1.0464412e-17 
7622.9 9.4717725e-18 
7624.1 8.3793822e-18 
7625.3 6.2116456e-18 
7626.4 6.9635162e-18 
7627.6 7.1018059e-18 
7628.7 7.2378317e-18 
7629.9 6.3308106e-18 
7631.1 5.0731598e-18 
7632.2 6.6599792e-18 
7633.4 5.8274668e-18 
7634.5 7.2260383e-18 
7635.7 8.2840722e-18 
7636.8 1.3018193e-17 
7638.0 1.2413417e-17 
7639.2 9.7193237e-18 
7640.3 1.149056e-17 
7641.5 5.3639921e-18 
7642.6 1.2789049e-18 
7643.8 4.9629168e-18 
7645.0 4.7253052e-18 
7646.1 8.2548693e-18 
7647.3 9.4675894e-18 
7648.4 8.3738753e-18 
7649.6 7.1904662e-18 
7650.8 1.098717e-17 
7651.9 7.1516847e-18 
7653.1 5.4321261e-18 
7654.2 6.0766537e-18 
7655.4 7.4193518e-18 
7656.5 8.3975734e-18 
7657.7 7.1314065e-18 
7658.9 7.1770433e-18 
7660.0 7.1343011e-18 
7661.2 9.5065913e-18 
7662.3 6.4377744e-18 
7663.5 4.658989e-18 
7664.7 8.3949972e-18 
7665.8 7.9461995e-18 
7667.0 8.9106966e-18 
7668.1 7.4001233e-18 
7669.3 6.5087414e-18 
7670.4 8.5037348e-18 
7671.6 8.4123319e-18 
7672.8 7.314795e-18 
7673.9 4.4046618e-18 
7675.1 1.1008751e-17 
7676.2 6.3252111e-18 
7677.4 7.3416602e-18 
7678.6 3.0286908e-18 
7679.7 8.01943e-18 
7680.9 7.8162292e-18 
7682.0 7.4923998e-18 
7683.2 7.2424091e-18 
7684.4 6.5383061e-18 
7685.5 4.3150305e-18 
7686.7 2.7018826e-18 
7687.8 2.6775812e-18 
7689.0 6.3552663e-18 
7690.1 9.3356423e-18 
7691.3 8.3766086e-18 
7692.5 6.6041357e-18 
7693.6 7.6443541e-18 
7694.8 7.7827098e-18 
7695.9 9.0651999e-18 
7697.1 8.1262132e-18 
7698.3 9.1427067e-18 
7699.4 7.7971232e-18 
7700.6 7.6680621e-18 
7701.7 8.2662327e-18 
7702.9 9.4586503e-18 
7704.1 9.941064e-18 
7705.2 9.9853912e-18 
7706.4 7.6556273e-18 
7707.5 1.0422784e-17 
7708.7 7.3240682e-18 
7709.8 7.6674345e-18 
7711.0 8.86528e-18 
7712.2 9.8571669e-18 
7713.3 7.4057646e-18 
7714.5 9.6981432e-18 
7715.6 9.1270055e-18 
7716.8 8.2668237e-18 
7718.0 1.8969634e-17 
7719.1 1.6359686e-17 
7720.3 1.3609555e-17 
7721.4 1.0156849e-17 
7722.6 6.4924787e-18 
7723.8 8.4501372e-18 
7724.9 9.2272924e-18 
7726.1 9.424133e-18 
7727.2 8.0146559e-18 
7728.4 8.0491215e-18 
7729.5 6.0966874e-18 
7730.7 4.8099382e-18 
7731.9 5.6386268e-18 
7733.0 5.0100617e-18 
7734.2 9.9391668e-18 
7735.3 6.8301555e-18 
7736.5 7.2678568e-18 
7737.7 8.5476127e-18 
7738.8 9.0101853e-18 
7740.0 9.3657608e-18 
7741.1 8.8483943e-18 
7742.3 1.0082603e-17 
7743.4 1.2124513e-17 
7744.6 1.3120873e-17 
7745.8 1.5015612e-17 
7746.9 1.3010658e-17 
7748.1 5.2318731e-18 
7749.2 2.0193735e-18 
7750.4 5.5815374e-18 
7751.6 8.2544454e-18 
7752.7 1.065875e-17 
7753.9 9.6910963e-18 
7755.0 8.1186795e-18 
7756.2 8.4047628e-18 
7757.4 7.709572e-18 
7758.5 8.0391917e-18 
7759.7 1.0026525e-17 
7760.8 1.0327183e-17 
7762.0 1.0293501e-17 
7763.1 8.5824045e-18 
7764.3 9.9674528e-18 
7765.5 8.6988572e-18 
7766.6 8.1165886e-18 
7767.8 1.0043871e-17 
7768.9 8.0550599e-18 
7770.1 8.4761068e-18 
7771.3 8.3326457e-18 
7772.4 9.7396028e-18 
7773.6 5.7591713e-18 
7774.7 3.092154e-18 
7775.9 6.9335304e-18 
7777.1 1.1078992e-17 
7778.2 1.1163786e-17 
7779.4 5.7128064e-18 
7780.5 5.0538624e-18 
7781.7 7.4585394e-18 
7782.8 8.0143378e-18 
7784.0 8.2005021e-18 
7785.2 5.8671042e-18 
7786.3 7.5888064e-18 
7787.5 9.8125067e-18 
7788.6 8.5556774e-18 
7789.8 9.900881e-18 
7791.0 1.1713582e-17 
7792.1 1.0153241e-17 
7793.3 7.0877381e-18 
7794.4 1.0514266e-17 
7795.6 1.457151e-17 
7796.8 1.2622406e-17 
7797.9 1.0255789e-17 
7799.1 8.3244613e-18 
7800.2 1.225563e-17 
7801.4 1.3995156e-17 
7802.5 1.4230596e-17 
7803.7 1.8821166e-17 
7804.9 1.5380185e-17 
7806.0 9.5967663e-18 
7807.2 7.3354788e-18 
7808.3 5.3271983e-18 
7809.5 6.8560711e-18 
7810.7 5.165529e-18 
7811.8 7.7264156e-18 
7813.0 8.8983048e-18 
7814.1 8.4705625e-18 
7815.3 1.5525608e-17 
7816.4 1.5883579e-17 
7817.6 1.1423529e-17 
7818.8 1.1067532e-17 
7819.9 1.0057144e-17 
7821.1 8.6331555e-18 
7822.2 9.6257494e-18 
7823.4 9.8734204e-18 
7824.6 9.8366268e-18 
7825.7 1.1587657e-17 
7826.9 1.1630644e-17 
7828.0 1.0488419e-17 
7829.2 1.1302218e-17 
7830.4 1.2342102e-17 
7831.5 1.2167178e-17 
7832.7 1.1712887e-17 
7833.8 7.2523795e-18 
7835.0 1.8905288e-17 
7836.1 2.4860179e-17 
7837.3 1.6163665e-17 
7838.5 1.2288981e-17 
7839.6 1.1410105e-17 
7840.8 1.2205696e-17 
7841.9 1.0921009e-17 
7843.1 1.0001377e-17 
7844.3 1.09175e-17 
7845.4 1.1638743e-17 
7846.6 1.5342261e-17 
7847.7 1.3437716e-17 
7848.9 9.3121013e-18 
7850.1 8.7830335e-18 
7851.2 9.2168072e-18 
7852.4 1.0297898e-17 
7853.5 7.7129305e-18 
7854.7 7.6677991e-18 
7855.8 4.5810247e-18 
7857.0 5.99714e-18 
7858.2 9.792634e-18 
7859.3 9.4806981e-18 
7860.5 1.0498345e-17 
7861.6 1.0862946e-17 
7862.8 9.8616202e-18 
7864.0 9.3138976e-18 
7865.1 8.9067418e-18 
7866.3 9.6995802e-18 
7867.4 9.9014921e-18 
7868.6 8.0911537e-18 
7869.8 8.2187158e-18 
7870.9 9.8166381e-18 
7872.1 1.219335e-17 
7873.2 1.0925389e-17 
7874.4 6.1520477e-18 
7875.5 6.6230226e-18 
7876.7 8.9156418e-18 
7877.9 9.7071234e-18 
7879.0 9.9906024e-18 
7880.2 9.7450576e-18 
7881.3 1.1634319e-17 
7882.5 1.3337405e-17 
7883.7 8.6294326e-18 
7884.8 1.2508627e-17 
7886.0 9.5205629e-18 
7887.1 1.0467579e-17 
7888.3 1.1587878e-17 
7889.4 4.0080804e-18 
7890.6 3.0446526e-18 
7891.8 5.8848468e-18 
7892.9 8.7189153e-18 
7894.1 9.7856861e-18 
7895.2 9.7662926e-18 
7896.4 9.9726835e-18 
7897.6 1.0977415e-17 
7898.7 1.0878649e-17 
7899.9 7.9510611e-18 
7901.0 7.0640209e-18 
7902.2 1.1095597e-17 
7903.4 1.9221441e-17 
7904.5 1.7160174e-17 
7905.7 1.0735138e-17 
7906.8 1.1543345e-17 
7908.0 1.1780311e-17 
7909.1 9.1448763e-18 
7910.3 1.0447071e-17 
7911.5 1.2247551e-17 
7912.6 8.581234e-18 
7913.8 1.4867562e-17 
7914.9 1.2095148e-17 
7916.1 5.6275959e-18 
7917.3 7.0584378e-18 
7918.4 3.0781286e-18 
7919.6 4.800893e-18 
7920.7 9.8718119e-18 
7921.9 1.1914491e-17 
7923.1 1.204653e-17 
7924.2 9.5904031e-18 
7925.4 9.0175531e-18 
7926.5 1.0655925e-17 
7927.7 9.9406432e-18 
7928.8 9.6911392e-18 
7930.0 1.0088043e-17 
7931.2 9.8142736e-18 
7932.3 1.0634931e-17 
7933.5 1.170026e-17 
7934.6 1.2094832e-17 
7935.8 8.5571936e-18 
7937.0 9.7285981e-18 
7938.1 1.2254942e-17 
7939.3 1.0488174e-17 
7940.4 9.1388666e-18 
7941.6 9.074267e-18 
7942.8 1.0394266e-17 
7943.9 1.0618515e-17 
7945.1 1.149934e-17 
7946.2 9.0540788e-18 
7947.4 8.0455756e-18 
7948.5 1.5993772e-17 
7949.7 1.8641253e-17 
7950.9 1.5983302e-17 
7952.0 1.3521523e-17 
7953.2 9.8505983e-18 
7954.3 9.970515e-18 
7955.5 1.0542909e-17 
7956.7 1.0303992e-17 
7957.8 8.5050429e-18 
7959.0 9.0711811e-18 
7960.1 1.1105395e-17 
7961.3 9.6405089e-18 
7962.4 8.2638336e-18 
7963.6 9.3698697e-18 
7964.8 1.0889301e-17 
7965.9 1.086548e-17 
7967.1 1.0239958e-17 
7968.2 9.6456142e-18 
7969.4 9.6894485e-18 
7970.6 1.1317173e-17 
7971.7 1.2078682e-17 
7972.9 1.2837932e-17 
7974.0 1.2768613e-17 
7975.2 9.9995305e-18 
7976.4 8.1194765e-18 
7977.5 1.0238305e-17 
7978.7 1.2211199e-17 
7979.8 1.2737814e-17 
7981.0 1.1937052e-17 
7982.1 9.3564184e-18 
7983.3 8.0065666e-18 
7984.5 9.9328704e-18 
7985.6 8.8439203e-18 
7986.8 7.7040788e-18 
7987.9 1.0654606e-17 
7989.1 1.1883478e-17 
7990.3 1.131188e-17 
7991.4 1.2120377e-17 
7992.6 1.187129e-17 
7993.7 1.1765237e-17 
7994.9 1.407872e-17 
7996.1 1.1460112e-17 
7997.2 9.2923078e-18 
7998.4 1.22593e-17 
7999.5 1.1836569e-17 
8000.7 1.0178828e-17 
8001.8 1.0717841e-17 
8003.0 1.1785855e-17 
8004.2 1.1285337e-17 
8005.3 8.8616694e-18 
8006.5 9.5133864e-18 
8007.6 1.1111604e-17 
8008.8 1.0630867e-17 
8010.0 1.0590513e-17 
8011.1 1.1320067e-17 
8012.3 1.0651517e-17 
8013.4 9.6879973e-18 
8014.6 1.0600142e-17 
8015.8 1.0999988e-17 
8016.9 1.106929e-17 
8018.1 1.1375202e-17 
8019.2 1.0472401e-17 
8020.4 1.0317997e-17 
8021.5 1.1274024e-17 
8022.7 1.1102664e-17 
8023.9 1.0182535e-17 
8025.0 1.0125393e-17 
8026.2 1.0575952e-17 
8027.3 1.043793e-17 
8028.5 1.1454178e-17 
8029.7 1.0692259e-17 
8030.8 9.8406575e-18 
8032.0 1.1712171e-17 
8033.1 1.2137501e-17 
8034.3 1.2105576e-17 
8035.4 1.1904518e-17 
8036.6 1.1944336e-17 
8037.8 1.1895983e-17 
8038.9 1.07472e-17 
8040.1 8.0585862e-18 
8041.2 7.9512667e-18 
8042.4 1.1563204e-17 
8043.6 1.1900672e-17 
8044.7 9.6560606e-18 
8045.9 1.0379289e-17 
8047.0 1.3328661e-17 
8048.2 1.202135e-17 
8049.4 9.5960632e-18 
8050.5 1.0115152e-17 
8051.7 1.2196909e-17 
8052.8 1.2191197e-17 
8054.0 1.0371095e-17 
8055.1 9.2198455e-18 
8056.3 8.3261601e-18 
8057.5 9.6648997e-18 
8058.6 1.1830198e-17 
8059.8 1.4479355e-17 
8060.9 1.2816898e-17 
8062.1 8.3224081e-18 
8063.3 8.3607313e-18 
8064.4 1.0389485e-17 
8065.6 1.1397541e-17 
8066.7 1.0541885e-17 
8067.9 1.0328715e-17 
8069.1 1.1023419e-17 
8070.2 9.8830118e-18 
8071.4 1.0161583e-17 
8072.5 1.0835169e-17 
8073.7 9.714842e-18 
8074.8 1.2046028e-17 
8076.0 1.4823869e-17 
8077.2 1.269001e-17 
8078.3 1.1500477e-17 
8079.5 1.1961539e-17 
8080.6 1.0234643e-17 
8081.8 1.017944e-17 
8083.0 1.0706559e-17 
8084.1 9.8248152e-18 
8085.3 1.0431579e-17 
8086.4 1.0472721e-17 
8087.6 1.088695e-17 
8088.8 1.1970608e-17 
8089.9 1.0735132e-17 
8091.1 1.1146187e-17 
8092.2 1.2057433e-17 
8093.4 1.064561e-17 
8094.5 9.5192206e-18 
8095.7 1.1037566e-17 
8096.9 1.2665393e-17 
8098.0 1.1476146e-17 
8099.2 1.0051211e-17 
8100.3 1.1107216e-17 
8101.5 1.2455656e-17 
8102.7 1.1423365e-17 
8103.8 1.0028062e-17 
8105.0 1.1474555e-17 
8106.1 1.3043023e-17 
8107.3 1.0829165e-17 
8108.4 9.0820592e-18 
8109.6 9.2424741e-18 
8110.8 1.1210195e-17 
8111.9 1.0901181e-17 
8113.1 8.5246127e-18 
8114.2 1.0054156e-17 
8115.4 1.2541356e-17 
8116.6 9.6756598e-18 
8117.7 9.3740715e-18 
8118.9 1.1472454e-17 
8120.0 1.0771626e-17 
8121.2 1.0827983e-17 
8122.4 1.1384463e-17 
8123.5 1.181205e-17 
8124.7 9.3165857e-18 
8125.8 1.039971e-17 
8127.0 1.2853538e-17 
8128.1 1.1318578e-17 
8129.3 1.1510141e-17 
8130.5 1.157211e-17 
8131.6 1.073687e-17 
8132.8 1.2649697e-17 
8133.9 1.0785443e-17 
8135.1 9.1382179e-18 
8136.3 1.1279945e-17 
8137.4 1.1154976e-17 
8138.6 1.0916079e-17 
8139.7 1.2507144e-17 
8140.9 1.3049175e-17 
8142.1 1.1118302e-17 
8143.2 1.1338225e-17 
8144.4 1.2191892e-17 
8145.5 1.1012935e-17 
8146.7 1.0249256e-17 
8147.8 9.2281363e-18 
8149.0 9.5790179e-18 
8150.2 1.0502606e-17 
8151.3 1.0905848e-17 
8152.5 1.2208217e-17 
8153.6 1.1068656e-17 
8154.8 1.2017615e-17 
8156.0 1.2695731e-17 
8157.1 9.8785651e-18 
8158.3 9.660246e-18 
8159.4 1.0498372e-17 
8160.6 1.3325557e-17 
8161.8 1.0873969e-17 
8162.9 9.3719604e-18 
8164.1 1.3248968e-17 
8165.2 1.3177464e-17 
8166.4 1.1957646e-17 
8167.5 1.003859e-17 
8168.7 1.1703849e-17 
8169.9 1.4247037e-17 
8171.0 1.1132678e-17 
8172.2 8.6488204e-18 
8173.3 9.8021056e-18 
8174.5 1.1327917e-17 
8175.7 1.2371836e-17 
8176.8 8.8172678e-18 
8178.0 8.4207608e-18 
8179.1 1.0622026e-17 
8180.3 1.1146128e-17 
8181.4 9.1106057e-18 
8182.6 8.6021847e-18 
8183.8 1.0367543e-17 
8184.9 9.7759341e-18 
8186.1 1.1342187e-17 
8187.2 1.361042e-17 
8188.4 1.2166336e-17 
8189.6 1.2693425e-17 
8190.7 1.6073661e-17 
8191.9 1.5195787e-17 
8193.0 1.1972833e-17 
8194.2 1.1662644e-17 
8195.4 1.0693423e-17 
8196.5 1.2393827e-17 
8197.7 1.2209497e-17 
8198.8 1.2397779e-17 
8200.0 1.8734009e-17 
8201.1 1.9765253e-17 
8202.3 1.7196104e-17 
8203.5 1.7585592e-17 
8204.6 9.9681931e-18 
8205.8 1.1299264e-17 
8206.9 1.8609174e-17 
8208.1 1.4590409e-17 
8209.3 1.8223439e-17 
8210.4 1.4637609e-17 
8211.6 2.3700087e-18 
8212.7 6.6623049e-18 
8213.9 1.0540116e-17 
8215.1 1.0571773e-17 
8216.2 1.0828726e-17 
8217.4 9.2571232e-18 
8218.5 1.5572668e-17 
8219.7 1.4645221e-17 
8220.8 3.6814121e-18 
8222.0 6.0165667e-18 
8223.2 1.4097165e-17 
8224.3 1.5870273e-17 
8225.5 1.342374e-17 
8226.6 9.2479849e-18 
8227.8 1.0506714e-17 
8229.0 1.1861893e-17 
8230.1 9.6397669e-18 
8231.3 8.9190233e-18 
8232.4 8.5563113e-18 
8233.6 1.0784808e-17 
8234.8 1.2425891e-17 
8235.9 9.4999602e-18 
8237.1 1.0097761e-17 
8238.2 1.3441646e-17 
8239.4 1.3694114e-17 
8240.5 1.2696126e-17 
8241.7 1.2082683e-17 
8242.9 1.1476331e-17 
8244.0 1.1472831e-17 
8245.2 1.1518476e-17 
8246.3 1.0360704e-17 
8247.5 1.0273889e-17 
8248.7 1.1578354e-17 
8249.8 1.1853174e-17 
8251.0 1.2220535e-17 
8252.1 1.2749803e-17 
8253.3 1.2331554e-17 
8254.4 1.2757604e-17 
8255.6 1.2407456e-17 
8256.8 1.348227e-17 
8257.9 1.2277348e-17 
8259.1 9.2092616e-18 
8260.2 8.8163941e-18 
8261.4 1.3129653e-17 
8262.6 1.8023971e-17 
8263.7 1.6661953e-17 
8264.9 2.7772331e-18 
8266.0 -4.2267541e-19 
8267.2 1.9874101e-17 
8268.4 1.0961802e-17 
8269.5 1.1640178e-17 
8270.7 2.1671902e-17 
8271.8 2.8849556e-17 
8273.0 1.4756443e-17 
8274.1 1.1015721e-17 
8275.3 9.1737675e-18 
8276.5 7.5912685e-18 
8277.6 1.0348036e-17 
8278.8 1.0568396e-17 
8279.9 1.0529054e-17 
8281.1 1.0704699e-17 
8282.3 1.4934704e-17 
8283.4 1.3078953e-17 
8284.6 6.0580811e-18 
8285.7 7.0866379e-18 
8286.9 7.2800593e-18 
8288.1 9.5634213e-18 
8289.2 1.0485301e-17 
8290.4 1.3504794e-17 
8291.5 1.3469182e-17 
8292.7 1.0399509e-17 
8293.8 1.186919e-17 
8295.0 1.0563868e-17 
8296.2 1.1432604e-17 
8297.3 1.0392772e-17 
8298.5 8.6267028e-18 
8299.6 1.1864493e-17 
8300.8 1.4632506e-17 
8302.0 1.6606724e-17 
8303.1 5.7010627e-18 
8304.3 9.8979842e-18 
8305.4 1.2067836e-17 
8306.6 1.1768776e-17 
8307.8 1.3056057e-17 
8308.9 1.3491745e-17 
8310.1 1.4094888e-17 
8311.2 1.4408314e-17 
8312.4 1.2111729e-17 
8313.5 1.406087e-17 
8314.7 1.1204496e-17 
8315.9 9.3126155e-18 
8317.0 1.3803864e-17 
8318.2 1.4279188e-17 
8319.3 8.459841e-18 
8320.5 3.7322466e-18 
8321.7 1.2755427e-17 
8322.8 1.5676487e-17 
8324.0 1.2619332e-17 
8325.1 1.037403e-17 
8326.3 9.6331557e-18 
8327.4 1.0671364e-17 
8328.6 1.0194783e-17 
8329.8 1.0495052e-17 
8330.9 1.2059338e-17 
8332.1 1.3579654e-17 
8333.2 1.5357869e-17 
8334.4 1.3151458e-17 
8335.6 1.3497141e-17 
8336.7 1.3953245e-17 
8337.9 1.0557084e-17 
8339.0 8.7196812e-18 
8340.2 1.0647734e-17 
8341.4 1.2124849e-17 
8342.5 1.0098946e-17 
8343.7 9.2985626e-18 
8344.8 8.8510437e-18 
8346.0 9.9263411e-18 
8347.1 1.6315495e-17 
8348.3 6.667573e-18 
8349.5 6.455093e-18 
8350.6 3.1525358e-17 
8351.8 2.7265911e-17 
8352.9 1.1041351e-17 
8354.1 1.1935327e-17 
8355.3 1.1738769e-17 
8356.4 1.2604392e-17 
8357.6 1.2012973e-17 
8358.7 1.1388891e-17 
8359.9 1.4066048e-17 
8361.1 1.2387566e-17 
8362.2 8.9777285e-18 
8363.4 9.695314e-18 
8364.5 1.0376548e-17 
8365.7 1.179163e-17 
8366.8 1.2314611e-17 
8368.0 1.1257026e-17 
8369.2 7.6140241e-18 
8370.3 9.933306e-18 
8371.5 2.1505636e-17 
8372.6 2.30857e-17 
8373.8 1.5784552e-17 
8375.0 1.2753712e-17 
8376.1 9.4065763e-18 
8377.3 9.4943486e-18 
8378.4 9.9286941e-18 
8379.6 8.5719915e-18 
8380.8 2.0788255e-17 
8381.9 3.5953602e-17 
8383.1 2.823405e-17 
8384.2 1.1240817e-17 
8385.4 5.9573252e-18 
8386.5 4.0070498e-18 
8387.7 8.1026797e-18 
8388.9 1.4994703e-17 
8390.0 1.3612175e-17 
8391.2 1.2251957e-17 
8392.3 1.1624745e-17 
8393.5 1.1024311e-17 
8394.7 1.2090317e-17 
8395.8 9.950257e-18 
8397.0 1.295098e-17 
8398.1 1.483319e-17 
8399.3 1.3518406e-17 
8400.4 1.4254143e-17 
8401.6 1.4355778e-17 
8402.8 1.25761e-17 
8403.9 1.5222397e-17 
8405.1 1.5051804e-17 
8406.2 1.2420702e-17 
8407.4 1.2933693e-17 
8408.6 1.2928896e-17 
8409.7 1.9386267e-17 
8410.9 2.4838131e-17 
8412.0 2.0194987e-17 
8413.2 1.6108939e-17 
8414.4 1.1580067e-17 
8415.5 9.9999049e-18 
8416.7 1.2432039e-17 
8417.8 1.335269e-17 
8419.0 1.1827617e-17 
8420.1 1.0360811e-17 
8421.3 1.4422984e-17 
8422.5 3.0528907e-17 
8423.6 3.7844961e-17 
8424.8 1.7166811e-17 
8425.9 5.4951068e-18 
8427.1 9.7556388e-18 
8428.3 1.0065756e-17 
8429.4 9.8726382e-18 
8430.6 1.2696014e-17 
8431.7 1.3684457e-17 
8432.9 1.36663e-17 
8434.1 9.4671274e-18 
8435.2 9.5343416e-18 
8436.4 1.1249493e-17 
8437.5 9.8808981e-18 
8438.7 9.8882638e-18 
8439.8 1.1415246e-17 
8441.0 1.0521938e-17 
8442.2 1.082706e-17 
8443.3 9.8140952e-18 
8444.5 1.1796697e-17 
8445.6 1.5262588e-17 
8446.8 1.3522828e-17 
8448.0 1.2526822e-17 
8449.1 1.238578e-17 
8450.3 1.2159261e-17 
8451.4 1.2742355e-17 
8452.6 1.3025233e-17 
8453.8 1.1234193e-17 
8454.9 1.14224e-17 
8456.1 1.3696299e-17 
8457.2 1.4637811e-17 
8458.4 1.5261255e-17 
8459.5 1.2092171e-17 
8460.7 1.0065714e-17 
8461.9 9.090823e-18 
8463.0 1.0631067e-17 
8464.2 1.4187593e-17 
8465.3 1.3529119e-17 
8466.5 1.3736522e-17 
8467.7 9.5559938e-18 
8468.8 5.8317312e-18 
8470.0 1.2059968e-17 
8471.1 1.1064013e-17 
8472.3 1.0492012e-17 
8473.4 1.1959119e-17 
8474.6 1.1259434e-17 
8475.8 9.8649881e-18 
8476.9 1.1060888e-17 
8478.1 1.1265133e-17 
8479.2 1.1339686e-17 
8480.4 1.1985436e-17 
8481.6 1.1177138e-17 
8482.7 1.1222575e-17 
8483.9 1.3428009e-17 
8485.0 1.3342826e-17 
8486.2 1.2103701e-17 
8487.4 1.1174175e-17 
8488.5 1.0932571e-17 
8489.7 1.2667074e-17 
8490.8 1.4486526e-17 
8492.0 1.4169206e-17 
8493.1 1.5347959e-17 
8494.3 1.4454655e-17 
8495.5 1.3318372e-17 
8496.6 1.4180342e-17 
8497.8 1.2524416e-17 
8498.9 1.3667843e-17 
8500.1 1.4968876e-17 
8501.3 1.4271722e-17 
8502.4 1.3225077e-17 
8503.6 9.4335175e-18 
8504.7 1.269214e-17 
8505.9 1.1408061e-17 
8507.1 1.0654289e-17 
8508.2 1.2769968e-17 
8509.4 1.1134516e-17 
8510.5 1.3137522e-17 
8511.7 1.2560247e-17 
8512.8 1.2530084e-17 
8514.0 1.1711085e-17 
8515.2 1.0119755e-17 
8516.3 1.0742265e-17 
8517.5 1.0965882e-17 
8518.6 1.4059667e-17 
8519.8 1.367923e-17 
8521.0 1.3184892e-17 
8522.1 1.3507488e-17 
8523.3 1.3365141e-17 
8524.4 1.5014307e-17 
8525.6 1.3381416e-17 
8526.8 1.201042e-17 
8527.9 1.2878637e-17 
8529.1 1.5679728e-17 
8530.2 1.4991106e-17 
8531.4 1.2614149e-17 
8532.5 1.6912193e-17 
8533.7 1.5865702e-17 
8534.9 1.2056008e-17 
8536.0 1.1514727e-17 
8537.2 1.175627e-17 
8538.3 1.6035399e-17 
8539.5 1.5375866e-17 
8540.7 1.1860173e-17 
8541.8 1.22012e-17 
8543.0 1.4775601e-17 
8544.1 1.6604854e-17 
8545.3 1.0430101e-17 
8546.4 9.9799329e-18 
8547.6 1.6539814e-17 
8548.8 1.4206112e-17 
8549.9 1.348562e-17 
8551.1 1.0701256e-17 
8552.2 8.2901287e-18 
8553.4 9.1070634e-18 
8554.6 9.6817691e-18 
8555.7 1.5200769e-17 
8556.9 1.7537301e-17 
8558.0 1.3570231e-17 
8559.2 1.5461715e-17 
8560.4 1.2832227e-17 
8561.5 1.0763858e-17 
8562.7 1.5375268e-17 
8563.8 1.1576233e-17 
8565.0 9.0956914e-18 
8566.1 1.15555e-17 
8567.3 1.343196e-17 
8568.5 1.4026276e-17 
8569.6 9.0586744e-18 
8570.8 1.029138e-17 
8571.9 1.0988217e-17 
8573.1 8.8016402e-18 
8574.3 1.858275e-17 
8575.4 1.6342051e-17 
8576.6 1.6731861e-17 
8577.7 1.8372918e-17 
8578.9 1.5240469e-17 
8580.1 1.7876984e-17 
8581.2 1.8328698e-17 
8582.4 1.3905465e-17 
8583.5 1.30041e-17 
8584.7 1.3173791e-17 
8585.8 1.2538644e-17 
8587.0 1.3861656e-17 
8588.2 1.3835398e-17 
8589.3 1.1520389e-17 
8590.5 1.0754911e-17 
8591.6 1.0503469e-17 
8592.8 1.3915855e-17 
8594.0 1.4635669e-17 
8595.1 1.2633704e-17 
8596.3 1.4582334e-17 
8597.4 1.4129503e-17 
8598.6 1.4269033e-17 
8599.8 1.7998016e-17 
8600.9 1.490508e-17 
8602.1 1.2754181e-17 
8603.2 1.5188243e-17 
8604.4 2.9454954e-17 
8605.5 2.4962567e-17 
8606.7 1.6159825e-17 
8607.9 1.3865773e-17 
8609.0 1.4338209e-17 
8610.2 1.5505181e-17 
8611.3 1.5067885e-17 
8612.5 1.7296454e-17 
8613.7 1.5755478e-17 
8614.8 1.4304921e-17 
8616.0 1.4145165e-17 
8617.1 1.5497614e-17 
8618.3 1.5303074e-17 
8619.4 1.2897228e-17 
8620.6 1.3906391e-17 
8621.8 1.1351333e-17 
8622.9 1.4683998e-17 
8624.1 1.8866212e-17 
8625.2 1.3160614e-17 
8626.4 1.4771491e-17 
8627.6 1.7719342e-17 
8628.7 1.6898392e-17 
8629.9 1.2422714e-17 
8631.0 1.3122218e-17 
8632.2 1.1004921e-17 
8633.4 1.6005339e-17 
8634.5 1.5111234e-17 
8635.7 1.1361203e-17 
8636.8 1.6062974e-17 
8638.0 1.3974466e-17 
8639.1 1.1712527e-17 
8640.3 1.4322069e-17 
8641.5 1.4464222e-17 
8642.6 1.6558088e-17 
8643.8 1.3694294e-17 
8644.9 1.534532e-17 
8646.1 1.4638677e-17 
8647.3 1.3257913e-17 
8648.4 1.6364898e-17 
8649.6 1.3847652e-17 
8650.7 1.4706446e-17 
8651.9 1.5316732e-17 
8653.1 1.4731216e-17 
8654.2 1.5184296e-17 
8655.4 1.7488658e-17 
8656.5 1.6460288e-17 
8657.7 1.6710191e-17 
8658.8 1.5612197e-17 
8660.0 1.307339e-17 
8661.2 1.4766524e-17 
8662.3 1.4793453e-17 
8663.5 1.5416598e-17 
8664.6 1.3926662e-17 
8665.8 1.3884379e-17 
8667.0 1.6124555e-17 
8668.1 1.2991954e-17 
8669.3 1.3532892e-17 
8670.4 1.5202502e-17 
8671.6 1.3134934e-17 
8672.8 1.8185273e-17 
8673.9 2.2126005e-17 
8675.1 2.6276955e-17 
8676.2 1.6560418e-17 
8677.4 1.3262359e-17 
8678.5 1.9200907e-17 
8679.7 1.1508819e-17 
8680.9 8.1753284e-18 
8682.0 1.4544714e-17 
8683.2 1.4871057e-17 
8684.3 8.5825549e-18 
8685.5 -1.7987311e-18 
8686.7 3.9540807e-18 
8687.8 1.5144348e-17 
8689.0 1.5488176e-17 
8690.1 1.129346e-17 
8691.3 1.1316733e-17 
8692.4 1.0638604e-17 
8693.6 2.4122838e-18 
8694.8 -6.481789e-18 
8695.9 -7.2702866e-18 
8697.1 1.5885554e-17 
8698.2 1.6423639e-17 
8699.4 1.7617122e-17 
8700.6 1.3550676e-17 
8701.7 1.0828905e-17 
8702.9 1.1724192e-17 
8704.0 1.6810099e-17 
8705.2 2.0062732e-17 
8706.4 1.6356412e-17 
8707.5 1.2883598e-17 
8708.7 1.2331653e-17 
8709.8 1.4053131e-17 
8711.0 1.6315335e-17 
8712.1 1.8584342e-17 
8713.3 1.7313501e-17 
8714.5 1.7475285e-17 
8715.6 1.5854623e-17 
8716.8 1.4946221e-17 
8717.9 1.4079904e-17 
8719.1 1.4097395e-17 
8720.3 1.317651e-17 
8721.4 1.203078e-17 
8722.6 1.417169e-17 
8723.7 1.6050249e-17 
8724.9 1.8653112e-17 
8726.1 1.7771589e-17 
8727.2 1.626663e-17 
8728.4 1.6081038e-17 
8729.5 1.6011142e-17 
8730.7 1.5454353e-17 
8731.8 1.5720906e-17 
8733.0 1.6472204e-17 
8734.2 1.4170201e-17 
8735.3 1.4544897e-17 
8736.5 1.9725622e-17 
8737.6 1.956191e-17 
8738.8 6.3145606e-18 
8740.0 7.9840648e-18 
8741.1 5.9478807e-17 
8742.3 3.169546e-17 
8743.4 -7.593683e-18 
8744.6 7.6192027e-18 
8745.8 1.4557926e-17 
8746.9 1.1921225e-17 
8748.1 1.3818102e-17 
8749.2 1.6158208e-17 
8750.4 2.8973942e-17 
8751.5 2.693006e-17 
8752.7 7.9364067e-18 
8753.9 1.0219794e-17 
8755.0 1.7948338e-17 
8756.2 1.4754035e-17 
8757.3 1.2192989e-17 
8758.5 1.2030697e-17 
8759.7 1.4823818e-17 
8760.8 1.7596244e-17 
8762.0 1.5529e-17 
8763.1 1.5108483e-17 
8764.3 1.9954145e-17 
8765.4 1.8940389e-17 
8766.6 1.9466813e-17 
8767.8 1.8513354e-17 
8768.9 1.6921445e-17 
8770.1 1.5856954e-17 
8771.2 1.4311752e-17 
8772.4 1.4743307e-17 
8773.6 1.5810967e-17 
8774.7 1.6441381e-17 
8775.9 1.4560668e-17 
8777.0 1.5995665e-17 
8778.2 1.3815614e-17 
8779.4 1.6092068e-17 
8780.5 2.2964172e-17 
8781.7 2.8650143e-17 
8782.8 3.1613385e-17 
8784.0 9.7921561e-18 
8785.1 1.2134888e-17 
8786.3 1.5819696e-17 
8787.5 1.4797677e-17 
8788.6 1.3544425e-17 
8789.8 1.4724943e-17 
8790.9 1.4405488e-17 
8792.1 1.3318864e-17 
8793.3 1.2850422e-17 
8794.4 1.3215324e-17 
8795.6 1.667588e-17 
8796.7 1.3402181e-17 
8797.9 8.2836505e-18 
8799.1 1.7676773e-17 
8800.2 5.1122778e-18 
8801.4 3.0284148e-18 
8802.5 6.5585822e-19 
8803.7 1.0977108e-17 
8804.8 1.8849104e-17 
8806.0 1.5943361e-17 
8807.2 1.5998779e-17 
8808.3 1.5874576e-17 
8809.5 1.5334021e-17 
8810.6 1.5688318e-17 
8811.8 1.7705217e-17 
8813.0 1.8977218e-17 
8814.1 1.8035534e-17 
8815.3 8.536962e-18 
8816.4 1.4058013e-17 
8817.6 1.1700428e-17 
8818.8 4.4670198e-18 
8819.9 8.8199142e-18 
8821.1 1.0919783e-17 
8822.2 1.5362703e-17 
8823.4 1.5917455e-17 
8824.5 1.5779528e-17 
8825.7 1.4232819e-17 
8826.9 1.6361309e-17 
8828.0 1.9609028e-17 
8829.2 1.6619733e-17 
8830.3 1.9755992e-17 
8831.5 3.0528161e-17 
8832.7 2.7143065e-17 
8833.8 1.6808506e-17 
8835.0 5.4884671e-18 
8836.1 8.0896688e-18 
8837.3 1.6444571e-17 
8838.4 1.4663369e-17 
8839.6 1.7921257e-17 
8840.8 2.0333409e-17 
8841.9 1.5729623e-17 
8843.1 1.4659056e-17 
8844.2 1.8878701e-17 
8845.4 1.7821052e-17 
8846.6 1.5159721e-17 
8847.7 1.5038035e-17 
8848.9 1.4728508e-17 
8850.0 1.0899183e-17 
8851.2 1.059294e-17 
8852.4 1.3971253e-17 
8853.5 1.6487008e-17 
8854.7 2.0772483e-17 
8855.8 2.4478972e-17 
8857.0 2.5899213e-17 
8858.1 2.9357304e-17 
8859.3 2.6828785e-17 
8860.5 1.3207898e-17 
8861.6 1.2470984e-17 
8862.8 1.4949565e-17 
8863.9 1.8623197e-17 
8865.1 2.0153289e-17 
8866.3 1.723368e-17 
8867.4 1.8025935e-17 
8868.6 2.7125173e-17 
8869.7 2.4315971e-17 
8870.9 1.1215898e-17 
8872.1 6.6905982e-18 
8873.2 3.2554309e-17 
8874.4 2.7634301e-17 
8875.5 9.6998639e-18 
8876.7 1.5748797e-17 
8877.8 1.8302382e-17 
8879.0 1.4803352e-17 
8880.2 1.4716772e-17 
8881.3 1.8626637e-17 
8882.5 1.8679586e-17 
8883.6 1.4669158e-17 
8884.8 1.3344753e-17 
8886.0 1.6473245e-17 
8887.1 1.7561169e-17 
8888.3 1.5001688e-17 
8889.4 1.5718272e-17 
8890.6 1.7466024e-17 
8891.7 1.8778191e-17 
8892.9 1.7500724e-17 
8894.1 1.5976268e-17 
8895.2 1.8834468e-17 
8896.4 2.0425045e-17 
8897.5 1.6051948e-17 
8898.7 1.3913858e-17 
8899.9 2.2373641e-17 
8901.0 2.8549206e-17 
8902.2 2.5246267e-17 
8903.3 1.8312284e-17 
8904.5 5.9160897e-18 
8905.7 1.1094046e-17 
8906.8 1.7720177e-17 
8908.0 1.9068078e-17 
8909.1 1.6579152e-17 
8910.3 1.3511669e-17 
8911.4 1.8984387e-17 
8912.6 2.9553585e-17 
8913.8 2.9577203e-17 
8914.9 2.4493603e-17 
8916.1 1.1111172e-17 
8917.2 7.2976373e-18 
8918.4 1.3944519e-17 
8919.6 1.6513359e-17 
8920.7 1.5686964e-17 
8921.9 1.8876977e-17 
8923.0 1.8651749e-17 
8924.2 1.6204476e-17 
8925.4 1.6689355e-17 
8926.5 1.7738723e-17 
8927.7 1.7741641e-17 
8928.8 1.9419358e-17 
8930.0 1.9630537e-17 
8931.1 1.6978469e-17 
8932.3 1.5709878e-17 
8933.5 1.5958194e-17 
8934.6 1.6459634e-17 
8935.8 1.8155545e-17 
8936.9 1.705465e-17 
8938.1 1.5126946e-17 
8939.3 1.4960691e-17 
8940.4 1.6005387e-17 
8941.6 1.8040682e-17 
8942.7 1.8194046e-17 
8943.9 1.7214574e-17 
8945.1 1.6711914e-17 
8946.2 1.670891e-17 
8947.4 2.0138236e-17 
8948.5 2.0570999e-17 
8949.7 1.6723226e-17 
8950.8 1.6832893e-17 
8952.0 1.5674988e-17 
8953.2 1.6082319e-17 
8954.3 1.3427273e-17 
8955.5 1.3360053e-17 
8956.6 1.6298818e-17 
8957.8 1.3720186e-17 
8959.0 1.5197261e-17 
8960.1 1.8599801e-17 
8961.3 1.9820172e-17 
8962.4 2.7799382e-17 
8963.6 2.2192307e-17 
8964.7 3.9214444e-18 
8965.9 9.8098029e-18 
8967.1 1.6287771e-17 
8968.2 1.4921552e-17 
8969.4 1.7412408e-17 
8970.5 1.9680861e-17 
8971.7 2.0502128e-17 
8972.9 1.8786379e-17 
8974.0 1.8171056e-17 
8975.2 1.7931697e-17 
8976.3 1.5649882e-17 
8977.5 1.6137535e-17 
8978.7 1.6381379e-17 
8979.8 1.7828726e-17 
8981.0 1.9512474e-17 
8982.1 1.9152975e-17 
8983.3 1.7190615e-17 
8984.4 1.6138937e-17 
8985.6 1.5611582e-17 
8986.8 1.5954999e-17 
8987.9 1.6206974e-17 
8989.1 1.6943925e-17 
8990.2 1.9931451e-17 
8991.4 1.9046695e-17 
8992.6 1.6397071e-17 
8993.7 1.8828325e-17 
8994.9 1.7695101e-17 
8996.0 1.4526333e-17 
8997.2 1.5433517e-17 
8998.4 1.5937482e-17 
8999.5 1.5201355e-17 
9000.7 1.5439184e-17 
9001.8 1.7111303e-17 
9003.0 1.9277911e-17 
9004.1 2.143024e-17 
9005.3 2.1520033e-17 
9006.5 1.9711647e-17 
9007.6 1.7951086e-17 
9008.8 1.7932475e-17 
9009.9 1.9239232e-17 
9011.1 1.8630922e-17 
9012.3 1.608805e-17 
9013.4 1.4346316e-17 
9014.6 1.8359819e-17 
9015.7 1.5855394e-17 
9016.9 1.3253367e-17 
9018.1 1.6598491e-17 
9019.2 1.4870447e-17 
9020.4 1.6264265e-17 
9021.5 1.827093e-17 
9022.7 1.4588711e-17 
9023.8 1.453137e-17 
9025.0 1.9296623e-17 
9026.2 2.2238435e-17 
9027.3 1.9440943e-17 
9028.5 1.7897953e-17 
9029.6 1.9146588e-17 
9030.8 1.7137001e-17 
9032.0 1.5012033e-17 
9033.1 1.6658676e-17 
9034.3 1.7115651e-17 
9035.4 1.8227586e-17 
9036.6 1.6252041e-17 
9037.7 1.5539076e-17 
9038.9 2.0309315e-17 
9040.1 2.3081995e-17 
9041.2 2.0887133e-17 
9042.4 2.0077797e-17 
9043.5 1.9722744e-17 
9044.7 1.7571543e-17 
9045.9 1.9018917e-17 
9047.0 1.7640791e-17 
9048.2 1.3883163e-17 
9049.3 1.5008886e-17 
9050.5 1.5553918e-17 
9051.7 1.4322033e-17 
9052.8 1.4416694e-17 
9054.0 1.7994098e-17 
9055.1 2.1824866e-17 
9056.3 1.8286556e-17 
9057.4 1.5411529e-17 
9058.6 1.7892996e-17 
9059.8 1.7936504e-17 
9060.9 1.6689268e-17 
9062.1 1.7443557e-17 
9063.2 1.7947656e-17 
9064.4 1.7516527e-17 
9065.6 1.782271e-17 
9066.7 1.5841094e-17 
9067.9 1.3584332e-17 
9069.0 1.414387e-17 
9070.2 1.7877465e-17 
9071.4 1.7581747e-17 
9072.5 1.5595427e-17 
9073.7 1.7746696e-17 
9074.8 1.766698e-17 
9076.0 1.5281973e-17 
9077.1 1.5113111e-17 
9078.3 1.8108191e-17 
9079.5 1.9635812e-17 
9080.6 1.7951456e-17 
9081.8 2.0893158e-17 
9082.9 2.187142e-17 
9084.1 1.7615911e-17 
9085.3 1.7529511e-17 
9086.4 1.8016304e-17 
9087.6 1.9948795e-17 
9088.7 2.0180026e-17 
9089.9 1.6810577e-17 
9091.1 1.7962871e-17 
9092.2 1.9722689e-17 
9093.4 1.8807753e-17 
9094.5 1.8738875e-17 
9095.7 1.7330057e-17 
9096.8 1.5678996e-17 
9098.0 1.7673862e-17 
9099.2 1.6941975e-17 
9100.3 1.4510742e-17 
9101.5 1.7237354e-17 
9102.6 1.9824502e-17 
9103.8 1.8281559e-17 
9105.0 1.5741286e-17 
9106.1 1.5401053e-17 
9107.3 1.7257531e-17 
9108.4 1.8861642e-17 
9109.6 1.9434927e-17 
9110.7 1.6364888e-17 
9111.9 1.2629604e-17 
9113.1 1.5073264e-17 
9114.2 1.6981845e-17 
9115.4 1.4477274e-17 
9116.5 1.3685695e-17 
9117.7 1.7946343e-17 
9118.9 2.1168468e-17 
9120.0 1.7437984e-17 
9121.2 1.6575264e-17 
9122.3 1.9552867e-17 
9123.5 1.9380504e-17 
9124.7 1.6867904e-17 
9125.8 1.5484428e-17 
9127.0 1.7022872e-17 
9128.1 1.6249678e-17 
9129.3 1.7383969e-17 
9130.4 2.2579878e-17 
9131.6 1.9326208e-17 
9132.8 1.6580418e-17 
9133.9 1.8344249e-17 
9135.1 1.6588886e-17 
9136.2 1.965359e-17 
9137.4 2.1624762e-17 
9138.6 1.9366365e-17 
9139.7 1.9469449e-17 
9140.9 1.9586504e-17 
9142.0 1.8970674e-17 
9143.2 2.0993979e-17 
9144.4 2.1076267e-17 
9145.5 2.2431469e-17 
9146.7 2.2979168e-17 
9147.8 1.9467912e-17 
9149.0 2.0005944e-17 
9150.1 1.9782624e-17 
9151.3 1.9214162e-17 
9152.5 1.9996079e-17 
9153.6 1.8953554e-17 
9154.8 2.1656976e-17 
9155.9 1.9816921e-17 
9157.1 1.6652232e-17 
9158.3 1.7913712e-17 
9159.4 1.8904433e-17 
9160.6 1.8554807e-17 
9161.7 1.6068133e-17 
9162.9 1.5108163e-17 
9164.1 1.7920625e-17 
9165.2 1.8163582e-17 
9166.4 1.6121655e-17 
9167.5 1.7932283e-17 
9168.7 1.9228315e-17 
9169.8 1.658991e-17 
9171.0 1.5659865e-17 
9172.2 1.6077782e-17 
9173.3 1.787804e-17 
9174.5 2.1141066e-17 
9175.6 2.0274172e-17 
9176.8 1.7479772e-17 
9178.0 1.7973422e-17 
9179.1 2.0226747e-17 
9180.3 2.164749e-17 
9181.4 2.0230254e-17 
9182.6 1.8132652e-17 
9183.7 2.0111461e-17 
9184.9 2.2116484e-17 
9186.1 1.9891132e-17 
9187.2 1.7908773e-17 
9188.4 2.0507775e-17 
9189.5 1.9173755e-17 
9190.7 1.6602598e-17 
9191.9 1.7969918e-17 
9193.0 1.7732726e-17 
9194.2 1.7850823e-17 
9195.3 1.7976076e-17 
9196.5 1.8774836e-17 
9197.7 1.9570576e-17 
9198.8 1.8248663e-17 
9200.0 2.1064809e-17 
9201.1 2.1102591e-17 
9202.3 1.9058117e-17 
9203.4 1.4728723e-17 
9204.6 1.4694136e-17 
9205.8 1.4115747e-17 
9206.9 1.859774e-17 
9208.1 2.1364869e-17 
9209.2 2.0267877e-17 
9210.4 1.9420707e-17 
9211.6 2.0132034e-17 
9212.7 2.3441864e-17 
9213.9 1.9428193e-17 
9215.0 1.4391031e-17 
9216.2 3.3225886e-17 
9217.4 3.3401161e-17 
9218.5 1.2925429e-17 
9219.7 1.2846682e-17 
9220.8 2.450703e-17 
9222.0 4.5257424e-17 
9223.1 3.4106282e-17 
9224.3 2.433153e-17 
9225.5 1.6100249e-17 
9226.6 -6.2602753e-18 
9227.8 1.0687673e-17 
9228.9 1.6444438e-17 
9230.1 1.493197e-17 
9231.3 2.3205735e-17 
9232.4 3.1219979e-17 
9233.6 3.5088692e-17 
9234.7 2.6599574e-17 
9235.9 7.6182252e-19 
9237.1 -9.2985042e-18 
9238.2 1.0213678e-17 
9239.4 2.5497961e-17 
9240.5 2.6942572e-17 
9241.7 2.6446242e-17 
9242.8 2.4167065e-17 
9244.0 1.9732335e-17 
9245.2 1.8118462e-17 
9246.3 3.2179068e-17 
9247.5 3.7220937e-17 
9248.6 1.8203067e-17 
9249.8 1.9393761e-17 
9251.0 2.7036179e-17 
9252.1 1.6000297e-17 
9253.3 1.3169337e-17 
9254.4 9.3431961e-18 
9255.6 1.1577029e-17 
9256.7 1.7243691e-17 
9257.9 1.6914619e-17 
9259.1 1.6296808e-17 
9260.2 2.2033804e-17 
9261.4 2.0426066e-17 
9262.5 1.9443378e-17 
9263.7 2.4210954e-17 
9264.9 2.4283243e-17 
9266.0 2.0211381e-17 
9267.2 1.2895569e-17 
9268.3 1.4210256e-17 
9269.5 2.3452173e-17 
9270.7 2.9395235e-17 
9271.8 3.198387e-17 
9273.0 2.7942586e-17 
9274.1 1.9135449e-17 
9275.3 1.3230357e-17 
9276.4 1.7908726e-17 
9277.6 2.3295009e-17 
9278.8 2.3820113e-17 
9279.9 2.5590606e-17 
9281.1 1.941028e-17 
9282.2 3.6255439e-17 
9283.4 6.8356013e-17 
9284.6 6.6611658e-17 
9285.7 4.3716576e-17 
9286.9 1.2312696e-17 
9288.0 8.4929216e-18 
9289.2 3.0859257e-17 
9290.4 1.9540484e-17 
9291.5 1.5307975e-17 
9292.7 1.8269599e-17 
9293.8 2.5471715e-17 
9295.0 2.3057771e-17 
9296.1 1.4458032e-17 
9297.3 1.9538122e-17 
9298.5 1.4602148e-17 
9299.6 1.6234468e-17 
9300.8 1.8024488e-17 
9301.9 1.886133e-17 
9303.1 1.6939827e-17 
9304.3 1.8422695e-17 
9305.4 1.9841543e-17 
9306.6 2.0783466e-17 
9307.7 1.9037841e-17 
9308.9 1.8581881e-17 
9310.1 2.2222636e-17 
9311.2 2.3919115e-17 
9312.4 1.4378302e-17 
9313.5 1.6806693e-17 
9314.7 2.1382346e-17 
9315.8 1.829263e-17 
9317.0 1.8344895e-17 
9318.2 2.216989e-17 
9319.3 2.1333784e-17 
9320.5 1.7706462e-17 
9321.6 1.6847972e-17 
9322.8 1.8254371e-17 
9324.0 2.2831095e-17 
9325.1 2.3250729e-17 
9326.3 1.7518549e-17 
9327.4 2.3206879e-17 
9328.6 3.4404997e-17 
9329.7 3.2390669e-17 
9330.9 2.2952725e-17 
9332.1 1.8191525e-17 
9333.2 2.257992e-17 
9334.4 2.9653536e-17 
9335.5 2.6329131e-17 
9336.7 1.7485928e-17 
9337.9 1.6734935e-17 
9339.0 1.9452918e-17 
9340.2 2.0316823e-17 
9341.3 1.8912548e-17 
9342.5 1.9963584e-17 
9343.7 2.5833268e-17 
9344.8 2.7710731e-17 
9346.0 2.7294816e-17 
9347.1 2.1097378e-17 
9348.3 -2.7361626e-17 
9349.4 -6.9936527e-17 
9350.6 -2.463627e-17 
9351.8 3.0535618e-18 
9352.9 9.1389136e-18 
9354.1 1.435321e-17 
9355.2 1.7179422e-17 
9356.4 1.7010098e-17 
9357.6 1.8008138e-17 
9358.7 2.0738059e-17 
9359.9 1.8739995e-17 
9361.0 1.9795924e-17 
9362.2 2.2627774e-17 
9363.4 2.6173673e-17 
9364.5 2.5463111e-17 
9365.7 2.6380835e-17 
9366.8 1.7589624e-17 
9368.0 9.1933875e-18 
9369.1 2.7232657e-18 
9370.3 4.4199207e-18 
9371.5 1.1034104e-17 
9372.6 1.8986338e-17 
9373.8 2.4293142e-17 
9374.9 2.4877097e-17 
9376.1 2.2561212e-17 
9377.3 2.1008834e-17 
9378.4 1.8873615e-17 
9379.6 2.214129e-17 
9380.7 3.1552207e-17 
9381.9 3.1050323e-17 
9383.1 2.7938543e-17 
9384.2 3.1295415e-17 
9385.4 5.312091e-18 
9386.5 1.1584078e-17 
9387.7 7.2168086e-17 
9388.8 4.1583505e-17 
9390.0 1.2887852e-17 
9391.2 2.1476158e-17 
9392.3 2.1915205e-17 
9393.5 2.2201095e-17 
9394.6 2.4868764e-17 
9395.8 2.1147904e-17 
9397.0 2.2363338e-17 
9398.1 2.3633782e-17 
9399.3 2.9201995e-17 
9400.4 2.8850342e-17 
9401.6 2.1575361e-17 
9402.7 1.7909655e-17 
9403.9 1.6573045e-17 
9405.1 2.2320293e-17 
9406.2 2.8193017e-17 
9407.4 2.5661194e-17 
9408.5 2.2506196e-17 
9409.7 2.2937468e-17 
9410.9 2.0391057e-17 
9412.0 9.6855734e-18 
9413.2 3.5156434e-17 
9414.3 2.1939972e-17 
9415.5 1.6694249e-17 
9416.7 2.26529e-17 
9417.8 2.0705677e-17 
9419.0 2.7317466e-17 
9420.1 2.682813e-17 
9421.3 2.5594396e-17 
9422.4 2.5213199e-17 
9423.6 1.8700356e-17 
9424.8 2.1858585e-17 
9425.9 2.551055e-17 
9427.1 4.0412679e-17 
9428.2 3.9713832e-17 
9429.4 2.6763452e-17 
9430.6 7.8443873e-18 
9431.7 4.0634258e-19 
9432.9 1.8067576e-17 
9434.0 2.429518e-17 
9435.2 2.0827988e-17 
9436.4 1.8509027e-17 
9437.5 2.0970534e-17 
9438.7 2.1139752e-17 
9439.8 1.9469369e-17 
9441.0 1.8463846e-17 
9442.1 2.1707585e-17 
9443.3 2.3818405e-17 
9444.5 1.8025503e-17 
9445.6 2.2998049e-17 
9446.8 2.3559081e-17 
9447.9 2.8148492e-17 
9449.1 2.8461831e-17 
9450.3 2.5771993e-17 
9451.4 2.1062781e-17 
9452.6 2.04083e-17 
9453.7 2.3587337e-17 
9454.9 2.2516183e-17 
9456.1 2.0249675e-17 
9457.2 2.2270374e-17 
9458.4 1.3516284e-17 
9459.5 7.1156327e-18 
9460.7 2.8360073e-17 
9461.8 2.4817772e-17 
9463.0 1.9308948e-17 
9464.2 2.2297767e-17 
9465.3 1.8972825e-17 
9466.5 2.3232157e-17 
9467.6 2.5774596e-17 
9468.8 2.4966176e-17 
9470.0 3.1874056e-17 
9471.1 2.3113875e-17 
9472.3 1.9272991e-17 
9473.4 4.1049178e-17 
9474.6 5.3884367e-17 
9475.7 2.5849162e-17 
9476.9 1.3043673e-17 
9478.1 5.6974438e-19 
9479.2 1.9162413e-18 
9480.4 2.1414924e-17 
9481.5 2.4543304e-17 
9482.7 2.3490044e-17 
9483.9 2.2133127e-17 
9485.0 2.5817222e-17 
9486.2 2.6579729e-17 
9487.3 2.0385388e-17 
9488.5 2.0810019e-17 
9489.7 2.0644853e-17 
9490.8 2.4935286e-17 
9492.0 2.1799384e-17 
9493.1 2.0111338e-17 
9494.3 2.7007567e-17 
9495.4 2.604406e-17 
9496.6 2.9762725e-17 
9497.8 2.4405328e-17 
9498.9 2.1438503e-17 
9500.1 2.2058186e-17 
9501.2 2.1467537e-17 
9502.4 2.2110598e-17 
9503.6 2.2558028e-17 
9504.7 1.9032163e-17 
9505.9 1.8960899e-17 
9507.0 2.0250547e-17 
9508.2 1.9077905e-17 
9509.4 2.2579818e-17 
9510.5 2.3617051e-17 
9511.7 1.8921216e-17 
9512.8 1.8447085e-17 
9514.0 1.9250076e-17 
9515.1 1.606672e-17 
9516.3 2.6864121e-17 
9517.5 2.6570443e-17 
9518.6 2.0057347e-17 
9519.8 2.515089e-17 
9520.9 2.4468232e-17 
9522.1 2.25426e-17 
9523.3 2.1018929e-17 
9524.4 2.6420032e-17 
9525.6 3.5501494e-17 
9526.7 3.4848571e-17 
9527.9 3.1969961e-17 
9529.1 1.7858576e-17 
9530.2 1.2028117e-17 
9531.4 2.2793082e-17 
9532.5 2.5148857e-17 
9533.7 2.407501e-17 
9534.8 2.5059293e-17 
9536.0 2.433018e-17 
9537.2 2.2341248e-17 
9538.3 2.4450149e-17 
9539.5 2.6504994e-17 
9540.6 2.5429651e-17 
9541.8 3.2303632e-17 
9543.0 2.8786621e-17 
9544.1 2.4094289e-17 
9545.3 2.2667306e-17 
9546.4 2.1735737e-17 
9547.6 2.6868075e-17 
9548.7 2.5506351e-17 
9549.9 2.4559597e-17 
9551.1 2.5446786e-17 
9552.2 2.138536e-17 
9553.4 2.4887662e-17 
9554.5 2.3906789e-17 
9555.7 2.369131e-17 
9556.9 2.1616115e-17 
9558.0 2.4789816e-17 
9559.2 2.1481723e-17 
9560.3 2.6586134e-17 
9561.5 2.462497e-17 
9562.7 2.6934017e-17 
9563.8 2.2255848e-17 
9565.0 3.011762e-17 
9566.1 2.9557735e-17 
9567.3 2.654071e-17 
9568.4 2.850436e-17 
9569.6 2.5831889e-17 
9570.8 2.3406763e-17 
9571.9 2.9108129e-17 
9573.1 2.9744599e-17 
9574.2 2.7740851e-17 
9575.4 3.1053263e-17 
9576.6 3.9101527e-17 
9577.7 2.7736738e-17 
9578.9 2.344668e-17 
9580.0 2.5150182e-17 
9581.2 2.1949999e-17 
9582.4 2.3868226e-17 
9583.5 2.2667492e-17 
9584.7 2.617994e-17 
9585.8 2.236263e-17 
9587.0 1.4976215e-17 
9588.1 2.0998917e-17 
9589.3 3.2521364e-17 
9590.5 4.8447847e-17 
9591.6 3.5877869e-17 
9592.8 1.9840756e-17 
9593.9 2.5832439e-17 
9595.1 2.4405127e-17 
9596.3 2.5948565e-17 
9597.4 2.3307044e-17 
9598.6 3.188256e-17 
9599.7 2.3472337e-17 
9600.9 2.408173e-17 
9602.1 2.953433e-17 
9603.2 2.6361101e-17 
9604.4 3.6016149e-17 
9605.5 4.8342419e-17 
9606.7 5.296678e-17 
9607.8 3.09474e-17 
9609.0 2.4710852e-17 
9610.2 2.2313568e-17 
9611.3 2.5878131e-17 
9612.5 2.6732317e-17 
9613.6 2.3376817e-17 
9614.8 2.3711653e-17 
9616.0 2.1400103e-17 
9617.1 1.9170248e-17 
9618.3 2.769903e-17 
9619.4 4.9117859e-17 
9620.6 3.3868051e-17 
9621.7 2.7148235e-17 
9622.9 3.5362443e-17 
9624.1 3.3960252e-17 
9625.2 3.3140808e-17 
9626.4 3.4309635e-17 
9627.5 4.9544596e-17 
9628.7 4.1889209e-17 
9629.9 1.8992076e-17 
9631.0 2.3919065e-17 
9632.2 2.8616303e-17 
9633.3 2.8450466e-17 
9634.5 3.2848522e-17 
9635.7 2.8250396e-17 
9636.8 2.4881944e-17 
9638.0 2.7582546e-17 
9639.1 2.539641e-17 
9640.3 1.4777095e-17 
9641.4 1.6071252e-17 
9642.6 3.0803348e-17 
9643.8 2.3759572e-17 
9644.9 2.0052139e-17 
9646.1 3.9863736e-17 
9647.2 3.7230483e-17 
9648.4 2.8365101e-17 
9649.6 2.3938615e-17 
9650.7 3.1184261e-17 
9651.9 2.6081714e-17 
9653.0 2.5684071e-17 
9654.2 3.1311114e-17 
9655.4 2.6230627e-17 
9656.5 2.3316376e-17 
9657.7 2.7593013e-17 
9658.8 2.460535e-17 
9660.0 2.2743905e-17 
9661.1 2.3720012e-17 
9662.3 2.0678173e-17 
9663.5 2.6404044e-17 
9664.6 2.5589863e-17 
9665.8 2.3414217e-17 
9666.9 2.4486705e-17 
9668.1 2.8821571e-17 
9669.3 2.6447467e-17 
9670.4 2.2348971e-17 
9671.6 2.3410882e-17 
9672.7 2.1085335e-17 
9673.9 2.7192774e-17 
9675.1 2.7639188e-17 
9676.2 2.7567521e-17 
9677.4 2.6243051e-17 
9678.5 2.4353358e-17 
9679.7 2.6994578e-17 
9680.8 2.4012716e-17 
9682.0 2.681279e-17 
9683.2 3.2569597e-17 
9684.3 2.8314508e-17 
9685.5 2.8737764e-17 
9686.6 2.8829849e-17 
9687.8 2.5665599e-17 
9689.0 2.468675e-17 
9690.1 2.4808598e-17 
9691.3 2.9335774e-17 
9692.4 3.3272953e-17 
9693.6 3.5666956e-17 
9694.7 2.9066314e-17 
9695.9 5.8551085e-17 
9697.1 9.6871161e-17 
9698.2 6.5799395e-17 
9699.4 4.5534451e-17 
9700.5 4.5272297e-17 
9701.7 2.9196211e-17 
9702.9 2.4614771e-17 
9704.0 3.5228347e-17 
9705.2 4.0630938e-17 
9706.3 3.5389257e-17 
9707.5 1.3131247e-17 
9708.7 1.6781537e-17 
9709.8 2.2913188e-17 
9711.0 2.413195e-17 
9712.1 2.0943026e-17 
9713.3 1.7310248e-17 
9714.4 2.349162e-17 
9715.6 1.6886877e-17 
9716.8 3.3664463e-17 
9717.9 2.0997923e-17 
9719.1 1.513842e-17 
9720.2 1.7501538e-17 
9721.4 2.3936578e-17 
9722.6 2.9850207e-17 
9723.7 2.8063386e-17 
9724.9 3.0308415e-17 
9726.0 3.022446e-17 
9727.2 3.0533904e-17 
9728.4 2.3587746e-17 
9729.5 1.8687482e-17 
9730.7 2.3703695e-17 
9731.8 2.9734934e-17 
9733.0 3.2254167e-17 
9734.1 2.8858401e-17 
9735.3 2.3659302e-17 
9736.5 2.6495212e-17 
9737.6 3.1856765e-17 
9738.8 2.7764313e-17 
9739.9 2.2278083e-17 
9741.1 3.0457719e-17 
9742.3 3.4006991e-17 
9743.4 2.558536e-17 
9744.6 2.9554649e-17 
9745.7 2.8597218e-17 
9746.9 2.6827481e-17 
9748.1 2.8711946e-17 
9749.2 3.0058637e-17 
9750.4 2.7652678e-17 
9751.5 2.6023025e-17 
9752.7 2.4491159e-17 
9753.8 1.6992122e-17 
9755.0 4.012402e-17 
9756.2 4.8816359e-18 
9757.3 1.1495724e-17 
9758.5 2.5252887e-17 
9759.6 2.4421794e-17 
9760.8 2.6940711e-17 
9762.0 3.0471497e-17 
9763.1 2.6925186e-17 
9764.3 1.9034648e-17 
9765.4 2.4186639e-17 
9766.6 2.8265573e-17 
9767.7 2.0815004e-17 
9768.9 2.4512831e-17 
9770.1 3.4314782e-17 
9771.2 3.6271587e-17 
9772.4 3.3695969e-17 
9773.5 1.7266719e-17 
9774.7 1.4957356e-17 
9775.9 1.1494027e-16 
9777.0 1.748112e-16 
9778.2 1.0961916e-16 
9779.3 2.9995534e-17 
9780.5 6.7325573e-18 
9781.7 1.839401e-17 
9782.8 2.619169e-17 
9784.0 3.016513e-17 
9785.1 3.3440298e-17 
9786.3 3.0155626e-17 
9787.4 2.7059025e-17 
9788.6 2.788796e-17 
9789.8 3.3485831e-17 
9790.9 3.4209549e-17 
9792.1 2.7683376e-17 
9793.2 2.7073354e-17 
9794.4 2.7346925e-17 
9795.6 2.7744658e-17 
9796.7 3.2236268e-17 
9797.9 2.6934407e-17 
9799.0 6.1185664e-18 
9800.2 6.8936939e-18 
9801.4 4.7115968e-17 
9802.5 5.3377979e-17 
9803.7 3.5104134e-17 
9804.8 2.7871396e-17 
9806.0 2.7644173e-17 
9807.1 2.5658852e-17 
9808.3 3.1011581e-17 
9809.5 3.1935855e-17 
9810.6 3.2624769e-17 
9811.8 3.1428635e-17 
9812.9 2.7610011e-17 
9814.1 2.3107948e-17 
9815.3 1.6463667e-17 
9816.4 1.9603559e-17 
9817.6 5.9683584e-17 
9818.7 6.734763e-17 
9819.9 3.762128e-17 
9821.1 2.5147129e-17 
9822.2 1.7753451e-17 
9823.4 2.8120724e-17 
9824.5 3.571656e-17 
9825.7 3.2046567e-17 
9826.8 2.6839622e-17 
9828.0 2.849707e-17 
9829.2 3.0563057e-17 
9830.3 2.3854045e-17 
9831.5 2.5732285e-17 
9832.6 2.9683763e-17 
9833.8 2.8616388e-17 
9835.0 2.5514296e-17 
9836.1 2.7440878e-17 
9837.3 2.9905916e-17 
9838.4 3.0795088e-17 
9839.6 3.1453622e-17 
9840.7 2.5349354e-17 
9841.9 2.0440408e-17 
9843.1 2.2451491e-17 
9844.2 9.7604663e-18 
9845.4 1.2010079e-17 
9846.5 5.9696889e-17 
9847.7 5.1135914e-17 
9848.9 -2.3935438e-18 
9850.0 -2.0591413e-17 
9851.2 4.2386751e-19 
9852.3 3.0426058e-17 
9853.5 5.2560326e-17 
9854.7 2.1483574e-17 
9855.8 2.4847217e-17 
9857.0 2.2161534e-17 
9858.1 3.4375013e-17 
9859.3 2.9121958e-17 
9860.4 1.357518e-17 
9861.6 3.7154907e-17 
9862.8 1.1437664e-17 
9863.9 1.0368664e-18 
9865.1 1.1493459e-17 
9866.2 5.7030605e-17 
9867.4 1.2410156e-17 
9868.6 1.5501708e-17 
9869.7 1.5015996e-17 
9870.9 1.8710541e-17 
9872.0 3.188521e-17 
9873.2 3.6807586e-17 
9874.4 5.7915617e-17 
9875.5 3.6390983e-17 
9876.7 9.9364995e-18 
9877.8 1.9840522e-17 
9879.0 1.883569e-17 
9880.1 1.761331e-17 
9881.3 3.5425757e-17 
9882.5 3.2271191e-17 
9883.6 2.6920386e-17 
9884.8 3.0843085e-17 
9885.9 2.6534659e-17 
9887.1 2.1268685e-17 
9888.3 2.0498958e-17 
9889.4 2.1443425e-17 
9890.6 2.5935482e-17 
9891.7 3.3036828e-17 
9892.9 2.969794e-17 
9894.1 2.4308281e-17 
9895.2 2.793073e-17 
9896.4 3.0718496e-17 
9897.5 3.8101704e-17 
9898.7 4.0253949e-17 
9899.8 3.2245048e-17 
9901.0 3.1421718e-17 
9902.2 3.0920031e-17 
9903.3 3.3314691e-17 
9904.5 2.5976383e-17 
9905.6 2.7519242e-17 
9906.8 3.8436356e-17 
9908.0 2.7870029e-17 
9909.1 2.2743244e-17 
9910.3 3.5002538e-17 
9911.4 4.0707816e-17 
9912.6 5.0670817e-17 
9913.7 5.1195928e-17 
9914.9 2.0520592e-17 
9916.1 -5.1609122e-17 
9917.2 1.7369232e-17 
9918.4 5.0563412e-18 
9919.5 1.4060055e-17 
9920.7 2.319873e-17 
9921.9 2.6043857e-17 
9923.0 3.1291888e-17 
9924.2 3.4586421e-17 
9925.3 2.5631433e-17 
9926.5 2.6406991e-17 
9927.7 4.3849914e-17 
9928.8 5.1492096e-17 
9930.0 8.4905201e-17 
9931.1 7.2784096e-17 
9932.3 3.7720038e-17 
9933.4 3.2036481e-17 
9934.6 3.3779887e-17 
9935.8 3.6857845e-17 
9936.9 3.6978431e-17 
9938.1 2.9193962e-17 
9939.2 2.7481755e-17 
9940.4 3.6457374e-17 
9941.6 2.8430318e-17 
9942.7 2.0067029e-17 
9943.9 2.6292224e-17 
9945.0 2.0864807e-17 
9946.2 1.519153e-17 
9947.4 2.4549621e-17 
9948.5 3.6062553e-17 
9949.7 3.1500438e-17 
9950.8 3.1629455e-17 
9952.0 3.0464647e-17 
9953.1 2.8734612e-17 
9954.3 4.2695276e-17 
9955.5 4.0536521e-17 
9956.6 3.2763312e-17 
9957.8 3.0001326e-17 
9958.9 3.1427019e-17 
9960.1 2.4300362e-17 
9961.3 2.4452589e-17 
9962.4 2.0279494e-17 
9963.6 3.8890619e-18 
9964.7 -3.0603991e-19 
9965.9 3.5002119e-17 
9967.1 5.5943755e-17 
9968.2 4.4004829e-17 
9969.4 2.06545e-17 
9970.5 3.1378302e-17 
9971.7 4.9990734e-17 
9972.8 4.0955948e-17 
9974.0 3.6490097e-17 
9975.2 4.5130498e-17 
9976.3 4.1957107e-17 
9977.5 3.8371404e-17 
9978.6 3.990647e-17 
9979.8 4.1263893e-17 
9981.0 2.5050571e-17 
9982.1 2.1387472e-17 
9983.3 6.1283093e-17 
9984.4 8.710728e-17 
9985.6 4.6904236e-17 
9986.7 4.3911272e-17 
9987.9 3.3088208e-17 
9989.1 1.6196096e-17 
9990.2 3.6832487e-17 
9991.4 3.5689934e-17 
9992.5 3.0835438e-17 
9993.7 3.7045947e-17 
9994.9 4.2694279e-17 
9996.0 4.1706693e-17 
9997.2 3.0826174e-17 
9998.3 2.4729448e-17 
9999.5 2.6901602e-17 
10000.7 3.1078964e-17 
10001.8 3.4293665e-17 
10003.0 2.6567114e-17 
10004.1 2.3789517e-17 
10005.3 6.5134875e-17 
10006.4 9.5251313e-17 
10007.6 5.3061898e-17 
10008.8 3.017643e-17 
10009.9 1.4135361e-17 
10011.1 2.2618035e-17 
10012.2 4.5355524e-17 
10013.4 4.0987795e-17 
10014.6 2.2086003e-17 
10015.7 1.7735485e-17 
10016.9 2.8415653e-17 
10018.0 2.782695e-17 
10019.2 2.8369072e-17 
10020.4 3.0839822e-17 
10021.5 2.5704816e-17 
10022.7 3.400879e-17 
10023.8 3.0582589e-17 
10025.0 5.5648848e-17 
10026.1 -1.6038259e-17 
10027.3 -2.6947684e-17 
10028.5 8.600962e-17 
10029.6 6.8276493e-17 
10030.8 1.2633582e-17 
10031.9 2.1972437e-17 
10033.1 2.9488925e-17 
10034.3 3.099429e-17 
10035.4 3.5886463e-17 
10036.6 3.5962463e-17 
10037.7 2.7767466e-17 
10038.9 3.3986887e-17 
10040.1 3.8022457e-17 
10041.2 2.2920801e-17 
10042.4 1.9200365e-17 
10043.5 2.9555317e-17 
10044.7 3.3758311e-17 
10045.8 2.7933132e-17 
10047.0 2.2413173e-17 
10048.2 2.6326151e-17 
10049.3 3.2890915e-17 
10050.5 2.8359341e-17 
10051.6 1.5222908e-17 
10052.8 7.1836286e-18 
10054.0 1.9138957e-17 
10055.1 6.8914377e-17 
10056.3 8.6097195e-17 
10057.4 2.8988902e-18 
10058.6 -2.8201417e-17 
10059.7 3.2623535e-17 
10060.9 5.1284475e-17 
10062.1 2.1551408e-17 
10063.2 9.5975704e-18 
10064.4 1.6951447e-17 
10065.5 2.6735994e-17 
10066.7 3.8829555e-17 
10067.9 3.7751357e-17 
10069.0 3.9736038e-17 
10070.2 2.7618405e-17 
10071.3 1.2789688e-17 
10072.5 6.1017231e-17 
10073.7 1.101412e-16 
10074.8 4.9781673e-17 
10076.0 -2.4355379e-18 
10077.1 -2.9438523e-17 
10078.3 5.7781935e-18 
10079.4 4.5609276e-17 
10080.6 3.3719348e-17 
10081.8 5.6720158e-17 
10082.9 5.5818378e-17 
10084.1 4.5352383e-17 
10085.2 2.3912435e-17 
10086.4 1.5372852e-17 
10087.6 2.8529688e-17 
10088.7 1.8482791e-17 
10089.9 3.3163996e-17 
10091.0 7.5909304e-17 
10092.2 8.6860789e-17 
10093.4 7.3363552e-17 
10094.5 4.9726013e-17 
10095.7 3.4759464e-17 
10096.8 4.6181886e-17 
10098.0 3.9868108e-17 
10099.1 1.5671713e-17 
10100.3 1.2055688e-17 
10101.5 3.1901963e-17 
10102.6 3.3171191e-17 
10103.8 1.9998245e-17 
10104.9 2.422582e-17 
10106.1 2.6086696e-17 
10107.3 3.9679631e-17 
10108.4 4.6607889e-17 
10109.6 7.1058963e-17 
10110.7 1.1999047e-16 
10111.9 1.0368481e-16 
10113.1 8.8632094e-17 
10114.2 7.0965318e-17 
10115.4 4.0929727e-17 
10116.5 2.9113151e-17 
10117.7 2.5640851e-17 
10118.8 3.3821151e-17 
10120.0 3.2417348e-17 
10121.2 3.6844732e-17 
10122.3 4.4449574e-17 
10123.5 3.8628874e-17 
10124.6 2.2366383e-17 
10125.8 3.7902602e-17 
10127.0 5.7265179e-17 
10128.1 3.9308748e-17 
10129.3 -2.3100049e-19 
10130.4 3.4147519e-17 
10131.6 6.2554725e-17 
10132.7 1.618365e-17 
10133.9 -5.9795722e-18 
10135.1 3.9199219e-18 
10136.2 1.986802e-17 
10137.4 2.0982061e-17 
10138.5 2.7501877e-17 
10139.7 2.0747022e-17 
10140.9 1.2391453e-17 
10142.0 2.4363338e-17 
10143.2 3.048463e-17 
10144.3 2.0075358e-17 
10145.5 1.1243776e-17 
10146.7 1.929313e-17 
10147.8 3.2478669e-17 
10149.0 3.5375255e-17 
10150.1 3.861379e-17 
10151.3 4.915672e-17 
10152.4 5.090822e-17 
10153.6 4.1390059e-17 
10154.8 3.8564541e-17 
10155.9 4.3071952e-17 
10157.1 4.2624668e-17 
10158.2 3.6740998e-17 
10159.4 3.3903675e-17 
10160.6 4.1200404e-17 
10161.7 4.7520555e-17 
10162.9 4.0412822e-17 
10164.0 3.1046468e-17 
10165.2 2.915308e-17 
10166.4 3.6772746e-17 
10167.5 3.6932793e-17 
10168.7 3.3236332e-17 
10169.8 3.2498453e-17 
10171.0 1.648674e-17 
10172.1 1.8412749e-17 
10173.3 2.4197809e-17 
10174.5 2.5159437e-17 
10175.6 3.9706469e-17 
10176.8 4.0538748e-17 
10177.9 3.510925e-17 
10179.1 5.0045872e-17 
10180.3 4.8475102e-17 
10181.4 1.3099211e-17 
10182.6 2.4608866e-17 
10183.7 3.3975227e-17 
10184.9 3.4215725e-17 
10186.1 1.0223621e-16 
10187.2 1.506015e-16 
10188.4 1.3002858e-16 
10189.5 9.4798121e-17 
10190.7 8.3671314e-18 
10191.8 -6.1793038e-17 
10193.0 1.273278e-17 
10194.2 9.0336821e-17 
10195.3 8.687389e-17 
10196.5 3.2847296e-17 
10197.6 -8.1059421e-17 
10198.8 -5.3197795e-17 
10200.0 9.5916705e-18 
10201.1 -4.2886346e-17 
10202.3 -5.881948e-18 
10203.4 2.7075748e-17 
10204.6 1.8809765e-17 
10205.7 3.4522238e-17 
10206.9 5.0961891e-17 
10208.1 5.6821187e-17 
10209.2 6.4428497e-17 
10210.4 5.649919e-17 
10211.5 6.7229832e-18 
10212.7 -1.4904741e-18 
10213.9 1.3576662e-17 
10215.0 1.0504097e-17 
10216.2 2.8393566e-17 
10217.3 3.8792251e-17 
10218.5 4.9890972e-17 
10219.7 4.6625056e-17 
10220.8 3.64491e-17 
10222.0 3.9513008e-17 
10223.1 2.7273065e-17 
10224.3 5.1598581e-17 
10225.4 6.823613e-17 
10226.6 2.8507526e-17 
10227.8 4.2491006e-18 
10228.9 3.78114e-17 
10230.1 6.4565433e-17 
10231.2 3.1617162e-17 
10232.4 2.4414927e-17 
10233.6 5.3279332e-17 
10234.7 4.7315935e-17 
10235.9 4.0080367e-17 
10237.0 3.1253928e-17 
10238.2 1.2067614e-17 
10239.4 1.3522505e-18 
10240.5 2.5861866e-17 
10241.7 2.4590161e-17 
10242.8 1.6189295e-17 
10244.0 6.8238695e-18 
10245.1 3.0616834e-17 
10246.3 5.1933794e-17 
10247.5 3.084749e-17 
10248.6 6.6843628e-17 
10249.8 9.7934947e-17 
10250.9 3.7227095e-17 
10252.1 2.6069891e-17 
10253.3 4.1091379e-17 
10254.4 3.1734575e-17 
10255.6 3.0663092e-17 
10256.7 4.8007666e-17 
10257.9 2.248708e-17 
10259.1 5.8065155e-18 
10260.2 4.6615583e-17 
10261.4 6.4788276e-17 
10262.5 4.4116497e-17 
10263.7 3.4801198e-17 
10264.8 4.0604395e-17 
10266.0 3.9741461e-17 
10267.2 3.0170816e-17 
10268.3 3.258907e-17 
10269.5 2.9889027e-17 
10270.6 3.1560468e-17 
10271.8 7.4482499e-17 
10273.0 4.5825375e-17 
10274.1 -4.3572407e-17 
10275.3 -8.582184e-17 
10276.4 -4.0683707e-17 
10277.6 4.2900176e-17 
10278.7 2.2645745e-17 
10279.9 3.6854733e-17 
10281.1 2.2897939e-17 
10282.2 3.7593536e-17 
10283.4 3.2416359e-17 
10284.5 2.7503736e-17 
10285.7 2.5365756e-17 
10286.9 1.2157941e-17 
10288.0 4.6250881e-18 
10289.2 4.9888396e-17 
10290.3 5.436497e-17 
10291.5 3.2319623e-17 
10292.7 4.8387825e-17 
10293.8 4.7860773e-17 
10295.0 5.0010989e-17 
10296.1 2.9097274e-17 
10297.3 2.2137019e-17 
10298.4 5.7482442e-17 
10299.6 4.757455e-17 
10300.8 4.6856784e-17 
10301.9 2.887312e-17 
10303.1 1.5122125e-17 
10304.2 2.4086931e-18 
10305.4 1.0370535e-17 
10306.6 2.5002708e-17 
10307.7 2.4665668e-17 
10308.9 2.7545361e-17 
10310.0 4.9211274e-17 
10311.2 6.7760811e-17 
10312.4 1.1010535e-17 
10313.5 7.9948309e-18 
10314.7 4.0394958e-17 
10315.8 2.5388326e-17 
10317.0 4.8068916e-17 
10318.1 9.5414475e-18 
10319.3 -9.1314775e-17 
10320.5 3.6077608e-17 
10321.6 6.822318e-17 
10322.8 -8.0346137e-17 
10323.9 -3.1853576e-17 
10325.1 1.3088521e-17 
10326.3 2.5270383e-17 
10327.4 1.7999493e-17 
10328.6 3.6263363e-17 
10329.7 2.1069698e-17 
10330.9 2.3216666e-17 
10332.1 5.3693583e-17 
10333.2 9.0350832e-17 
10334.4 6.5819725e-17 
10335.5 7.3256386e-17 
10336.7 8.1534516e-17 
10337.8 3.9054544e-17 
10339.0 5.245451e-17 
10340.2 7.6497362e-17 
10341.3 3.319574e-17 
10342.5 7.1666719e-21 
10343.6 2.7875047e-17 
10344.8 2.3233274e-17 
10346.0 8.0192274e-18 
10347.1 4.3921211e-17 
10348.3 7.3068932e-17 
10349.4 3.45249e-17 
10350.6 4.0590619e-18 
10351.7 3.4975137e-17 
10352.9 2.2979209e-17 
10354.1 -7.0020415e-18 
10355.2 3.3521321e-17 
10356.4 3.6340086e-17 
10357.5 6.3465089e-17 
10358.7 7.7359417e-17 
10359.9 3.4667245e-17 
10361.0 4.7126988e-17 
10362.2 5.4450514e-17 
10363.3 3.3232432e-17 
10364.5 5.765079e-18 
10365.7 -2.0478355e-17 
10366.8 -2.73997e-18 
10368.0 5.5802637e-17 
10369.1 4.3635233e-17 
10370.3 -3.0883309e-18 
10371.4 3.854548e-17 
10372.6 -6.732127e-17 
10373.8 -1.0014063e-16 
10374.9 7.5841236e-17 
10376.1 6.5653185e-17 
10377.2 2.536726e-17 
10378.4 1.9806387e-17 
10379.6 -1.0271533e-17 
10380.7 2.4128862e-17 
10381.9 2.7176878e-17 
10383.0 2.8589945e-17 
10384.2 4.4158568e-17 
10385.4 6.1272456e-17 
10386.5 4.7527217e-17 
10387.7 3.0069549e-17 
10388.8 4.247532e-17 
10390.0 4.6972405e-17 
10391.1 3.4853114e-17 
10392.3 3.6975262e-17 
10393.5 4.2337064e-17 
10394.6 1.4111321e-17 
10395.8 5.1292054e-17 
10396.9 4.9851387e-17 
10398.1 8.3714353e-18 
10399.3 4.6166271e-17 
10400.4 6.7836221e-17 
10401.6 4.2903733e-17 
10402.7 4.642857e-17 
10403.9 5.0927978e-17 
10405.1 5.4772326e-17 
10406.2 1.6281675e-17 
10407.4 4.1157964e-17 
10408.5 6.1129156e-17 
10409.7 7.6742195e-17 
10410.8 1.2127494e-17 
10412.0 -2.2143818e-17 
10413.2 1.521146e-17 
10414.3 4.6007232e-17 
10415.5 6.5287554e-17 
10416.6 7.7531768e-17 
10417.8 3.8576068e-17 
10419.0 3.159041e-17 
10420.1 3.4884201e-17 
10421.3 2.7083355e-17 
10422.4 2.9866312e-17 
10423.6 1.7634222e-17 
10424.7 8.0928295e-17 
10425.9 4.8145463e-17 
10427.1 1.0068966e-17 
10428.2 5.3971491e-17 
10429.4 2.5758661e-17 
10430.5 3.1647889e-17 
10431.7 3.5722881e-17 
10432.9 3.5544615e-17 
10434.0 3.8701566e-17 
10435.2 5.5280346e-18 
10436.3 9.065672e-18 
10437.5 -2.784377e-18 
10438.7 2.2635412e-17 
10439.8 3.7005306e-17 
10441.0 1.9175731e-17 
10442.1 5.3557891e-17 
10443.3 5.3347506e-17 
10444.4 3.0294223e-17 
10445.6 2.5162234e-17 
10446.8 4.4105401e-17 
10447.9 5.7416316e-17 
10449.1 5.8764401e-17 
10450.2 5.8264609e-17 
10451.4 1.9116258e-17 
10452.6 3.646592e-17 
10453.7 -2.0988982e-17 
10454.9 3.3896676e-17 
10456.0 2.4348763e-17 
10457.2 -8.4040644e-18 
10458.4 6.8690953e-18 
10459.5 3.5417117e-17 
10460.7 3.2333848e-17 
10461.8 2.3429629e-17 
10463.0 4.0125503e-17 
10464.1 2.0970167e-17 
10465.3 7.7290164e-17 
10466.5 9.341735e-17 
10467.6 8.2405925e-17 
10468.8 5.3568707e-17 
10469.9 4.0664496e-17 
10471.1 2.2666856e-17 
10472.3 -8.7050974e-18 
10473.4 2.9577398e-17 
10474.6 8.6329919e-17 
10475.7 9.8733012e-17 
10476.9 9.4971141e-17 
10478.1 4.8056567e-17 
10479.2 3.9207507e-17 
10480.4 9.382047e-17 
10481.5 8.7184231e-17 
10482.7 6.2758242e-17 
10483.8 6.6385907e-17 
10485.0 -3.6865423e-18 
10486.2 1.0106553e-17 
10487.3 1.1828542e-16 
10488.5 5.7936752e-17 
10489.6 7.2399406e-18 
10490.8 7.6836647e-17 
10492.0 7.7071978e-17 
10493.1 6.544603e-17 
10494.3 6.3012715e-17 
10495.4 9.4933642e-18 
10496.6 2.6306916e-17 
10497.7 4.4694779e-17 
10498.9 5.6584793e-17 
10500.1 1.9442147e-17 
10501.2 1.687197e-17 
10502.4 5.0982523e-17 
10503.5 2.5033226e-17 
10504.7 6.0882018e-17 
10505.9 6.1308401e-17 
10507.0 6.8863016e-17 
10508.2 7.4431989e-17 
10509.3 1.1238267e-16 


==> anc/SSS17a-LDSS3-20170825_cal.flm <==
#PI: Shappee/Drout 
#OBJECT: SSS17a  
#TELESCOPE: Magellan 
#JD: 2457991.48563 
#JD - LIGO trigger : 8.45708400011 
# 
#Angstrom    Flux(erg/s/cm**2/Angstrom) 
6375.0 -5.4718514e-19 
6376.1 -4.6243268e-19 
6377.3 -1.8070384e-19 
6378.5 -1.1823371e-19 
6379.6 -1.8421651e-19 
6380.8 -2.0003229e-19 
6381.9 -1.3078518e-19 
6383.1 -1.5403516e-19 
6384.3 -3.117135e-19 
6385.4 -1.6246251e-19 
6386.6 -1.8779202e-19 
6387.7 -2.7014659e-19 
6388.9 -2.3569937e-19 
6390.1 -9.4072599e-20 
6391.2 -4.0088854e-19 
6392.4 -1.5771735e-19 
6393.5 -5.9189428e-19 
6394.7 -1.8702416e-19 
6395.8 -1.6067859e-19 
6397.0 -4.3554471e-19 
6398.2 -3.5897847e-19 
6399.3 -5.4388033e-19 
6400.5 -3.1044076e-19 
6401.6 -1.2966773e-19 
6402.8 -4.1763749e-19 
6404.0 -1.6217976e-19 
6405.1 -2.9013129e-19 
6406.3 -5.3292774e-19 
6407.4 -3.6255817e-19 
6408.6 -4.5226788e-19 
6409.8 -3.4369502e-19 
6410.9 -5.4799986e-19 
6412.1 -3.1092282e-19 
6413.2 -2.6073662e-19 
6414.4 -2.6050294e-19 
6415.5 -1.2145172e-19 
6416.7 -1.7686512e-19 
6417.9 -2.4331062e-19 
6419.0 -1.2266487e-19 
6420.2 -1.4064018e-19 
6421.3 -1.4916354e-19 
6422.5 -1.1360291e-19 
6423.7 -1.9520214e-19 
6424.8 -3.6187559e-19 
6426.0 -3.7360869e-19 
6427.1 -2.0402969e-19 
6428.3 -8.1508566e-20 
6429.5 -2.72085e-19 
6430.6 -2.7999323e-19 
6431.8 -1.7416423e-19 
6432.9 -1.4954519e-19 
6434.1 -1.384444e-19 
6435.2 -2.5827951e-19 
6436.4 -4.600243e-19 
6437.6 -2.8364154e-19 
6438.7 -2.0096436e-19 
6439.9 -1.9070429e-19 
6441.0 -1.8934463e-19 
6442.2 -2.2196535e-19 
6443.4 -1.0505345e-19 
6444.5 -4.4823824e-20 
6445.7 -1.0710396e-19 
6446.8 -8.7746222e-20 
6448.0 -1.1994327e-19 
6449.1 -3.9773631e-20 
6450.3 -8.6786933e-20 
6451.5 -1.4865068e-19 
6452.6 -1.9413152e-19 
6453.8 -1.3549662e-19 
6454.9 -1.5778328e-19 
6456.1 -1.1296715e-19 
6457.3 -6.130754e-20 
6458.4 -7.8925301e-20 
6459.6 -9.3374353e-20 
6460.7 -8.0164676e-20 
6461.9 -1.0328223e-19 
6463.1 -1.5308661e-19 
6464.2 -1.1691444e-19 
6465.4 -7.8804001e-20 
6466.5 -7.4422462e-20 
6467.7 -6.1825545e-20 
6468.8 -7.6550968e-20 
6470.0 -5.9936782e-20 
6471.2 -4.1692568e-20 
6472.3 -1.0819728e-19 
6473.5 -1.0754404e-19 
6474.6 -6.8151436e-20 
6475.8 -8.2259172e-20 
6477.0 -5.985993e-20 
6478.1 -2.1285655e-20 
6479.3 -3.1756636e-20 
6480.4 -3.2162622e-20 
6481.6 -4.1982764e-20 
6482.8 -3.9163493e-20 
6483.9 -3.4243592e-20 
6485.1 -1.5462342e-20 
6486.2 -1.0402766e-20 
6487.4 1.9636859e-20 
6488.5 -8.0154701e-21 
6489.7 -3.1393059e-20 
6490.9 -1.5596851e-20 
6492.0 -1.5767129e-20 
6493.2 -1.7916516e-20 
6494.3 -7.5283093e-21 
6495.5 -4.8215004e-21 
6496.7 -1.4272785e-21 
6497.8 -1.8236728e-21 
6499.0 6.8408503e-22 
6500.1 5.5198521e-21 
6501.3 1.5251985e-21 
6502.5 -2.166951e-22 
6503.6 1.1255651e-20 
6504.8 1.6692225e-20 
6505.9 2.6809161e-20 
6507.1 2.3394424e-20 
6508.2 1.4816845e-20 
6509.4 2.5549423e-20 
6510.6 6.1865803e-21 
6511.7 4.691352e-20 
6512.9 6.0920901e-20 
6514.0 4.8843941e-20 
6515.2 7.5301111e-20 
6516.4 5.5960887e-20 
6517.5 7.9143731e-20 
6518.7 3.2061561e-20 
6519.8 4.0484727e-20 
6521.0 6.5069806e-20 
6522.1 5.9084356e-20 
6523.3 3.8824113e-20 
6524.5 7.3445192e-20 
6525.6 6.6717137e-20 
6526.8 5.2918242e-20 
6527.9 8.8113895e-20 
6529.1 5.0860243e-20 
6530.3 1.0923324e-19 
6531.4 -1.9800675e-20 
6532.6 2.4120174e-20 
6533.7 8.2698768e-20 
6534.9 1.3444245e-19 
6536.1 7.8755849e-20 
6537.2 1.2237833e-19 
6538.4 1.5554313e-19 
6539.5 1.011592e-19 
6540.7 2.5044275e-20 
6541.8 1.5708956e-19 
6543.0 1.5071332e-19 
6544.2 3.1712994e-20 
6545.3 -2.8289386e-21 
6546.5 4.9318034e-20 
6547.6 1.6936436e-19 
6548.8 2.8485447e-19 
6550.0 3.2318899e-19 
6551.1 2.3870464e-19 
6552.3 1.0827527e-19 
6553.4 8.227269e-20 
6554.6 1.1982925e-19 
6555.8 1.6972322e-19 
6556.9 2.4397055e-19 
6558.1 3.2057965e-19 
6559.2 2.394979e-19 
6560.4 5.5640846e-20 
6561.5 1.7780214e-20 
6562.7 6.3242661e-20 
6563.9 1.4485576e-19 
6565.0 6.5813942e-20 
6566.2 1.3919408e-19 
6567.3 1.4089813e-19 
6568.5 6.5738234e-20 
6569.7 1.7159865e-19 
6570.8 2.99811e-19 
6572.0 1.5678716e-19 
6573.1 1.3375258e-19 
6574.3 1.1909285e-19 
6575.5 1.1538074e-19 
6576.6 1.8486163e-19 
6577.8 2.4921195e-19 
6578.9 2.9469889e-19 
6580.1 2.0231835e-19 
6581.2 1.6630448e-19 
6582.4 1.9747997e-19 
6583.6 2.9308214e-19 
6584.7 2.0870345e-19 
6585.9 4.2203953e-20 
6587.0 1.8805847e-19 
6588.2 1.7589736e-19 
6589.4 2.5598571e-19 
6590.5 4.3442354e-19 
6591.7 4.098845e-19 
6592.8 9.046699e-20 
6594.0 2.8857625e-19 
6595.1 7.6236646e-20 
6596.3 3.2770653e-19 
6597.5 2.4255893e-19 
6598.6 2.3624253e-19 
6599.8 4.2801235e-19 
6600.9 6.1640082e-20 
6602.1 2.3662956e-19 
6603.3 3.5554272e-19 
6604.4 1.7603733e-19 
6605.6 2.1396176e-19 
6606.7 4.0633622e-19 
6607.9 4.4212325e-19 
6609.1 4.06437e-19 
6610.2 4.1329328e-19 
6611.4 4.35286e-19 
6612.5 3.912729e-19 
6613.7 3.7251555e-19 
6614.8 2.9859148e-19 
6616.0 3.176634e-19 
6617.2 5.1811946e-19 
6618.3 4.2460964e-19 
6619.5 3.3560083e-19 
6620.6 3.6585963e-19 
6621.8 4.0433205e-19 
6623.0 5.6561154e-19 
6624.1 2.9959605e-19 
6625.3 1.1009698e-19 
6626.4 4.2174572e-19 
6627.6 5.5647511e-19 
6628.8 5.3194905e-19 
6629.9 2.1391957e-19 
6631.1 6.1975717e-19 
6632.2 6.217285e-19 
6633.4 5.0887117e-19 
6634.5 2.215001e-19 
6635.7 2.1378148e-19 
6636.9 4.0442624e-19 
6638.0 4.1378697e-19 
6639.2 4.5739402e-19 
6640.3 3.6732849e-19 
6641.5 2.6144476e-19 
6642.7 4.1390424e-19 
6643.8 1.1215124e-19 
6645.0 3.0382348e-19 
6646.1 8.4923503e-19 
6647.3 5.2048017e-19 
6648.5 4.6214612e-19 
6649.6 5.1335394e-19 
6650.8 3.1428969e-19 
6651.9 2.7937193e-19 
6653.1 4.0673021e-19 
6654.2 4.4710116e-19 
6655.4 2.890849e-19 
6656.6 3.8186221e-19 
6657.7 5.7103577e-19 
6658.9 6.5106041e-19 
6660.0 4.2753723e-19 
6661.2 9.1166789e-19 
6662.4 3.649015e-19 
6663.5 2.630728e-19 
6664.7 6.3292792e-19 
6665.8 5.6397446e-19 
6667.0 7.6065779e-19 
6668.1 9.358426e-19 
6669.3 9.046974e-19 
6670.5 1.0525557e-18 
6671.6 7.7074661e-19 
6672.8 6.8232575e-19 
6673.9 2.1249868e-19 
6675.1 3.7527853e-20 
6676.3 7.9000972e-19 
6677.4 5.4093512e-19 
6678.6 2.2273411e-19 
6679.7 -1.7817516e-19 
6680.9 -2.1100964e-20 
6682.1 6.0852578e-19 
6683.2 1.0075989e-18 
6684.4 5.920686e-19 
6685.5 5.2642462e-19 
6686.7 6.2720344e-19 
6687.8 5.5142686e-19 
6689.0 8.867461e-19 
6690.2 9.2238742e-19 
6691.3 8.681753e-19 
6692.5 5.1074887e-19 
6693.6 7.9975701e-19 
6694.8 7.0503058e-19 
6696.0 8.1986665e-19 
6697.1 9.2601384e-19 
6698.3 8.0199916e-19 
6699.4 5.1535642e-19 
6700.6 4.620167e-19 
6701.8 5.6532756e-19 
6702.9 7.0026217e-19 
6704.1 6.6406242e-19 
6705.2 4.5853155e-19 
6706.4 5.9785174e-19 
6707.5 3.711777e-19 
6708.7 4.7362768e-19 
6709.9 9.2394994e-19 
6711.0 1.0377437e-18 
6712.2 7.2532432e-19 
6713.3 5.7055292e-19 
6714.5 4.7874541e-19 
6715.7 2.548124e-19 
6716.8 3.0594702e-19 
6718.0 4.6593038e-19 
6719.1 4.0122877e-19 
6720.3 1.8916353e-19 
6721.5 7.4905684e-19 
6722.6 1.0327282e-18 
6723.8 8.14149e-19 
6724.9 8.040797e-19 
6726.1 1.0926836e-18 
6727.2 6.8441432e-19 
6728.4 6.5334684e-19 
6729.6 7.0255981e-19 
6730.7 9.8578065e-19 
6731.9 6.9339919e-19 
6733.0 4.139764e-19 
6734.2 7.6522846e-19 
6735.4 8.6712246e-19 
6736.5 2.1662488e-19 
6737.7 7.8080558e-19 
6738.8 7.4289269e-19 
6740.0 9.3258001e-19 
6741.1 1.5183337e-18 
6742.3 1.1094904e-18 
6743.5 5.540509e-19 
6744.6 4.6070464e-19 
6745.8 2.2849156e-19 
6746.9 2.8618168e-19 
6748.1 8.4655356e-19 
6749.3 1.1220271e-18 
6750.4 8.4044349e-19 
6751.6 3.9939758e-19 
6752.7 3.7151303e-19 
6753.9 1.1005244e-18 
6755.1 1.2306811e-18 
6756.2 1.0477602e-18 
6757.4 8.0495699e-19 
6758.5 6.4097623e-19 
6759.7 8.3923189e-19 
6760.8 7.6618247e-19 
6762.0 1.4059084e-18 
6763.2 1.6850388e-18 
6764.3 9.2323174e-19 
6765.5 -5.6026864e-19 
6766.6 1.8769967e-19 
6767.8 8.0844586e-19 
6769.0 2.7909372e-19 
6770.1 7.3675002e-19 
6771.3 1.8012614e-18 
6772.4 1.1429436e-18 
6773.6 1.2844808e-18 
6774.8 7.856487e-19 
6775.9 9.3807292e-19 
6777.1 6.6578894e-19 
6778.2 8.8086745e-19 
6779.4 1.0904643e-18 
6780.5 1.4846814e-18 
6781.7 1.0859026e-18 
6782.9 4.4178583e-19 
6784.0 1.1255931e-18 
6785.2 1.1356482e-18 
6786.3 7.8734888e-19 
6787.5 8.6689767e-19 
6788.7 6.7959966e-19 
6789.8 7.5883893e-19 
6791.0 6.3822894e-19 
6792.1 -3.1699236e-18 
6793.3 -4.0144286e-18 
6794.5 -6.2014826e-19 
6795.6 1.9219079e-18 
6796.8 1.6271005e-18 
6797.9 6.6337662e-19 
6799.1 1.3841072e-18 
6800.2 1.644541e-18 
6801.4 1.4409121e-18 
6802.6 -5.3012253e-20 
6803.7 5.2358654e-19 
6804.9 5.3352618e-19 
6806.0 2.6459619e-19 
6807.2 4.9923288e-19 
6808.4 1.1616008e-18 
6809.5 6.2564785e-19 
6810.7 6.9766374e-19 
6811.8 2.8167444e-19 
6813.0 5.3338625e-19 
6814.1 1.1682639e-18 
6815.3 6.9857188e-19 
6816.5 5.0686936e-19 
6817.6 8.3058378e-19 
6818.8 1.1398356e-18 
6819.9 1.1598946e-18 
6821.1 1.7770439e-18 
6822.3 1.332727e-18 
6823.4 9.8599911e-19 
6824.6 1.1829092e-18 
6825.7 9.693796e-19 
6826.9 1.6300768e-18 
6828.1 9.0088474e-19 
6829.2 1.3881822e-18 
6830.4 1.8257195e-18 
6831.5 6.7226677e-19 
6832.7 6.6143356e-19 
6833.8 -1.0872929e-19 
6835.0 9.2209161e-19 
6836.2 9.2958365e-19 
6837.3 1.1173707e-18 
6838.5 8.1439843e-19 
6839.6 1.0776003e-18 
6840.8 7.5681771e-19 
6842.0 5.7660712e-19 
6843.1 1.3708301e-18 
6844.3 1.5838726e-18 
6845.4 1.3916328e-18 
6846.6 7.9437781e-19 
6847.8 4.1527323e-19 
6848.9 1.3535768e-18 
6850.1 1.8423152e-18 
6851.2 9.8605625e-19 
6852.4 4.1138324e-19 
6853.5 2.1860169e-19 
6854.7 3.587416e-19 
6855.9 1.3769761e-18 
6857.0 1.9317772e-18 
6858.2 2.0534636e-18 
6859.3 1.3582057e-18 
6860.5 6.5831818e-19 
6861.7 2.1606898e-19 
6862.8 5.3322125e-19 
6864.0 9.3072682e-19 
6865.1 1.1198262e-18 
6866.3 1.9538021e-18 
6867.5 1.2472392e-18 
6868.6 1.3602827e-18 
6869.8 1.7296922e-18 
6870.9 1.3528845e-18 
6872.1 1.68375e-18 
6873.2 1.5916092e-18 
6874.4 1.5725063e-18 
6875.6 1.145796e-18 
6876.7 1.2004622e-18 
6877.9 9.2036366e-19 
6879.0 2.564741e-19 
6880.2 1.3156078e-18 
6881.4 1.19222e-18 
6882.5 1.3854998e-18 
6883.7 1.2705294e-18 
6884.8 1.4220876e-18 
6886.0 5.86272e-19 
6887.1 1.0150325e-18 
6888.3 8.3453353e-19 
6889.5 1.3949258e-18 
6890.6 1.3668739e-18 
6891.8 1.1006376e-18 
6892.9 8.8031154e-19 
6894.1 6.3153594e-19 
6895.3 7.4310662e-19 
6896.4 1.2150894e-18 
6897.6 8.5295198e-19 
6898.7 -8.5977438e-20 
6899.9 8.1719273e-19 
6901.1 6.2964671e-19 
6902.2 1.1947536e-18 
6903.4 1.0036555e-18 
6904.5 1.3486218e-18 
6905.7 1.5901164e-18 
6906.8 1.2796576e-18 
6908.0 5.6607767e-19 
6909.2 8.5978881e-20 
6910.3 1.5971333e-18 
6911.5 7.327371e-19 
6912.6 1.0623683e-18 
6913.8 1.4547035e-18 
6915.0 1.4597023e-18 
6916.1 1.3845957e-18 
6917.3 1.7413253e-18 
6918.4 2.1760491e-18 
6919.6 1.8243643e-18 
6920.8 1.8285947e-18 
6921.9 9.3848127e-19 
6923.1 1.5398375e-18 
6924.2 1.1000801e-18 
6925.4 1.0021461e-18 
6926.5 1.4149201e-18 
6927.7 1.328738e-18 
6928.9 1.7668138e-18 
6930.0 1.6228524e-18 
6931.2 1.3427729e-18 
6932.3 8.6027097e-19 
6933.5 2.556795e-19 
6934.7 1.9749596e-18 
6935.8 1.891821e-18 
6937.0 1.7194753e-18 
6938.1 1.2512976e-18 
6939.3 1.1723743e-18 
6940.5 1.2175524e-18 
6941.6 1.5033961e-18 
6942.8 1.1103746e-18 
6943.9 1.3584054e-18 
6945.1 1.822229e-18 
6946.2 1.0591045e-18 
6947.4 5.7951676e-19 
6948.6 1.3785831e-18 
6949.7 1.0608744e-18 
6950.9 1.2186623e-18 
6952.0 1.098371e-18 
6953.2 1.7767991e-18 
6954.4 1.478696e-18 
6955.5 9.9638059e-19 
6956.7 5.6553836e-19 
6957.8 3.8763064e-19 
6959.0 1.6767841e-18 
6960.1 2.3865596e-18 
6961.3 1.5270592e-18 
6962.5 1.5065682e-18 
6963.6 1.2294751e-18 
6964.8 1.0348841e-18 
6965.9 1.7419905e-18 
6967.1 1.864801e-18 
6968.3 1.8351487e-18 
6969.4 2.1657718e-18 
6970.6 2.2350871e-18 
6971.7 1.9365284e-18 
6972.9 1.4527418e-18 
6974.1 1.3031074e-18 
6975.2 1.8165556e-18 
6976.4 9.4137602e-19 
6977.5 5.3386744e-19 
6978.7 1.4194791e-18 
6979.8 1.8935099e-18 
6981.0 2.8871133e-18 
6982.2 1.482313e-18 
6983.3 2.016504e-18 
6984.5 8.2974299e-19 
6985.6 2.0664809e-18 
6986.8 1.601958e-18 
6988.0 1.3671707e-18 
6989.1 8.3498244e-19 
6990.3 1.9184071e-18 
6991.4 2.3741973e-18 
6992.6 1.3413666e-18 
6993.8 1.4841628e-18 
6994.9 1.3764048e-18 
6996.1 1.9707221e-18 
6997.2 1.7175775e-18 
6998.4 1.1074967e-18 
6999.5 1.2699625e-18 
7000.7 1.5942426e-18 
7001.9 1.5172747e-18 
7003.0 1.61645e-18 
7004.2 1.0209802e-18 
7005.3 1.8782626e-18 
7006.5 1.3552281e-18 
7007.7 6.6468932e-19 
7008.8 1.924105e-18 
7010.0 2.2554291e-18 
7011.1 2.5085597e-18 
7012.3 2.0475407e-18 
7013.5 3.1898578e-18 
7014.6 3.1405626e-18 
7015.8 2.706523e-18 
7016.9 2.3325041e-18 
7018.1 2.4840918e-18 
7019.2 1.8959966e-18 
7020.4 1.6461132e-18 
7021.6 1.6297697e-18 
7022.7 2.0036051e-18 
7023.9 1.332327e-18 
7025.0 1.4424701e-18 
7026.2 1.5768612e-18 
7027.4 2.05905e-18 
7028.5 1.3593503e-18 
7029.7 9.8323503e-19 
7030.8 1.7890096e-18 
7032.0 1.6193522e-18 
7033.1 2.153354e-18 
7034.3 1.6978951e-18 
7035.5 1.5639555e-18 
7036.6 1.3383896e-18 
7037.8 1.7417256e-18 
7038.9 1.6478401e-18 
7040.1 1.6508114e-18 
7041.3 1.642889e-18 
7042.4 1.7522484e-18 
7043.6 1.583061e-18 
7044.7 2.3273941e-18 
7045.9 2.2258829e-18 
7047.1 2.9044052e-18 
7048.2 2.1529405e-18 
7049.4 1.2022078e-18 
7050.5 9.0523289e-20 
7051.7 1.4290294e-18 
7052.8 1.5871946e-18 
7054.0 1.161374e-18 
7055.2 1.3331368e-18 
7056.3 1.2932988e-18 
7057.5 1.3997635e-18 
7058.6 1.5413437e-18 
7059.8 2.1378784e-18 
7061.0 1.7129539e-18 
7062.1 2.0535002e-18 
7063.3 2.8623439e-18 
7064.4 1.7821185e-18 
7065.6 1.7335959e-18 
7066.8 2.5121398e-18 
7067.9 1.1848727e-18 
7069.1 1.5190619e-18 
7070.2 1.8776221e-18 
7071.4 2.1183633e-18 
7072.5 1.9531722e-18 
7073.7 1.3113867e-18 
7074.9 1.6590744e-18 
7076.0 1.7556535e-18 
7077.2 1.8095286e-18 
7078.3 1.7112908e-18 
7079.5 2.1906789e-18 
7080.7 1.5113241e-18 
7081.8 2.3062221e-18 
7083.0 2.9442682e-18 
7084.1 1.9995346e-18 
7085.3 1.8091367e-18 
7086.5 1.9286747e-18 
7087.6 1.3275315e-18 
7088.8 1.9554443e-18 
7089.9 1.8443672e-18 
7091.1 2.1567599e-18 
7092.2 1.4773584e-18 
7093.4 8.9011989e-19 
7094.6 3.2029438e-18 
7095.7 2.7081319e-18 
7096.9 1.6017276e-18 
7098.0 1.0757214e-18 
7099.2 2.2127292e-18 
7100.4 2.1336283e-18 
7101.5 1.9647949e-18 
7102.7 1.89646e-18 
7103.8 1.401554e-18 
7105.0 2.2913589e-18 
7106.1 2.1612445e-18 
7107.3 1.7227545e-18 
7108.5 1.5986264e-18 
7109.6 2.2973517e-18 
7110.8 2.1282171e-18 
7111.9 1.5592828e-18 
7113.1 2.221157e-18 
7114.3 2.3914731e-18 
7115.4 1.9924036e-18 
7116.6 2.2441718e-18 
7117.7 1.7828884e-18 
7118.9 1.3747013e-18 
7120.1 1.8267693e-18 
7121.2 2.3107395e-18 
7122.4 2.6597724e-18 
7123.5 2.5584907e-18 
7124.7 2.8954289e-18 
7125.8 2.4723813e-18 
7127.0 1.4404128e-18 
7128.2 1.8811551e-18 
7129.3 2.156119e-18 
7130.5 2.3690885e-18 
7131.6 2.0861704e-18 
7132.8 2.3182773e-18 
7134.0 1.8976685e-18 
7135.1 1.3815916e-18 
7136.3 2.0011081e-18 
7137.4 1.6916662e-18 
7138.6 2.0323613e-18 
7139.8 1.9773771e-18 
7140.9 1.6612594e-18 
7142.1 2.1944323e-18 
7143.2 1.6278586e-18 
7144.4 1.2640518e-18 
7145.5 1.3272577e-18 
7146.7 2.4120948e-18 
7147.9 1.9790011e-18 
7149.0 2.2207995e-18 
7150.2 2.5408559e-18 
7151.3 2.8731855e-18 
7152.5 1.4209117e-18 
7153.7 1.911138e-18 
7154.8 2.8081324e-18 
7156.0 2.7785331e-18 
7157.1 2.7577739e-18 
7158.3 2.5229563e-18 
7159.5 3.04725e-18 
7160.6 3.0458375e-18 
7161.8 2.8654078e-18 
7162.9 2.314693e-18 
7164.1 2.2945151e-18 
7165.2 2.0281427e-18 
7166.4 2.383504e-18 
7167.6 7.7596109e-19 
7168.7 1.0429471e-19 
7169.9 1.1321181e-19 
7171.0 1.138729e-18 
7172.2 1.9281523e-18 
7173.4 3.9913994e-18 
7174.5 2.7452275e-18 
7175.7 3.0917674e-18 
7176.8 2.9007689e-18 
7178.0 2.0901641e-18 
7179.1 1.9989301e-18 
7180.3 1.8416767e-18 
7181.5 2.543275e-18 
7182.6 2.8182618e-18 
7183.8 2.1086868e-18 
7184.9 1.635115e-18 
7186.1 2.3857759e-18 
7187.3 1.785949e-18 
7188.4 1.3592941e-18 
7189.6 2.4606826e-18 
7190.7 2.4497183e-18 
7191.9 2.0812249e-18 
7193.1 1.6746838e-18 
7194.2 1.7053095e-18 
7195.4 1.9435712e-18 
7196.5 3.6990258e-18 
7197.7 3.275088e-18 
7198.8 2.6365078e-18 
7200.0 2.2964941e-18 
7201.2 3.5411489e-18 
7202.3 2.0672335e-18 
7203.5 -1.1343846e-18 
7204.6 7.3582396e-19 
7205.8 2.9885953e-18 
7207.0 3.7058414e-18 
7208.1 3.6707784e-18 
7209.3 3.2167396e-18 
7210.4 1.7517954e-18 
7211.6 4.2497697e-19 
7212.8 1.3498895e-18 
7213.9 2.314553e-18 
7215.1 2.4205196e-18 
7216.2 3.4924797e-18 
7217.4 2.8120855e-18 
7218.5 1.9504895e-18 
7219.7 2.7224836e-18 
7220.9 1.0867448e-18 
7222.0 1.3594108e-18 
7223.2 1.6929173e-18 
7224.3 1.5170282e-18 
7225.5 2.0424572e-18 
7226.7 2.3040296e-18 
7227.8 1.6391183e-18 
7229.0 1.8880686e-18 
7230.1 1.9024764e-18 
7231.3 1.494458e-18 
7232.4 9.1911879e-19 
7233.6 2.8202121e-18 
7234.8 1.8727492e-18 
7235.9 2.4093556e-18 
7237.1 3.1892329e-18 
7238.2 2.1201005e-18 
7239.4 2.4539408e-18 
7240.6 2.1432114e-18 
7241.7 1.9356389e-18 
7242.9 -8.1113323e-19 
7244.0 1.8332998e-18 
7245.2 5.9326917e-18 
7246.4 2.32572e-18 
7247.5 4.8878386e-18 
7248.7 4.7403373e-18 
7249.8 2.8153694e-18 
7251.0 2.0364176e-18 
7252.1 3.0147563e-18 
7253.3 3.4822977e-18 
7254.5 2.0473256e-18 
7255.6 9.2622914e-19 
7256.8 1.7248859e-18 
7257.9 3.187969e-18 
7259.1 3.3627632e-18 
7260.3 2.1503338e-18 
7261.4 3.5860306e-18 
7262.6 4.466694e-18 
7263.7 2.3009356e-18 
7264.9 1.6090628e-18 
7266.1 1.4605167e-18 
7267.2 -7.3835064e-19 
7268.4 1.0390109e-18 
7269.5 2.9128554e-18 
7270.7 4.9283511e-18 
7271.8 7.0650787e-18 
7273.0 5.1929127e-18 
7274.2 2.166516e-18 
7275.3 4.1720542e-18 
7276.5 4.1080822e-18 
7277.6 1.5844868e-18 
7278.8 1.4352561e-18 
7280.0 2.4667016e-18 
7281.1 3.0163513e-18 
7282.3 4.1217173e-18 
7283.4 3.5328367e-18 
7284.6 2.0260654e-18 
7285.8 3.4367856e-18 
7286.9 3.7974822e-18 
7288.1 1.6793712e-18 
7289.2 2.1955805e-18 
7290.4 4.2897616e-18 
7291.5 3.431918e-18 
7292.7 2.4639988e-19 
7293.9 9.3199626e-19 
7295.0 -1.0844419e-20 
7296.2 5.7716863e-19 
7297.3 2.9713406e-18 
7298.5 2.6428634e-18 
7299.7 3.7151903e-18 
7300.8 3.2507469e-18 
7302.0 3.7809568e-18 
7303.1 1.7939472e-18 
7304.3 3.0474659e-18 
7305.4 3.6807922e-18 
7306.6 3.1763187e-18 
7307.8 4.0731009e-18 
7308.9 3.6393998e-18 
7310.1 1.4136327e-18 
7311.2 1.3887973e-18 
7312.4 3.0382464e-18 
7313.6 2.9839471e-18 
7314.7 1.9736981e-18 
7315.9 3.1610253e-18 
7317.0 3.8392274e-18 
7318.2 2.8207264e-18 
7319.4 2.9158368e-18 
7320.5 1.5906173e-18 
7321.7 2.2655491e-18 
7322.8 3.6698769e-18 
7324.0 3.0921181e-18 
7325.1 3.4591633e-18 
7326.3 2.0625096e-18 
7327.5 1.2417797e-18 
7328.6 1.6726098e-18 
7329.8 1.0279195e-18 
7330.9 3.6208586e-18 
7332.1 4.0010916e-18 
7333.3 2.6931831e-18 
7334.4 3.5096763e-18 
7335.6 3.620231e-18 
7336.7 3.8588247e-18 
7337.9 2.9992571e-18 
7339.1 1.9650306e-18 
7340.2 2.7775145e-18 
7341.4 2.9531102e-18 
7342.5 2.3144451e-18 
7343.7 3.7106493e-18 
7344.8 3.5003899e-18 
7346.0 3.5199636e-18 
7347.2 3.4288224e-18 
7348.3 3.4541197e-18 
7349.5 2.6583182e-18 
7350.6 2.9468389e-18 
7351.8 3.5874216e-18 
7353.0 2.1179921e-18 
7354.1 2.3857396e-18 
7355.3 2.214186e-18 
7356.4 1.8002381e-18 
7357.6 3.1759582e-18 
7358.8 4.4762101e-18 
7359.9 3.9140235e-18 
7361.1 2.1624722e-18 
7362.2 2.1704314e-18 
7363.4 3.314156e-18 
7364.5 3.10666e-18 
7365.7 4.4812281e-18 
7366.9 4.4463127e-18 
7368.0 2.8683534e-18 
7369.2 2.8074655e-18 
7370.3 3.2799111e-18 
7371.5 1.6839281e-18 
7372.7 2.7214419e-18 
7373.8 4.3770174e-18 
7375.0 3.4125883e-18 
7376.1 2.6426094e-18 
7377.3 2.9384913e-18 
7378.4 2.9060616e-18 
7379.6 3.814137e-18 
7380.8 3.2256484e-18 
7381.9 2.4736001e-18 
7383.1 3.1599257e-18 
7384.2 2.7154761e-18 
7385.4 2.9532452e-18 
7386.6 3.504021e-18 
7387.7 1.645034e-18 
7388.9 2.04249e-18 
7390.0 2.9161206e-18 
7391.2 2.8088236e-18 
7392.4 2.7271686e-18 
7393.5 2.7900608e-18 
7394.7 2.9238172e-18 
7395.8 3.6917618e-18 
7397.0 2.5354567e-18 
7398.1 2.1144015e-18 
7399.3 2.1075927e-18 
7400.5 2.7516108e-18 
7401.6 3.0144041e-18 
7402.8 3.3373106e-18 
7403.9 3.7052846e-18 
7405.1 3.411361e-18 
7406.3 3.9051209e-18 
7407.4 3.9607677e-18 
7408.6 4.3679015e-18 
7409.7 5.464551e-18 
7410.9 4.3693792e-18 
7412.1 3.2968552e-18 
7413.2 3.1231575e-18 
7414.4 3.1076551e-18 
7415.5 2.3623578e-18 
7416.7 2.5482529e-18 
7417.8 3.1735902e-18 
7419.0 3.0268848e-18 
7420.2 2.2907973e-18 
7421.3 2.2720404e-18 
7422.5 1.654523e-18 
7423.6 3.4909297e-18 
7424.8 2.3175555e-18 
7426.0 2.3146698e-18 
7427.1 2.8277384e-18 
7428.3 5.1168379e-18 
7429.4 5.6859476e-18 
7430.6 3.4781178e-18 
7431.8 3.6956841e-18 
7432.9 5.1595373e-18 
7434.1 3.899697e-18 
7435.2 3.6752284e-18 
7436.4 3.8104868e-18 
7437.5 3.7381044e-18 
7438.7 5.3005605e-18 
7439.9 5.2517468e-18 
7441.0 1.7382352e-18 
7442.2 2.7292007e-18 
7443.3 4.242905e-18 
7444.5 4.7328846e-18 
7445.7 4.8496066e-18 
7446.8 3.4568247e-18 
7448.0 1.4933869e-18 
7449.1 2.7703688e-18 
7450.3 3.7064291e-18 
7451.4 4.5018642e-18 
7452.6 6.5813227e-18 
7453.8 3.4034722e-18 
7454.9 3.3065169e-18 
7456.1 4.6243976e-18 
7457.2 4.1614991e-18 
7458.4 6.0222911e-18 
7459.6 6.213435e-18 
7460.7 2.9240005e-18 
7461.9 1.9631518e-18 
7463.0 2.6152877e-18 
7464.2 3.4265947e-18 
7465.4 3.8608415e-18 
7466.5 4.1694769e-18 
7467.7 4.9489389e-18 
7468.8 3.3779751e-18 
7470.0 2.5517597e-18 
7471.1 3.4771792e-18 
7472.3 3.5081464e-18 
7473.5 3.7762944e-18 
7474.6 3.3329477e-18 
7475.8 2.9878342e-18 
7476.9 4.0761093e-18 
7478.1 4.6047771e-18 
7479.3 3.4109583e-18 
7480.4 2.6801307e-18 
7481.6 2.1409082e-18 
7482.7 3.2609344e-18 
7483.9 3.8734994e-18 
7485.1 3.9267079e-18 
7486.2 4.1676745e-18 
7487.4 2.3332143e-18 
7488.5 9.4642466e-19 
7489.7 3.4490207e-18 
7490.8 4.3537806e-18 
7492.0 2.4627004e-18 
7493.2 2.9713579e-18 
7494.3 2.972848e-18 
7495.5 -8.0383764e-19 
7496.6 -4.1694141e-19 
7497.8 2.5380823e-18 
7499.0 1.1224203e-18 
7500.1 4.6246702e-18 
7501.3 6.3391008e-18 
7502.4 4.34159e-18 
7503.6 4.1416208e-18 
7504.8 4.0991535e-18 
7505.9 4.5295244e-18 
7507.1 5.4367356e-18 
7508.2 4.4996593e-18 
7509.4 2.7144718e-18 
7510.5 1.8602409e-18 
7511.7 2.4048062e-18 
7512.9 5.4209553e-18 
7514.0 5.992817e-18 
7515.2 7.6240261e-18 
7516.3 8.1217387e-18 
7517.5 6.7533839e-18 
7518.7 5.947249e-18 
7519.8 6.8386717e-18 
7521.0 7.5568386e-18 
7522.1 5.0678191e-18 
7523.3 7.9606052e-18 
7524.4 1.2326635e-17 
7525.6 1.1056772e-17 
7526.8 1.2660548e-17 
7527.9 8.6407005e-18 
7529.1 4.9983676e-18 
7530.2 2.9243913e-18 
7531.4 1.371187e-18 
7532.6 1.5135781e-18 
7533.7 2.1314003e-18 
7534.9 5.6336957e-19 
7536.0 1.822482e-18 
7537.2 2.5086083e-18 
7538.4 2.9926828e-18 
7539.5 2.8057573e-18 
7540.7 1.6690904e-18 
7541.8 2.3833428e-19 
7543.0 1.9589247e-18 
7544.1 4.815598e-18 
7545.3 6.0992257e-18 
7546.5 6.7048544e-18 
7547.6 6.4384319e-18 
7548.8 3.9445445e-18 
7549.9 3.9529195e-18 
7551.1 4.6300261e-18 
7552.3 1.9615527e-18 
7553.4 2.2653155e-18 
7554.6 5.6773702e-18 
7555.7 2.1521448e-18 
7556.9 1.2657662e-18 
7558.1 4.2808676e-18 
7559.2 3.4599645e-18 
7560.4 3.908506e-18 
7561.5 2.5821736e-18 
7562.7 2.6697949e-18 
7563.8 4.8666173e-18 
7565.0 3.0562021e-18 
7566.2 3.722325e-18 
7567.3 5.6707443e-18 
7568.5 3.3031763e-18 
7569.6 2.5730917e-18 
7570.8 2.8605571e-18 
7572.0 3.4173361e-18 
7573.1 3.0171974e-18 
7574.3 4.1325204e-18 
7575.4 3.9159846e-18 
7576.6 3.3112646e-18 
7577.8 5.3808309e-18 
7578.9 5.1120453e-18 
7580.1 3.8635845e-18 
7581.2 3.3642904e-18 
7582.4 4.5675065e-18 
7583.5 5.1487668e-18 
7584.7 3.1919862e-18 
7585.9 2.6970883e-18 
7587.0 5.5118375e-18 
7588.2 6.1429859e-18 
7589.3 5.0553849e-18 
7590.5 4.0177101e-18 
7591.7 3.6847092e-18 
7592.8 4.7314019e-18 
7594.0 4.7858418e-18 
7595.1 5.103266e-18 
7596.3 4.6721203e-18 
7597.4 4.2907277e-18 
7598.6 4.0663895e-18 
7599.8 3.4820178e-18 
7600.9 2.7833907e-18 
7602.1 4.1386393e-18 
7603.2 4.5068739e-18 
7604.4 3.6259745e-18 
7605.6 5.011521e-18 
7606.7 4.3039421e-18 
7607.9 2.555828e-18 
7609.0 2.9177829e-18 
7610.2 4.2129422e-18 
7611.4 4.8964691e-18 
7612.5 4.201536e-18 
7613.7 4.6641525e-18 
7614.8 3.6083877e-18 
7616.0 2.1678565e-18 
7617.1 3.0104161e-18 
7618.3 5.7154088e-18 
7619.5 5.3411713e-18 
7620.6 3.4428243e-18 
7621.8 4.2788134e-18 
7622.9 4.5003987e-18 
7624.1 3.9787299e-18 
7625.3 5.3269901e-18 
7626.4 4.7252298e-18 
7627.6 4.0115208e-18 
7628.7 4.6191198e-18 
7629.9 4.2073187e-18 
7631.1 4.8753784e-18 
7632.2 5.1261973e-18 
7633.4 2.7675096e-18 
7634.5 7.3070877e-19 
7635.7 -4.3521092e-19 
7636.8 2.7016164e-18 
7638.0 4.512143e-18 
7639.2 2.2660213e-18 
7640.3 6.9915741e-18 
7641.5 9.4652724e-18 
7642.6 7.1047433e-18 
7643.8 9.4382783e-18 
7645.0 9.0816804e-18 
7646.1 5.8412141e-18 
7647.3 4.4842675e-18 
7648.4 2.842531e-18 
7649.6 4.2480612e-18 
7650.8 7.7487745e-18 
7651.9 7.3628715e-18 
7653.1 4.912341e-18 
7654.2 3.3993328e-18 
7655.4 6.0813163e-18 
7656.5 6.2375986e-18 
7657.7 3.6277035e-18 
7658.9 4.7239586e-18 
7660.0 5.2784807e-18 
7661.2 3.6591379e-18 
7662.3 4.8880438e-18 
7663.5 5.6398708e-18 
7664.7 5.7985758e-18 
7665.8 6.5693867e-18 
7667.0 6.2901119e-18 
7668.1 5.502208e-18 
7669.3 5.8047039e-18 
7670.4 5.8212121e-18 
7671.6 5.1479507e-19 
7672.8 -2.499219e-18 
7673.9 1.5816583e-18 
7675.1 7.810443e-18 
7676.2 1.3715489e-17 
7677.4 1.3571454e-17 
7678.6 7.3585704e-18 
7679.7 4.6092618e-18 
7680.9 4.3177948e-18 
7682.0 2.0182803e-18 
7683.2 1.4449335e-18 
7684.4 1.7788239e-18 
7685.5 4.4115191e-18 
7686.7 5.1802008e-18 
7687.8 4.7637424e-18 
7689.0 4.4068113e-18 
7690.1 4.5278069e-18 
7691.3 4.8653772e-18 
7692.5 4.2382251e-18 
7693.6 4.9362719e-18 
7694.8 3.6828629e-18 
7695.9 4.0177276e-18 
7697.1 5.1032084e-18 
7698.3 5.2524205e-18 
7699.4 5.8369921e-18 
7700.6 5.4014008e-18 
7701.7 4.3258034e-18 
7702.9 3.7083305e-18 
7704.1 3.7169373e-18 
7705.2 4.804668e-18 
7706.4 4.4260398e-18 
7707.5 6.6692504e-18 
7708.7 5.5698345e-18 
7709.8 3.8442073e-18 
7711.0 5.6313958e-18 
7712.2 4.9034338e-18 
7713.3 4.7624897e-18 
7714.5 3.5575019e-18 
7715.6 1.5469517e-18 
7716.8 4.1344297e-18 
7718.0 7.284266e-18 
7719.1 6.0472533e-18 
7720.3 8.599165e-18 
7721.4 9.3564571e-18 
7722.6 5.8332328e-18 
7723.8 4.0004642e-18 
7724.9 3.6067016e-18 
7726.1 4.3940645e-18 
7727.2 5.1220163e-18 
7728.4 5.930386e-18 
7729.5 5.6473334e-18 
7730.7 3.6304775e-18 
7731.9 5.7620893e-18 
7733.0 9.2146855e-18 
7734.2 9.1468046e-18 
7735.3 7.4347908e-18 
7736.5 5.8524234e-18 
7737.7 5.7278032e-18 
7738.8 5.2251085e-18 
7740.0 4.9610875e-18 
7741.1 4.9141753e-18 
7742.3 3.6720962e-18 
7743.4 2.9095194e-18 
7744.6 5.116203e-18 
7745.8 9.4006838e-18 
7746.9 8.0913358e-18 
7748.1 2.6823678e-18 
7749.2 4.1245259e-18 
7750.4 5.7409676e-18 
7751.6 5.2114684e-18 
7752.7 5.940147e-18 
7753.9 5.3043476e-18 
7755.0 5.2675835e-18 
7756.2 5.9115205e-18 
7757.4 5.1847898e-18 
7758.5 5.5976264e-18 
7759.7 6.6389851e-18 
7760.8 5.7895128e-18 
7762.0 4.3889335e-18 
7763.1 2.2567986e-18 
7764.3 2.9315647e-18 
7765.5 4.2169554e-18 
7766.6 4.4162829e-18 
7767.8 8.0692022e-18 
7768.9 8.2597632e-18 
7770.1 6.257905e-18 
7771.3 5.9169443e-18 
7772.4 3.954257e-18 
7773.6 8.4616557e-19 
7774.7 -6.8778312e-19 
7775.9 3.1542081e-18 
7777.1 6.5816506e-18 
7778.2 5.6479353e-18 
7779.4 4.4671036e-18 
7780.5 5.2696099e-18 
7781.7 4.0784572e-18 
7782.8 2.3368951e-18 
7784.0 4.2979401e-18 
7785.2 7.4812887e-18 
7786.3 6.2347839e-18 
7787.5 4.2004937e-18 
7788.6 6.1694297e-18 
7789.8 6.0134306e-18 
7791.0 2.1649382e-18 
7792.1 2.3442138e-18 
7793.3 6.1710037e-18 
7794.4 8.3359319e-18 
7795.6 9.4944956e-18 
7796.8 8.0819327e-18 
7797.9 5.4258955e-18 
7799.1 3.5296163e-18 
7800.2 4.5488206e-18 
7801.4 5.994146e-18 
7802.5 4.5543142e-18 
7803.7 5.2289211e-18 
7804.9 8.4640314e-18 
7806.0 9.1014427e-18 
7807.2 7.8853737e-18 
7808.3 7.0467477e-18 
7809.5 5.4281776e-18 
7810.7 4.6518055e-18 
7811.8 5.6148248e-18 
7813.0 5.434951e-18 
7814.1 3.8338198e-18 
7815.3 5.8618539e-18 
7816.4 8.981571e-18 
7817.6 7.7555837e-18 
7818.8 5.4564384e-18 
7819.9 5.1586973e-18 
7821.1 5.9376454e-18 
7822.2 5.4821159e-18 
7823.4 4.8300307e-18 
7824.6 5.2134066e-18 
7825.7 5.2970689e-18 
7826.9 5.4228113e-18 
7828.0 5.5792362e-18 
7829.2 5.5609794e-18 
7830.4 6.1485137e-18 
7831.5 5.3685173e-18 
7832.7 2.8496253e-18 
7833.8 -1.3111499e-18 
7835.0 9.7724585e-19 
7836.1 7.3986373e-18 
7837.3 3.5309473e-18 
7838.5 4.8589155e-18 
7839.6 1.1447459e-17 
7840.8 7.0516976e-18 
7841.9 3.5283167e-18 
7843.1 5.31832e-18 
7844.3 6.5891261e-18 
7845.4 8.7455942e-18 
7846.6 7.8609668e-18 
7847.7 5.9267308e-18 
7848.9 6.8269712e-18 
7850.1 7.1222047e-18 
7851.2 5.4224592e-18 
7852.4 3.1994794e-18 
7853.5 2.8329126e-18 
7854.7 3.9838545e-18 
7855.8 7.0200574e-18 
7857.0 6.0322032e-18 
7858.2 2.7866122e-18 
7859.3 5.2996003e-18 
7860.5 6.5617544e-18 
7861.6 4.7883769e-18 
7862.8 4.5868591e-18 
7864.0 4.961247e-18 
7865.1 5.6966653e-18 
7866.3 5.8622417e-18 
7867.4 4.6086445e-18 
7868.6 3.2509135e-18 
7869.8 2.6524792e-18 
7870.9 4.711735e-18 
7872.1 8.3470516e-18 
7873.2 8.7643673e-18 
7874.4 8.4505409e-18 
7875.5 8.5309505e-18 
7876.7 6.8905232e-18 
7877.9 7.0233162e-18 
7879.0 7.1096123e-18 
7880.2 5.5576157e-18 
7881.3 4.8224538e-18 
7882.5 4.936053e-18 
7883.7 3.8239985e-18 
7884.8 -7.9362033e-19 
7886.0 -1.4065433e-18 
7887.1 5.904065e-18 
7888.3 1.1307205e-17 
7889.4 1.3266275e-17 
7890.6 1.2451273e-17 
7891.8 8.3326732e-18 
7892.9 6.427268e-18 
7894.1 5.5771461e-18 
7895.2 5.5893119e-18 
7896.4 6.3161665e-18 
7897.6 5.843874e-18 
7898.7 3.6092322e-18 
7899.9 2.5700632e-18 
7901.0 6.5639362e-18 
7902.2 8.7576998e-18 
7903.4 8.4610451e-18 
7904.5 8.3753838e-18 
7905.7 6.2843108e-18 
7906.8 5.1502183e-18 
7908.0 5.1895199e-18 
7909.1 5.1766745e-18 
7910.3 5.1454905e-18 
7911.5 3.7214157e-18 
7912.6 6.7357259e-19 
7913.8 1.5339343e-18 
7914.9 8.9820814e-18 
7916.1 1.3119498e-17 
7917.3 1.3738092e-17 
7918.4 1.4837808e-17 
7919.6 1.2739562e-17 
7920.7 8.6868862e-18 
7921.9 6.0854251e-18 
7923.1 7.2398114e-18 
7924.2 7.0403063e-18 
7925.4 4.3526987e-18 
7926.5 5.7697758e-18 
7927.7 7.0282482e-18 
7928.8 5.1667416e-18 
7930.0 4.6753626e-18 
7931.2 5.5051084e-18 
7932.3 6.930568e-18 
7933.5 4.5384101e-18 
7934.6 2.3356357e-18 
7935.8 5.5535124e-18 
7937.0 7.1506774e-18 
7938.1 6.3662682e-18 
7939.3 4.7822552e-18 
7940.4 4.3421989e-18 
7941.6 5.9301505e-18 
7942.8 7.0391874e-18 
7943.9 4.7548136e-18 
7945.1 5.807929e-19 
7946.2 2.1000378e-18 
7947.4 7.4949949e-18 
7948.5 1.096849e-17 
7949.7 1.062396e-17 
7950.9 8.9447831e-18 
7952.0 7.2236061e-18 
7953.2 4.8605397e-18 
7954.3 6.0702033e-18 
7955.5 8.8516148e-18 
7956.7 8.6099467e-18 
7957.8 8.028101e-18 
7959.0 8.4567708e-18 
7960.1 6.7424105e-18 
7961.3 6.0020661e-18 
7962.4 5.4465871e-18 
7963.6 4.9597622e-18 
7964.8 6.3977537e-18 
7965.9 7.3791532e-18 
7967.1 7.5687653e-18 
7968.2 7.1403412e-18 
7969.4 8.2196836e-18 
7970.6 6.9843315e-18 
7971.7 5.6515211e-18 
7972.9 8.3775993e-18 
7974.0 8.131042e-18 
7975.2 5.7805534e-18 
7976.4 7.4692787e-18 
7977.5 7.1670254e-18 
7978.7 4.4252074e-18 
7979.8 4.9566801e-18 
7981.0 4.7636267e-18 
7982.1 2.7987378e-18 
7983.3 4.3658526e-18 
7984.5 8.8627687e-18 
7985.6 1.1439264e-17 
7986.8 9.5298288e-18 
7987.9 6.043162e-18 
7989.1 5.5917849e-18 
7990.3 5.8144449e-18 
7991.4 7.2277817e-18 
7992.6 6.6197399e-18 
7993.7 5.7358953e-18 
7994.9 7.0583447e-18 
7996.1 6.5707822e-18 
7997.2 7.2156242e-18 
7998.4 7.3748617e-18 
7999.5 6.2658732e-18 
8000.7 8.8969035e-18 
8001.8 8.7593788e-18 
8003.0 6.6939305e-18 
8004.2 6.6976767e-18 
8005.3 5.6027079e-18 
8006.5 4.6069336e-18 
8007.6 5.6784449e-18 
8008.8 7.0448087e-18 
8010.0 7.6509272e-18 
8011.1 7.0837796e-18 
8012.3 5.9631681e-18 
8013.4 3.8294148e-18 
8014.6 4.5388398e-18 
8015.8 7.317184e-18 
8016.9 6.5607087e-18 
8018.1 5.0100363e-18 
8019.2 5.7661827e-18 
8020.4 4.858695e-18 
8021.5 3.8990658e-18 
8022.7 4.8694667e-18 
8023.9 6.2837453e-18 
8025.0 5.2922761e-18 
8026.2 4.5704424e-18 
8027.3 8.333908e-18 
8028.5 7.8410061e-18 
8029.7 5.9314397e-18 
8030.8 6.9453999e-18 
8032.0 7.0604342e-18 
8033.1 8.1678223e-18 
8034.3 7.2082133e-18 
8035.4 6.1726253e-18 
8036.6 6.4472705e-18 
8037.8 6.0956093e-18 
8038.9 6.950817e-18 
8040.1 7.4651048e-18 
8041.2 5.6696482e-18 
8042.4 5.1669247e-18 
8043.6 5.4613015e-18 
8044.7 7.3739989e-18 
8045.9 6.9056762e-18 
8047.0 5.3945004e-18 
8048.2 6.149266e-18 
8049.4 6.7931873e-18 
8050.5 7.7145951e-18 
8051.7 5.9423893e-18 
8052.8 5.7531728e-18 
8054.0 9.131181e-18 
8055.1 8.1428503e-18 
8056.3 6.9957977e-18 
8057.5 5.6805089e-18 
8058.6 5.4744482e-18 
8059.8 7.4229912e-18 
8060.9 9.5406323e-18 
8062.1 7.9431091e-18 
8063.3 8.0788182e-18 
8064.4 7.4062902e-18 
8065.6 5.8371031e-18 
8066.7 4.8606809e-18 
8067.9 5.6778038e-18 
8069.1 7.6405317e-18 
8070.2 7.3872548e-18 
8071.4 4.5905493e-18 
8072.5 5.1822161e-18 
8073.7 7.1049129e-18 
8074.8 7.3134168e-18 
8076.0 6.7252998e-18 
8077.2 5.6837958e-18 
8078.3 4.5287618e-18 
8079.5 7.2464596e-18 
8080.6 7.7082033e-18 
8081.8 5.9176393e-18 
8083.0 4.3614499e-18 
8084.1 4.9283388e-18 
8085.3 7.4491167e-18 
8086.4 9.0189978e-18 
8087.6 6.0727294e-18 
8088.8 2.796602e-18 
8089.9 5.297877e-18 
8091.1 5.9934841e-18 
8092.2 5.0442528e-18 
8093.4 5.8757218e-18 
8094.5 7.5075813e-18 
8095.7 8.072562e-18 
8096.9 7.148114e-18 
8098.0 5.8652713e-18 
8099.2 7.9190173e-18 
8100.3 8.0915663e-18 
8101.5 6.6354848e-18 
8102.7 6.4340302e-18 
8103.8 5.0400253e-18 
8105.0 6.3599101e-18 
8106.1 7.5515289e-18 
8107.3 7.0380324e-18 
8108.4 7.0760101e-18 
8109.6 5.9586196e-18 
8110.8 5.7643189e-18 
8111.9 7.2945873e-18 
8113.1 7.3330606e-18 
8114.2 6.6567096e-18 
8115.4 7.0936414e-18 
8116.6 8.2279321e-18 
8117.7 6.3773737e-18 
8118.9 4.4744976e-18 
8120.0 4.5817285e-18 
8121.2 6.8328724e-18 
8122.4 7.8092512e-18 
8123.5 7.3222102e-18 
8124.7 7.8621923e-18 
8125.8 7.7971993e-18 
8127.0 8.9097129e-18 
8128.1 9.2779127e-18 
8129.3 6.6386991e-18 
8130.5 5.0460995e-18 
8131.6 5.5462968e-18 
8132.8 5.3665527e-18 
8133.9 5.1638988e-18 
8135.1 5.8634547e-18 
8136.3 7.0798516e-18 
8137.4 5.6738509e-18 
8138.6 6.2558486e-18 
8139.7 7.9232047e-18 
8140.9 6.3014651e-18 
8142.1 7.155167e-18 
8143.2 9.0529394e-18 
8144.4 7.3929646e-18 
8145.5 4.6401692e-18 
8146.7 3.3254168e-18 
8147.8 3.482959e-18 
8149.0 5.7362486e-18 
8150.2 8.191735e-18 
8151.3 7.8173115e-18 
8152.5 7.2188868e-18 
8153.6 6.9567932e-18 
8154.8 5.0874597e-18 
8156.0 4.55011e-18 
8157.1 7.3985474e-18 
8158.3 8.6351321e-18 
8159.4 7.4439475e-18 
8160.6 7.4887685e-18 
8161.8 7.7321371e-18 
8162.9 8.2356129e-18 
8164.1 7.6966156e-18 
8165.2 4.7232185e-18 
8166.4 4.7299816e-18 
8167.5 6.3761603e-18 
8168.7 5.9436875e-18 
8169.9 6.2273688e-18 
8171.0 5.5250222e-18 
8172.2 5.5648832e-18 
8173.3 7.1054742e-18 
8174.5 6.7554581e-18 
8175.7 6.955304e-18 
8176.8 7.722616e-18 
8178.0 7.4737351e-18 
8179.1 7.6876324e-18 
8180.3 7.7417831e-18 
8181.4 6.3363391e-18 
8182.6 7.3787693e-18 
8183.8 8.7737703e-18 
8184.9 6.4795093e-18 
8186.1 6.0322802e-18 
8187.2 8.7937777e-18 
8188.4 9.0847114e-18 
8189.6 7.3093248e-18 
8190.7 7.2450295e-18 
8191.9 7.6306388e-18 
8193.0 6.6347351e-18 
8194.2 3.8870859e-18 
8195.4 4.620845e-18 
8196.5 5.5275184e-18 
8197.7 3.4629023e-18 
8198.8 4.1804739e-18 
8200.0 8.116895e-18 
8201.1 1.0494971e-17 
8202.3 9.9714745e-18 
8203.5 3.9916118e-18 
8204.6 3.4440719e-18 
8205.8 2.5880067e-18 
8206.9 2.0659229e-18 
8208.1 -9.8989003e-19 
8209.3 9.0041933e-19 
8210.4 5.2397861e-18 
8211.6 5.78033e-18 
8212.7 6.7258109e-18 
8213.9 6.5005461e-18 
8215.1 3.6892956e-18 
8216.2 3.1778413e-18 
8217.4 9.2288098e-18 
8218.5 1.1547579e-17 
8219.7 9.5687787e-18 
8220.8 1.1839054e-17 
8222.0 1.1947136e-17 
8223.2 9.4102715e-18 
8224.3 9.3935026e-18 
8225.5 8.2377467e-18 
8226.6 6.3324721e-18 
8227.8 5.7497788e-18 
8229.0 7.9979164e-18 
8230.1 8.0385008e-18 
8231.3 8.7296671e-18 
8232.4 8.5432095e-18 
8233.6 7.5388167e-18 
8234.8 6.3518719e-18 
8235.9 3.6582273e-18 
8237.1 7.308593e-18 
8238.2 5.2460705e-18 
8239.4 5.8476396e-18 
8240.5 7.2180025e-18 
8241.7 6.1358468e-18 
8242.9 5.024054e-18 
8244.0 4.1380311e-18 
8245.2 5.900364e-18 
8246.3 6.5945396e-18 
8247.5 7.445078e-18 
8248.7 8.2597722e-18 
8249.8 3.3667173e-18 
8251.0 3.4833032e-18 
8252.1 3.7348163e-18 
8253.3 5.4262535e-18 
8254.4 6.0044657e-18 
8255.6 5.9970995e-18 
8256.8 6.8438754e-18 
8257.9 6.5206079e-18 
8259.1 4.8445591e-18 
8260.2 -3.8741678e-18 
8261.4 -1.5057107e-17 
8262.6 -4.1189711e-18 
8263.7 9.0632164e-18 
8264.9 1.9497221e-17 
8266.0 2.245708e-17 
8267.2 5.3856121e-18 
8268.4 2.1711595e-18 
8269.5 -3.8107811e-19 
8270.7 4.2186321e-18 
8271.8 1.1032138e-17 
8273.0 8.5573314e-18 
8274.1 5.8541369e-18 
8275.3 7.179794e-18 
8276.5 7.9074531e-18 
8277.6 9.3465515e-18 
8278.8 7.3885128e-18 
8279.9 6.6513176e-18 
8281.1 5.9731219e-18 
8282.3 6.1600378e-18 
8283.4 7.9271451e-18 
8284.6 7.5455523e-18 
8285.7 1.2703392e-17 
8286.9 1.3182079e-17 
8288.1 8.095044e-18 
8289.2 9.264701e-18 
8290.4 9.1969361e-18 
8291.5 8.1298922e-18 
8292.7 7.1573603e-18 
8293.8 5.3913502e-18 
8295.0 6.4021364e-18 
8296.2 7.2603041e-18 
8297.3 6.2049572e-18 
8298.5 6.8474112e-18 
8299.6 9.6796846e-18 
8300.8 9.2900545e-18 
8302.0 7.9452032e-18 
8303.1 9.2047126e-18 
8304.3 9.7930832e-18 
8305.4 7.073059e-18 
8306.6 5.5146053e-18 
8307.8 4.4793182e-18 
8308.9 5.5600229e-18 
8310.1 8.2230336e-18 
8311.2 6.1104341e-18 
8312.4 6.4075309e-18 
8313.5 4.2961756e-18 
8314.7 -3.7377265e-18 
8315.9 6.4774503e-19 
8317.0 1.510235e-17 
8318.2 1.7689744e-17 
8319.3 2.132094e-17 
8320.5 1.4329595e-17 
8321.7 1.0424623e-17 
8322.8 6.8029687e-18 
8324.0 6.2816144e-18 
8325.1 6.1346798e-18 
8326.3 8.6107459e-18 
8327.4 7.0306406e-18 
8328.6 7.2859203e-18 
8329.8 5.3386764e-18 
8330.9 2.0192999e-18 
8332.1 6.6302699e-18 
8333.2 1.2501325e-17 
8334.4 1.3930093e-17 
8335.6 1.0904173e-17 
8336.7 8.3554343e-18 
8337.9 6.3342692e-18 
8339.0 7.5973542e-18 
8340.2 9.2031765e-18 
8341.4 7.4986629e-18 
8342.5 8.307354e-18 
8343.7 7.747768e-18 
8344.8 -1.9948332e-18 
8346.0 -1.3328687e-17 
8347.1 -7.9476612e-19 
8348.3 1.1836144e-17 
8349.5 7.7106316e-18 
8350.6 1.6233943e-17 
8351.8 6.596199e-18 
8352.9 6.5058439e-18 
8354.1 7.7311697e-18 
8355.3 5.5234929e-18 
8356.4 6.7938641e-18 
8357.6 8.7339703e-18 
8358.7 6.9976115e-18 
8359.9 6.239619e-18 
8361.1 8.6986751e-18 
8362.2 7.811016e-18 
8363.4 8.5619346e-18 
8364.5 6.9853903e-18 
8365.7 7.0017573e-18 
8366.8 3.9947083e-18 
8368.0 1.6747862e-18 
8369.2 9.5047135e-18 
8370.3 7.8541035e-18 
8371.5 7.4085554e-18 
8372.6 1.4667848e-17 
8373.8 1.2716545e-17 
8375.0 8.9291086e-18 
8376.1 7.5575991e-18 
8377.3 6.2845605e-18 
8378.4 5.6012419e-18 
8379.6 2.6530683e-18 
8380.8 -1.5573068e-18 
8381.9 2.0902042e-18 
8383.1 1.1563005e-17 
8384.2 1.065135e-17 
8385.4 7.940279e-18 
8386.5 1.1245039e-17 
8387.7 8.9738355e-18 
8388.9 5.5162508e-18 
8390.0 8.5074317e-18 
8391.2 8.5261432e-18 
8392.3 6.0065241e-18 
8393.5 7.8124124e-18 
8394.7 8.9761311e-18 
8395.8 7.4045185e-18 
8397.0 5.7280732e-18 
8398.1 5.8492023e-18 
8399.3 6.0439409e-18 
8400.4 6.470201e-18 
8401.6 8.2783253e-18 
8402.8 9.8936017e-18 
8403.9 1.1433091e-17 
8405.1 9.2335067e-18 
8406.2 5.8473688e-18 
8407.4 4.1717527e-18 
8408.6 3.9254367e-18 
8409.7 5.0495517e-18 
8410.9 5.1680683e-18 
8412.0 5.2383297e-18 
8413.2 7.7974381e-18 
8414.4 9.3401587e-18 
8415.5 9.2191338e-18 
8416.7 1.0066319e-17 
8417.8 7.7311873e-18 
8419.0 2.6115806e-18 
8420.1 -5.4954825e-20 
8421.3 7.015114e-18 
8422.5 1.0769016e-17 
8423.6 1.1266901e-17 
8424.8 6.7171078e-18 
8425.9 8.4418614e-18 
8427.1 6.9771288e-18 
8428.3 6.0922674e-18 
8429.4 7.1686442e-18 
8430.6 7.2069347e-18 
8431.7 7.3727222e-18 
8432.9 5.0354282e-18 
8434.1 3.746784e-18 
8435.2 4.3224138e-18 
8436.4 8.7346172e-18 
8437.5 8.328769e-18 
8438.7 7.2676439e-18 
8439.8 6.0515505e-18 
8441.0 5.9383216e-18 
8442.2 7.0863867e-18 
8443.3 7.0013872e-18 
8444.5 7.2979134e-18 
8445.6 7.3854063e-18 
8446.8 5.2331152e-18 
8448.0 8.4346478e-18 
8449.1 8.9373583e-18 
8450.3 8.2462465e-18 
8451.4 8.2959508e-18 
8452.6 6.648475e-18 
8453.8 6.9205737e-18 
8454.9 8.9715713e-18 
8456.1 7.7776664e-18 
8457.2 7.7182154e-18 
8458.4 7.491781e-18 
8459.5 6.795926e-18 
8460.7 5.3265184e-18 
8461.9 5.1123785e-18 
8463.0 4.2632877e-18 
8464.2 6.9961242e-18 
8465.3 7.6837745e-18 
8466.5 8.2589055e-18 
8467.7 9.5457317e-18 
8468.8 9.4555351e-18 
8470.0 8.2813007e-18 
8471.1 6.196191e-18 
8472.3 6.0072077e-18 
8473.4 6.86291e-18 
8474.6 7.4025446e-18 
8475.8 7.4966955e-18 
8476.9 7.0810752e-18 
8478.1 6.3295363e-18 
8479.2 6.561515e-18 
8480.4 6.6383558e-18 
8481.6 6.4779724e-18 
8482.7 6.7056395e-18 
8483.9 6.3513499e-18 
8485.0 6.8149589e-18 
8486.2 6.8599433e-18 
8487.4 6.603786e-18 
8488.5 6.3783209e-18 
8489.7 6.1151495e-18 
8490.8 6.9392856e-18 
8492.0 9.0589866e-18 
8493.1 9.9839567e-18 
8494.3 6.2415082e-18 
8495.5 5.2782137e-18 
8496.6 7.4771125e-18 
8497.8 7.6124284e-18 
8498.9 7.4807788e-18 
8500.1 6.2170002e-18 
8501.3 6.3052018e-18 
8502.4 6.0116088e-18 
8503.6 4.8497048e-18 
8504.7 5.236855e-18 
8505.9 7.4228243e-18 
8507.1 7.3070258e-18 
8508.2 7.0484434e-18 
8509.4 8.7773071e-18 
8510.5 6.5346037e-18 
8511.7 6.5857293e-18 
8512.8 9.159868e-18 
8514.0 5.8945597e-18 
8515.2 5.4022024e-18 
8516.3 9.5861332e-18 
8517.5 9.9844589e-18 
8518.6 9.4435314e-18 
8519.8 9.6642038e-18 
8521.0 8.7333678e-18 
8522.1 6.8783996e-18 
8523.3 6.921923e-18 
8524.4 5.9893118e-18 
8525.6 6.1971392e-18 
8526.8 8.8674343e-18 
8527.9 9.1886555e-18 
8529.1 7.702263e-18 
8530.2 7.494375e-18 
8531.4 6.9163768e-18 
8532.5 1.0067889e-17 
8533.7 9.0429188e-18 
8534.9 6.9969099e-18 
8536.0 6.7739636e-18 
8537.2 9.5071532e-18 
8538.3 1.0050634e-17 
8539.5 6.8738583e-18 
8540.7 7.7253927e-18 
8541.8 9.3570878e-18 
8543.0 1.0442184e-17 
8544.1 9.2260769e-18 
8545.3 8.2608671e-18 
8546.4 1.0243981e-17 
8547.6 1.0079885e-17 
8548.8 1.0579225e-17 
8549.9 1.0029595e-17 
8551.1 9.2156548e-18 
8552.2 9.5962798e-18 
8553.4 7.7596699e-18 
8554.6 6.9778441e-18 
8555.7 7.462148e-18 
8556.9 5.7381071e-18 
8558.0 6.207391e-18 
8559.2 9.4998563e-18 
8560.4 1.0959757e-17 
8561.5 8.0157372e-18 
8562.7 4.577352e-18 
8563.8 4.7405411e-18 
8565.0 5.3014273e-18 
8566.1 7.9540774e-18 
8567.3 8.1189089e-18 
8568.5 4.7974214e-18 
8569.6 8.4171062e-18 
8570.8 9.8843509e-18 
8571.9 6.248747e-18 
8573.1 8.92794e-18 
8574.3 1.2567015e-17 
8575.4 1.1180003e-17 
8576.6 8.7160961e-18 
8577.7 1.1011965e-17 
8578.9 9.4641902e-18 
8580.1 7.0846884e-18 
8581.2 9.1943969e-18 
8582.4 1.0770292e-17 
8583.5 9.1491367e-18 
8584.7 9.9781251e-18 
8585.8 7.7276333e-18 
8587.0 9.1534562e-18 
8588.2 6.7635512e-18 
8589.3 6.9073529e-18 
8590.5 8.3502896e-18 
8591.6 9.9623886e-18 
8592.8 8.5940755e-18 
8594.0 1.0832908e-17 
8595.1 6.0051922e-18 
8596.3 5.5614234e-18 
8597.4 8.67944e-18 
8598.6 8.1810104e-18 
8599.8 9.0937892e-18 
8600.9 7.2704339e-18 
8602.1 8.8931296e-18 
8603.2 8.3665426e-18 
8604.4 8.4845568e-18 
8605.5 2.0059964e-18 
8606.7 9.5366862e-18 
8607.9 1.0206855e-17 
8609.0 7.957511e-18 
8610.2 7.8753462e-18 
8611.3 8.5746952e-18 
8612.5 7.8277035e-18 
8613.7 1.0730974e-17 
8614.8 6.9954802e-18 
8616.0 8.6103361e-18 
8617.1 1.146486e-17 
8618.3 8.8212416e-18 
8619.4 6.623417e-18 
8620.6 4.1938397e-18 
8621.8 7.3633142e-18 
8622.9 1.0412521e-17 
8624.1 7.2450345e-18 
8625.2 8.2611744e-18 
8626.4 7.5242661e-18 
8627.6 3.695491e-18 
8628.7 6.4172044e-18 
8629.9 9.1324382e-18 
8631.0 6.5093602e-18 
8632.2 7.4745672e-18 
8633.4 7.7810031e-18 
8634.5 7.6653125e-18 
8635.7 1.0218297e-17 
8636.8 8.360532e-18 
8638.0 9.2494501e-18 
8639.1 8.3648601e-18 
8640.3 5.9852526e-18 
8641.5 7.6401414e-18 
8642.6 7.6032626e-18 
8643.8 9.161722e-18 
8644.9 9.8732744e-18 
8646.1 1.0636522e-17 
8647.3 1.024562e-17 
8648.4 8.3052102e-18 
8649.6 6.3083782e-18 
8650.7 7.6025897e-18 
8651.9 9.9763467e-18 
8653.1 8.0662992e-18 
8654.2 7.2869896e-18 
8655.4 7.4889447e-18 
8656.5 1.1347032e-17 
8657.7 9.8688207e-18 
8658.8 1.1328708e-17 
8660.0 9.0138008e-18 
8661.2 9.0230395e-18 
8662.3 8.7156088e-18 
8663.5 8.0342152e-18 
8664.6 8.6907159e-18 
8665.8 9.3053319e-18 
8667.0 7.9156932e-18 
8668.1 8.853671e-18 
8669.3 1.0244857e-17 
8670.4 5.3331401e-18 
8671.6 -1.1497817e-19 
8672.8 4.1948753e-18 
8673.9 -2.1083197e-19 
8675.1 1.1824104e-17 
8676.2 2.1600987e-17 
8677.4 1.8936403e-17 
8678.5 9.3341373e-18 
8679.7 8.0393838e-18 
8680.9 -2.7908797e-18 
8682.0 1.5397923e-17 
8683.2 2.1972541e-17 
8684.3 8.2597055e-18 
8685.5 1.5154727e-17 
8686.7 1.5188102e-17 
8687.8 7.2941761e-18 
8689.0 2.6442136e-18 
8690.1 -4.6705914e-18 
8691.3 -1.4549942e-18 
8692.4 2.2196373e-18 
8693.6 1.3247791e-17 
8694.8 2.5321396e-17 
8695.9 3.1461434e-17 
8697.1 2.7742028e-17 
8698.2 1.2307438e-17 
8699.4 8.9589772e-18 
8700.6 9.7156162e-18 
8701.7 9.3081473e-18 
8702.9 9.1069998e-18 
8704.0 3.22782e-18 
8705.2 5.8480291e-18 
8706.4 1.2897444e-17 
8707.5 1.0523151e-17 
8708.7 7.3669774e-18 
8709.8 1.1407293e-17 
8711.0 1.0268581e-17 
8712.1 1.1573724e-17 
8713.3 8.1768163e-18 
8714.5 8.2031918e-18 
8715.6 7.939232e-18 
8716.8 9.8030109e-18 
8717.9 9.5235228e-18 
8719.1 9.409861e-18 
8720.3 5.9671408e-18 
8721.4 9.5983878e-18 
8722.6 8.2420356e-18 
8723.7 1.00666e-17 
8724.9 1.142577e-17 
8726.1 7.1658049e-18 
8727.2 6.210235e-18 
8728.4 5.4256417e-18 
8729.5 8.3541124e-18 
8730.7 5.1940382e-18 
8731.8 7.8576212e-18 
8733.0 1.3009074e-17 
8734.2 9.7154859e-18 
8735.3 9.1680731e-18 
8736.5 6.0811399e-18 
8737.6 4.4713629e-18 
8738.8 -5.6359796e-20 
8740.0 5.9188247e-17 
8741.1 1.0938188e-16 
8742.3 -1.9908505e-17 
8743.4 -5.7721761e-17 
8744.6 -2.0355345e-18 
8745.8 1.644998e-17 
8746.9 7.2342538e-18 
8748.1 -3.3625483e-18 
8749.2 5.0961482e-18 
8750.4 2.1467305e-17 
8751.5 2.8855107e-17 
8752.7 2.9532453e-17 
8753.9 2.0318483e-17 
8755.0 1.2672301e-17 
8756.2 9.5570716e-18 
8757.3 5.6108804e-18 
8758.5 7.3681631e-18 
8759.7 8.5446415e-18 
8760.8 6.9095986e-18 
8762.0 6.5436387e-18 
8763.1 6.594412e-18 
8764.3 8.645449e-18 
8765.4 8.6450572e-18 
8766.6 9.0623034e-18 
8767.8 9.6901555e-18 
8768.9 7.1937989e-18 
8770.1 8.3291869e-18 
8771.2 9.4097256e-18 
8772.4 9.5120792e-18 
8773.6 9.9113871e-18 
8774.7 1.0773783e-17 
8775.9 1.199265e-17 
8777.0 9.5211677e-18 
8778.2 7.9726548e-18 
8779.4 7.8677768e-19 
8780.5 4.2014718e-18 
8781.7 1.8301009e-17 
8782.8 1.4743773e-17 
8784.0 3.4407407e-18 
8785.1 6.6063168e-18 
8786.3 8.1933122e-18 
8787.5 8.859738e-18 
8788.6 1.0497432e-17 
8789.8 1.3103558e-17 
8790.9 1.2208903e-17 
8792.1 9.8163633e-18 
8793.3 8.1912188e-18 
8794.4 6.9671435e-18 
8795.6 6.1004827e-18 
8796.7 -7.1588734e-18 
8797.9 -7.2943773e-18 
8799.1 1.6549796e-17 
8800.2 1.1430524e-17 
8801.4 1.9974316e-17 
8802.5 1.8115759e-17 
8803.7 1.1212117e-17 
8804.8 8.8818055e-18 
8806.0 1.054209e-17 
8807.2 5.9200149e-18 
8808.3 8.9736612e-18 
8809.5 9.819936e-18 
8810.6 1.1202773e-17 
8811.8 1.1559745e-17 
8813.0 1.9283505e-18 
8814.1 -8.7706141e-19 
8815.3 1.1483803e-17 
8816.4 3.9588924e-18 
8817.6 -3.003784e-18 
8818.8 1.5493352e-17 
8819.9 1.5212839e-17 
8821.1 9.5069313e-18 
8822.2 1.2764042e-17 
8823.4 9.4279718e-18 
8824.5 1.0250724e-17 
8825.7 1.3644611e-17 
8826.9 1.1076743e-17 
8828.0 6.9201892e-18 
8829.2 7.7617312e-19 
8830.3 -1.2872064e-17 
8831.5 5.2841182e-18 
8832.7 3.201766e-17 
8833.8 1.5331367e-17 
8835.0 9.8557819e-18 
8836.1 1.065178e-18 
8837.3 -5.9437176e-18 
8838.4 7.3164828e-18 
8839.6 9.9205227e-18 
8840.8 8.9749635e-18 
8841.9 1.0946026e-17 
8843.1 9.9837117e-18 
8844.2 9.1323048e-18 
8845.4 1.0225557e-17 
8846.6 1.1623053e-17 
8847.7 7.9574767e-18 
8848.9 1.2318062e-17 
8850.0 1.22726e-17 
8851.2 9.0035714e-18 
8852.4 8.0067426e-18 
8853.5 1.3509467e-18 
8854.7 5.3678591e-18 
8855.8 9.4038473e-18 
8857.0 1.3115617e-17 
8858.1 1.7818772e-17 
8859.3 5.109857e-18 
8860.5 1.0911717e-17 
8861.6 9.8491997e-18 
8862.8 8.4977263e-18 
8863.9 8.6860981e-18 
8865.1 8.7493215e-18 
8866.3 9.9721858e-18 
8867.4 9.9419493e-18 
8868.6 -1.1379641e-17 
8869.7 -4.0134963e-19 
8870.9 1.3149051e-17 
8872.1 1.805024e-17 
8873.2 3.522767e-17 
8874.4 1.7230855e-17 
8875.5 6.8201995e-18 
8876.7 8.4156038e-18 
8877.8 5.8196365e-18 
8879.0 7.3652735e-18 
8880.2 9.3320114e-18 
8881.3 8.8438057e-18 
8882.5 6.9531277e-18 
8883.6 1.024513e-17 
8884.8 1.1845562e-17 
8886.0 9.1704494e-18 
8887.1 1.0705024e-17 
8888.3 9.7183748e-18 
8889.4 8.790706e-18 
8890.6 1.0574238e-17 
8891.7 9.1038609e-18 
8892.9 1.0057512e-17 
8894.1 1.1563052e-17 
8895.2 1.2831463e-17 
8896.4 1.1852102e-17 
8897.5 5.9656212e-18 
8898.7 3.5473531e-19 
8899.9 2.0452297e-18 
8901.0 1.1412163e-17 
8902.2 1.4011516e-17 
8903.3 7.8798894e-18 
8904.5 8.2760424e-18 
8905.7 9.2848796e-18 
8906.8 8.5510624e-18 
8908.0 9.9768932e-18 
8909.1 9.4422393e-18 
8910.3 8.3927393e-18 
8911.4 -1.7322315e-18 
8912.6 5.0483896e-18 
8913.8 4.8390766e-18 
8914.9 1.739903e-17 
8916.1 2.6842533e-17 
8917.2 2.0631156e-17 
8918.4 8.0857718e-18 
8919.6 1.1037305e-17 
8920.7 1.3564087e-17 
8921.9 1.1265038e-17 
8923.0 8.9238765e-18 
8924.2 1.2725575e-17 
8925.4 1.0125393e-17 
8926.5 1.2637216e-17 
8927.7 9.9445779e-18 
8928.8 8.5104632e-18 
8930.0 1.0734291e-17 
8931.1 9.7376111e-18 
8932.3 1.170708e-17 
8933.5 1.0724986e-17 
8934.6 9.5503159e-18 
8935.8 9.2086021e-18 
8936.9 8.7801119e-18 
8938.1 1.2854213e-17 
8939.3 1.1999193e-17 
8940.4 7.0373698e-18 
8941.6 7.6285389e-18 
8942.7 9.9656393e-18 
8943.9 9.6539469e-18 
8945.1 1.0730065e-17 
8946.2 1.2330506e-17 
8947.4 7.6630958e-18 
8948.5 5.3668431e-18 
8949.7 8.3361518e-18 
8950.8 9.2492366e-18 
8952.0 1.3650803e-17 
8953.2 1.7077166e-17 
8954.3 1.3710226e-17 
8955.5 8.8822149e-18 
8956.6 8.6494183e-18 
8957.8 8.7935793e-18 
8959.0 4.1407932e-18 
8960.1 1.0447528e-17 
8961.3 1.4540571e-17 
8962.4 1.4473561e-17 
8963.6 1.3093898e-17 
8964.7 1.7075321e-17 
8965.9 1.5215385e-17 
8967.1 1.0427626e-17 
8968.2 1.2159528e-17 
8969.4 9.916919e-18 
8970.5 8.4103045e-18 
8971.7 1.0898318e-17 
8972.9 1.3321331e-17 
8974.0 1.2168337e-17 
8975.2 1.2854701e-17 
8976.3 1.0286818e-17 
8977.5 1.0064576e-17 
8978.7 1.0928418e-17 
8979.8 1.0132637e-17 
8981.0 1.1901256e-17 
8982.1 9.0991251e-18 
8983.3 9.5084925e-18 
8984.4 9.7134933e-18 
8985.6 7.5323464e-18 
8986.8 1.1249236e-17 
8987.9 9.916731e-18 
8989.1 9.215475e-18 
8990.2 1.0731938e-17 
8991.4 1.1231923e-17 
8992.6 1.0967184e-17 
8993.7 8.5078237e-18 
8994.9 1.159921e-17 
8996.0 1.1562674e-17 
8997.2 1.0420996e-17 
8998.4 9.5148353e-18 
8999.5 7.2585968e-18 
9000.7 9.2367004e-18 
9001.8 1.1902332e-17 
9003.0 1.1001277e-17 
9004.1 8.7705235e-18 
9005.3 9.3421565e-18 
9006.5 1.0612664e-17 
9007.6 1.2604647e-17 
9008.8 1.1945116e-17 
9009.9 1.2200373e-17 
9011.1 7.6178921e-18 
9012.3 1.0792509e-17 
9013.4 1.646685e-17 
9014.6 1.310434e-17 
9015.7 1.1447232e-17 
9016.9 1.2075828e-17 
9018.1 1.3867973e-17 
9019.2 1.1713189e-17 
9020.4 8.5226958e-18 
9021.5 9.71396e-18 
9022.7 1.1378361e-17 
9023.8 1.1322318e-17 
9025.0 1.020197e-17 
9026.2 1.1516975e-17 
9027.3 1.3041206e-17 
9028.5 8.7234083e-18 
9029.6 9.0858346e-18 
9030.8 1.187341e-17 
9032.0 9.7305091e-18 
9033.1 7.0441351e-18 
9034.3 1.4384064e-17 
9035.4 1.2401705e-17 
9036.6 8.8724551e-18 
9037.7 1.0589716e-17 
9038.9 1.139491e-17 
9040.1 9.8617984e-18 
9041.2 7.8743938e-18 
9042.4 8.4401809e-18 
9043.5 9.251123e-18 
9044.7 1.2488464e-17 
9045.9 1.1048079e-17 
9047.0 1.1055295e-17 
9048.2 1.1223155e-17 
9049.3 1.1757166e-17 
9050.5 1.3124566e-17 
9051.7 1.2062257e-17 
9052.8 1.0164026e-17 
9054.0 9.9504642e-18 
9055.1 1.1770562e-17 
9056.3 1.0528788e-17 
9057.4 1.0507267e-17 
9058.6 1.3126486e-17 
9059.8 1.1608608e-17 
9060.9 1.171932e-17 
9062.1 1.2840827e-17 
9063.2 1.2825861e-17 
9064.4 1.2279015e-17 
9065.6 1.1138204e-17 
9066.7 9.9803904e-18 
9067.9 9.1865913e-18 
9069.0 1.1003605e-17 
9070.2 9.7452837e-18 
9071.4 1.0841815e-17 
9072.5 1.3434904e-17 
9073.7 8.6168288e-18 
9074.8 7.4474011e-18 
9076.0 7.6454743e-18 
9077.1 7.1803168e-18 
9078.3 7.5020325e-18 
9079.5 1.0135021e-17 
9080.6 1.3165794e-17 
9081.8 1.1398355e-17 
9082.9 1.1963113e-17 
9084.1 1.1927059e-17 
9085.3 1.1370005e-17 
9086.4 1.1109974e-17 
9087.6 1.2586236e-17 
9088.7 1.1302888e-17 
9089.9 1.1066026e-17 
9091.1 1.2282929e-17 
9092.2 1.0170705e-17 
9093.4 1.1772884e-17 
9094.5 1.1188911e-17 
9095.7 7.6870562e-18 
9096.8 8.9790959e-18 
9098.0 8.5048603e-18 
9099.2 7.9637351e-18 
9100.3 1.2031397e-17 
9101.5 1.1850033e-17 
9102.6 6.7347282e-18 
9103.8 5.7382254e-18 
9105.0 1.0471327e-17 
9106.1 1.0924662e-17 
9107.3 1.0092706e-17 
9108.4 1.3908735e-17 
9109.6 1.1335437e-17 
9110.7 6.1333521e-18 
9111.9 7.1389665e-18 
9113.1 1.1860875e-17 
9114.2 1.3693394e-17 
9115.4 9.8154062e-18 
9116.5 1.3103084e-17 
9117.7 1.3246361e-17 
9118.9 8.980245e-18 
9120.0 1.0235355e-17 
9121.2 1.0617481e-17 
9122.3 9.717208e-18 
9123.5 8.3569893e-18 
9124.7 8.8518822e-18 
9125.8 1.1553947e-17 
9127.0 9.3011579e-18 
9128.1 8.6431275e-18 
9129.3 1.2063147e-17 
9130.4 1.4277512e-17 
9131.6 1.4541163e-17 
9132.8 1.0476298e-17 
9133.9 1.1236504e-17 
9135.1 1.404854e-17 
9136.2 1.0620445e-17 
9137.4 1.1393346e-17 
9138.6 1.162408e-17 
9139.7 1.2530783e-17 
9140.9 1.0847602e-17 
9142.0 1.040171e-17 
9143.2 1.1479623e-17 
9144.4 1.1014343e-17 
9145.5 8.9829147e-18 
9146.7 1.2928613e-17 
9147.8 1.051925e-17 
9149.0 1.1189291e-17 
9150.1 1.0713496e-17 
9151.3 1.0742112e-17 
9152.5 1.1551335e-17 
9153.6 1.2866628e-17 
9154.8 1.1446125e-17 
9155.9 1.1805776e-17 
9157.1 1.3996817e-17 
9158.3 1.1094629e-17 
9159.4 7.9985445e-18 
9160.6 1.1634727e-17 
9161.7 1.4635792e-17 
9162.9 1.195813e-17 
9164.1 1.0057225e-17 
9165.2 1.113859e-17 
9166.4 1.453866e-17 
9167.5 1.2366209e-17 
9168.7 9.0641227e-18 
9169.8 1.0009017e-17 
9171.0 1.2321571e-17 
9172.2 1.1602451e-17 
9173.3 8.0759354e-18 
9174.5 7.7721121e-18 
9175.6 1.2247464e-17 
9176.8 1.0993214e-17 
9178.0 7.8459355e-18 
9179.1 9.3778392e-18 
9180.3 1.3377739e-17 
9181.4 1.1913193e-17 
9182.6 1.1981715e-17 
9183.7 1.244942e-17 
9184.9 1.4283615e-17 
9186.1 1.4725697e-17 
9187.2 1.2125736e-17 
9188.4 1.0662697e-17 
9189.5 1.4296165e-17 
9190.7 1.2500808e-17 
9191.9 1.330482e-17 
9193.0 1.268256e-17 
9194.2 1.0304367e-17 
9195.3 1.075659e-17 
9196.5 1.0037099e-17 
9197.7 1.1168492e-17 
9198.8 1.2161266e-17 
9200.0 1.1267992e-17 
9201.1 1.2811496e-17 
9202.3 1.2252291e-17 
9203.4 1.0341302e-17 
9204.6 1.2513568e-17 
9205.8 1.3111826e-17 
9206.9 1.1137741e-17 
9208.1 9.7708076e-18 
9209.2 1.0061783e-17 
9210.4 1.157276e-17 
9211.6 7.0800701e-18 
9212.7 -2.4108204e-18 
9213.9 -6.3666396e-18 
9215.0 -2.1134475e-18 
9216.2 1.1154401e-17 
9217.4 2.5213588e-17 
9218.5 1.4738735e-17 
9219.7 -1.0452456e-17 
9220.8 -4.4492082e-19 
9222.0 4.2066029e-17 
9223.1 6.7287393e-17 
9224.3 4.8436983e-17 
9225.5 2.9276563e-17 
9226.6 1.3616068e-17 
9227.8 1.0605794e-17 
9228.9 1.2445822e-17 
9230.1 1.2262913e-17 
9231.3 6.7422319e-18 
9232.4 1.2135988e-17 
9233.6 3.0456859e-17 
9234.7 2.4938546e-17 
9235.9 1.5516339e-17 
9237.1 2.5001166e-17 
9238.2 2.0686815e-17 
9239.4 1.5085437e-17 
9240.5 1.7141508e-17 
9241.7 1.5744412e-17 
9242.8 1.1298222e-17 
9244.0 5.2769864e-18 
9245.2 1.5937638e-18 
9246.3 1.1540957e-17 
9247.5 1.955837e-17 
9248.6 1.656921e-17 
9249.8 2.0862644e-17 
9251.0 1.6548081e-17 
9252.1 1.0481872e-17 
9253.3 6.2008753e-18 
9254.4 4.1848908e-18 
9255.6 6.0056524e-18 
9256.7 1.083954e-17 
9257.9 1.8617481e-17 
9259.1 1.7358655e-17 
9260.2 1.3160002e-17 
9261.4 1.5667885e-17 
9262.5 1.4734694e-17 
9263.7 1.0128647e-17 
9264.9 5.6515605e-18 
9266.0 5.9755728e-18 
9267.2 9.3530797e-18 
9268.3 1.0277251e-17 
9269.5 9.6185068e-18 
9270.7 9.1536292e-18 
9271.8 1.4749151e-17 
9273.0 1.6305321e-17 
9274.1 1.5344276e-17 
9275.3 1.2216324e-17 
9276.4 9.6376796e-18 
9277.6 8.4970325e-18 
9278.8 6.7512732e-18 
9279.9 -6.8518789e-18 
9281.1 -1.5827151e-17 
9282.2 -3.0259705e-17 
9283.4 -8.0460187e-18 
9284.6 8.600371e-17 
9285.7 6.4435056e-17 
9286.9 3.1949155e-17 
9288.0 1.1574142e-17 
9289.2 2.6086833e-17 
9290.4 1.2082071e-17 
9291.5 5.805464e-18 
9292.7 1.3788605e-17 
9293.8 1.3392671e-17 
9295.0 4.8008026e-18 
9296.1 8.1749086e-18 
9297.3 1.1576722e-17 
9298.5 1.3357289e-17 
9299.6 1.5847312e-17 
9300.8 1.2772696e-17 
9301.9 9.664973e-18 
9303.1 1.178545e-17 
9304.3 1.1514168e-17 
9305.4 1.3008043e-17 
9306.6 1.6681719e-17 
9307.7 1.0146222e-17 
9308.9 6.5633977e-18 
9310.1 1.2564528e-17 
9311.2 2.2076777e-17 
9312.4 2.3957763e-17 
9313.5 1.7483542e-17 
9314.7 1.7602393e-17 
9315.8 1.5749842e-17 
9317.0 9.4948787e-18 
9318.2 1.0017027e-17 
9319.3 1.2556254e-17 
9320.5 1.1047393e-17 
9321.6 7.5864522e-18 
9322.8 8.2115947e-18 
9324.0 1.2862214e-17 
9325.1 9.5892515e-18 
9326.3 1.8101566e-18 
9327.4 1.381497e-17 
9328.6 4.3160664e-17 
9329.7 3.7221432e-17 
9330.9 2.1433913e-17 
9332.1 3.675326e-17 
9333.2 2.2030415e-17 
9334.4 1.0184619e-17 
9335.5 1.01025e-17 
9336.7 8.2499914e-18 
9337.9 7.3789275e-18 
9339.0 8.0124028e-18 
9340.2 1.1235111e-17 
9341.3 1.9828093e-17 
9342.5 3.4668142e-17 
9343.7 2.3628989e-17 
9344.8 -7.0794039e-18 
9346.0 -2.4127911e-17 
9347.1 -3.6533667e-19 
9348.3 4.345737e-17 
9349.4 4.907956e-17 
9350.6 3.2855465e-17 
9351.8 2.4924387e-17 
9352.9 1.5093232e-17 
9354.1 8.4078531e-18 
9355.2 1.0613448e-17 
9356.4 1.6887334e-17 
9357.6 1.9102718e-17 
9358.7 1.4356835e-17 
9359.9 1.3283624e-17 
9361.0 1.3463637e-17 
9362.2 1.1858164e-17 
9363.4 6.8948164e-18 
9364.5 -3.1318775e-18 
9365.7 1.2184127e-17 
9366.8 3.4631282e-17 
9368.0 3.3680624e-17 
9369.1 3.1199373e-17 
9370.3 1.8224418e-17 
9371.5 9.5825151e-18 
9372.6 1.1217889e-17 
9373.8 1.083829e-17 
9374.9 1.0818755e-17 
9376.1 1.1007988e-17 
9377.3 8.2324102e-18 
9378.4 7.169367e-18 
9379.6 5.7914523e-18 
9380.7 2.5639039e-18 
9381.9 -1.979825e-17 
9383.1 -5.3842317e-17 
9384.2 -7.2119002e-18 
9385.4 3.0052311e-17 
9386.5 4.7383413e-17 
9387.7 3.907755e-17 
9388.8 2.4583404e-17 
9390.0 1.3015315e-17 
9391.2 9.4274586e-18 
9392.3 9.6661644e-18 
9393.5 1.1056363e-17 
9394.6 1.5877514e-17 
9395.8 1.5590392e-17 
9397.0 1.6339493e-17 
9398.1 1.596507e-17 
9399.3 1.6455216e-17 
9400.4 1.7276861e-17 
9401.6 1.5142206e-17 
9402.7 1.1317385e-17 
9403.9 1.2260763e-17 
9405.1 1.4829562e-17 
9406.2 8.6411989e-18 
9407.4 1.9435895e-18 
9408.5 -1.9392502e-18 
9409.7 4.9545016e-18 
9410.9 1.91391e-17 
9412.0 2.1001643e-17 
9413.2 1.9240442e-17 
9414.3 1.8701486e-17 
9415.5 1.4073604e-17 
9416.7 1.2978882e-17 
9417.8 1.4987467e-17 
9419.0 1.5170323e-17 
9420.1 1.1909829e-17 
9421.3 6.4862645e-18 
9422.4 7.3209512e-18 
9423.6 2.0188828e-17 
9424.8 8.8108394e-18 
9425.9 -6.6977442e-18 
9427.1 1.6801566e-17 
9428.2 3.1383057e-17 
9429.4 2.7020255e-17 
9430.6 2.3826895e-17 
9431.7 1.4247205e-17 
9432.9 1.409817e-17 
9434.0 1.2510366e-17 
9435.2 1.0594229e-17 
9436.4 1.1995986e-17 
9437.5 1.5233846e-17 
9438.7 1.4938854e-17 
9439.8 1.1894973e-17 
9441.0 1.4285486e-17 
9442.1 1.2253035e-17 
9443.3 9.6218647e-18 
9444.5 9.3235248e-18 
9445.6 1.6201124e-17 
9446.8 2.174446e-17 
9447.9 2.1659744e-17 
9449.1 1.5772964e-17 
9450.3 1.268963e-17 
9451.4 1.2301013e-17 
9452.6 1.3441725e-17 
9453.7 9.5318498e-18 
9454.9 1.0652913e-17 
9456.1 7.5466163e-18 
9457.2 4.3567996e-18 
9458.4 1.285566e-17 
9459.5 8.4634256e-18 
9460.7 2.7743919e-18 
9461.8 1.4886956e-18 
9463.0 6.103742e-18 
9464.2 1.631136e-17 
9465.3 1.3362558e-17 
9466.5 1.1877673e-17 
9467.6 1.2159218e-17 
9468.8 1.6190101e-17 
9470.0 1.4805464e-17 
9471.1 1.0095623e-18 
9472.3 -8.9095565e-18 
9473.4 -7.2400225e-18 
9474.6 5.5890121e-18 
9475.7 2.929339e-17 
9476.9 4.2241771e-17 
9478.1 2.0392926e-17 
9479.2 1.5615428e-17 
9480.4 1.8130418e-17 
9481.5 1.3667285e-17 
9482.7 1.4847877e-17 
9483.9 1.626349e-17 
9485.0 1.217221e-17 
9486.2 8.748613e-18 
9487.3 1.1643634e-17 
9488.5 1.272313e-17 
9489.7 1.6488128e-17 
9490.8 1.6008304e-17 
9492.0 1.4625896e-17 
9493.1 1.6237072e-17 
9494.3 1.4344698e-17 
9495.4 1.219652e-17 
9496.6 1.3578807e-17 
9497.8 1.5516311e-17 
9498.9 1.245509e-17 
9500.1 1.2963442e-17 
9501.2 1.3619576e-17 
9502.4 1.289725e-17 
9503.6 1.4907479e-17 
9504.7 1.3916965e-17 
9505.9 1.3862e-17 
9507.0 1.2242594e-17 
9508.2 1.2463246e-17 
9509.4 1.7798036e-17 
9510.5 1.5263733e-17 
9511.7 7.7989802e-18 
9512.8 7.7480805e-18 
9514.0 1.5753062e-17 
9515.1 1.8847316e-17 
9516.3 1.9784588e-17 
9517.5 2.3733618e-17 
9518.6 1.7706832e-17 
9519.8 1.4287681e-17 
9520.9 1.5053094e-17 
9522.1 1.6677271e-17 
9523.3 1.7754808e-17 
9524.4 1.1143303e-17 
9525.6 6.0314348e-18 
9526.7 1.1522799e-17 
9527.9 1.6041602e-17 
9529.1 1.857481e-17 
9530.2 1.7619223e-17 
9531.4 1.8373668e-17 
9532.5 1.5534469e-17 
9533.7 1.2107784e-17 
9534.8 1.3304929e-17 
9536.0 1.4257733e-17 
9537.2 1.4645715e-17 
9538.3 1.5629023e-17 
9539.5 1.5399485e-17 
9540.6 1.7467366e-17 
9541.8 1.8031349e-17 
9543.0 1.6576059e-17 
9544.1 1.3732661e-17 
9545.3 1.3959819e-17 
9546.4 1.3696288e-17 
9547.6 1.4872683e-17 
9548.7 1.6906878e-17 
9549.9 1.2784989e-17 
9551.1 1.1631729e-17 
9552.2 1.1816884e-17 
9553.4 1.1494515e-17 
9554.5 1.0003009e-17 
9555.7 1.2830603e-17 
9556.9 1.5588698e-17 
9558.0 1.4321749e-17 
9559.2 1.4132655e-17 
9560.3 1.471867e-17 
9561.5 1.608408e-17 
9562.7 1.6333534e-17 
9563.8 1.8102517e-17 
9565.0 1.8443849e-17 
9566.1 1.7942192e-17 
9567.3 1.7572031e-17 
9568.4 1.7991448e-17 
9569.6 1.5535088e-17 
9570.8 1.4210919e-17 
9571.9 1.3382037e-17 
9573.1 1.1053031e-17 
9574.2 1.6844131e-17 
9575.4 1.8321919e-17 
9576.6 1.9016675e-17 
9577.7 1.4159319e-17 
9578.9 1.2699505e-17 
9580.0 7.8825407e-18 
9581.2 1.2023731e-17 
9582.4 1.3889987e-17 
9583.5 1.2088893e-17 
9584.7 1.4476498e-17 
9585.8 8.7290325e-18 
9587.0 8.4392557e-18 
9588.1 2.0675547e-17 
9589.3 2.3865413e-17 
9590.5 2.2489675e-17 
9591.6 3.2610955e-17 
9592.8 3.2156129e-17 
9593.9 1.4818739e-17 
9595.1 1.1774942e-17 
9596.3 1.8607904e-17 
9597.4 2.1192019e-17 
9598.6 1.901304e-17 
9599.7 1.685237e-17 
9600.9 1.3984743e-17 
9602.1 9.1163606e-18 
9603.2 1.037535e-17 
9604.4 1.3495959e-17 
9605.5 1.4139846e-17 
9606.7 2.6796508e-17 
9607.8 3.5227956e-17 
9609.0 2.4803151e-17 
9610.2 1.9587341e-17 
9611.3 2.115118e-17 
9612.5 1.8920321e-17 
9613.6 1.8688578e-17 
9614.8 1.5421826e-17 
9616.0 8.4959273e-18 
9617.1 1.3140707e-17 
9618.3 2.3109865e-17 
9619.4 2.4224006e-17 
9620.6 1.9026376e-17 
9621.7 1.0208143e-17 
9622.9 -2.5969607e-18 
9624.1 4.3510414e-18 
9625.2 3.997569e-17 
9626.4 6.2112704e-17 
9627.5 4.6097416e-17 
9628.7 3.1020881e-17 
9629.9 3.3969444e-17 
9631.0 2.6631352e-17 
9632.2 1.7025594e-17 
9633.3 1.8819789e-17 
9634.5 1.812373e-17 
9635.7 1.9505334e-17 
9636.8 2.0515296e-17 
9638.0 1.3541131e-17 
9639.1 1.4461401e-17 
9640.3 1.4961429e-17 
9641.4 8.9889722e-18 
9642.6 1.7264308e-17 
9643.8 1.7755875e-17 
9644.9 6.4542801e-18 
9646.1 4.7574182e-18 
9647.2 1.1528089e-17 
9648.4 1.4441467e-17 
9649.6 1.4827499e-17 
9650.7 1.6606916e-17 
9651.9 1.8942033e-17 
9653.0 1.9852467e-17 
9654.2 1.9892727e-17 
9655.4 1.9004787e-17 
9656.5 1.5536279e-17 
9657.7 1.3997662e-17 
9658.8 1.7383783e-17 
9660.0 2.0324171e-17 
9661.1 1.8060276e-17 
9662.3 1.7487186e-17 
9663.5 1.9490174e-17 
9664.6 1.8157814e-17 
9665.8 1.5669268e-17 
9666.9 1.5409861e-17 
9668.1 1.7679001e-17 
9669.3 1.7128196e-17 
9670.4 1.434714e-17 
9671.6 1.4211544e-17 
9672.7 1.6741529e-17 
9673.9 1.4911377e-17 
9675.1 1.1873249e-17 
9676.2 1.7556383e-17 
9677.4 2.1645771e-17 
9678.5 1.7418646e-17 
9679.7 1.3741175e-17 
9680.8 1.0910582e-17 
9682.0 1.5706137e-17 
9683.2 1.8903168e-17 
9684.3 1.4434203e-17 
9685.5 1.5551854e-17 
9686.6 1.7274972e-17 
9687.8 1.3859826e-17 
9689.0 1.3114757e-17 
9690.1 1.2149075e-17 
9691.3 9.8627161e-18 
9692.4 9.1318407e-18 
9693.6 2.7357574e-18 
9694.7 3.290462e-17 
9695.9 6.2514982e-17 
9697.1 5.419387e-17 
9698.2 4.0841183e-17 
9699.4 4.1645099e-17 
9700.5 3.4822082e-17 
9701.7 1.3051218e-17 
9702.9 6.7357404e-18 
9704.0 2.6487894e-17 
9705.2 4.7212535e-17 
9706.3 3.3120531e-17 
9707.5 2.7534733e-17 
9708.7 4.1083976e-17 
9709.8 2.164577e-17 
9711.0 7.9248897e-18 
9712.1 1.5632242e-17 
9713.3 1.637383e-17 
9714.4 1.4951132e-17 
9715.6 1.8194064e-17 
9716.8 2.4523362e-17 
9717.9 2.6134835e-17 
9719.1 2.3090851e-17 
9720.2 1.7423211e-17 
9721.4 1.7209487e-17 
9722.6 1.9237463e-17 
9723.7 1.8801023e-17 
9724.9 1.7479834e-17 
9726.0 1.8975357e-17 
9727.2 2.1341139e-17 
9728.4 2.0784866e-17 
9729.5 1.9153084e-17 
9730.7 1.5227938e-17 
9731.8 1.5726804e-17 
9733.0 1.9936131e-17 
9734.1 1.7953221e-17 
9735.3 1.7818241e-17 
9736.5 2.0291039e-17 
9737.6 1.7408126e-17 
9738.8 1.3331769e-17 
9739.9 1.5660138e-17 
9741.1 2.0353085e-17 
9742.3 1.7917678e-17 
9743.4 1.586265e-17 
9744.6 1.6112244e-17 
9745.7 1.6769113e-17 
9746.9 1.3991643e-17 
9748.1 9.2485112e-18 
9749.2 1.6133505e-17 
9750.4 1.3096224e-17 
9751.5 1.012977e-17 
9752.7 2.5990088e-17 
9753.8 3.1581859e-17 
9755.0 3.4170233e-17 
9756.2 3.8138309e-17 
9757.3 2.8539948e-17 
9758.5 2.0243616e-17 
9759.6 1.7181025e-17 
9760.8 1.5717934e-17 
9762.0 1.8910017e-17 
9763.1 2.0168887e-17 
9764.3 1.7761767e-17 
9765.4 1.7922365e-17 
9766.6 1.9454703e-17 
9767.7 1.8961962e-17 
9768.9 2.1513053e-17 
9770.1 2.343677e-17 
9771.2 2.0288962e-17 
9772.4 2.0551186e-17 
9773.5 2.5780203e-18 
9774.7 -1.1900466e-17 
9775.9 5.8258891e-17 
9777.0 8.0653657e-17 
9778.2 3.3253431e-17 
9779.3 2.8148955e-17 
9780.5 2.1106282e-17 
9781.7 1.5631607e-17 
9782.8 1.8902904e-17 
9784.0 1.7874497e-17 
9785.1 1.9472658e-17 
9786.3 1.913362e-17 
9787.4 1.6723385e-17 
9788.6 1.686518e-17 
9789.8 1.5672521e-17 
9790.9 1.262959e-17 
9792.1 1.3058584e-17 
9793.2 1.2514751e-17 
9794.4 1.4471398e-17 
9795.6 1.7255408e-17 
9796.7 1.0562965e-17 
9797.9 1.2215e-17 
9799.0 3.7762024e-17 
9800.2 3.9274203e-17 
9801.4 2.5064994e-17 
9802.5 2.6869672e-17 
9803.7 2.0597472e-17 
9804.8 1.8034704e-17 
9806.0 2.0235632e-17 
9807.1 1.9439366e-17 
9808.3 2.1814845e-17 
9809.5 2.1146436e-17 
9810.6 1.9676206e-17 
9811.8 2.1302215e-17 
9812.9 2.2674036e-17 
9814.1 1.7560143e-17 
9815.3 6.5712714e-18 
9816.4 -2.202741e-18 
9817.6 -1.5973296e-17 
9818.7 -2.9039302e-17 
9819.9 -8.5346098e-18 
9821.1 3.8218892e-17 
9822.2 5.7062172e-17 
9823.4 3.1787785e-17 
9824.5 1.3002717e-17 
9825.7 1.5798632e-17 
9826.8 1.8242679e-17 
9828.0 1.8288744e-17 
9829.2 2.1364587e-17 
9830.3 2.2408066e-17 
9831.5 1.8853491e-17 
9832.6 1.4843182e-17 
9833.8 1.4846635e-17 
9835.0 2.108895e-17 
9836.1 1.8116741e-17 
9837.3 1.3796325e-17 
9838.4 2.1398766e-17 
9839.6 2.5936069e-17 
9840.7 2.5286523e-17 
9841.9 1.6509209e-17 
9843.1 2.7523113e-18 
9844.2 4.8081974e-18 
9845.4 1.7667482e-17 
9846.5 3.2321134e-17 
9847.7 3.4342058e-17 
9848.9 5.1117475e-17 
9850.0 7.7585655e-17 
9851.2 6.1433423e-17 
9852.3 3.8834721e-17 
9853.5 3.2106515e-17 
9854.7 2.4070291e-17 
9855.8 2.1405962e-17 
9857.0 1.5475715e-17 
9858.1 7.7754331e-18 
9859.3 1.4432435e-17 
9860.4 2.3405839e-17 
9861.6 2.1627273e-17 
9862.8 1.7300406e-17 
9863.9 1.1644337e-17 
9865.1 8.4832045e-18 
9866.2 2.5792163e-17 
9867.4 3.3993748e-17 
9868.6 2.4429539e-17 
9869.7 2.579608e-17 
9870.9 1.9782468e-17 
9872.0 1.5201415e-17 
9873.2 1.7502449e-17 
9874.4 1.2970038e-17 
9875.5 3.2026534e-17 
9876.7 4.7388567e-17 
9877.8 3.5693838e-17 
9879.0 3.2954497e-17 
9880.1 2.7046927e-17 
9881.3 1.6308894e-17 
9882.5 1.0911969e-17 
9883.6 1.6914419e-17 
9884.8 2.6024219e-17 
9885.9 2.0972547e-17 
9887.1 1.8688059e-17 
9888.3 1.9319547e-17 
9889.4 1.6286408e-17 
9890.6 1.7155683e-17 
9891.7 2.3538054e-17 
9892.9 2.5032517e-17 
9894.1 2.2955421e-17 
9895.2 2.2389899e-17 
9896.4 2.1677697e-17 
9897.5 2.4754753e-17 
9898.7 2.6213262e-17 
9899.8 2.2670901e-17 
9901.0 1.3409794e-17 
9902.2 9.9476329e-18 
9903.3 1.9530012e-17 
9904.5 2.8306985e-17 
9905.6 2.4373214e-17 
9906.8 1.9465261e-17 
9908.0 2.2403141e-17 
9909.1 2.3604181e-17 
9910.3 1.9501006e-17 
9911.4 1.5670743e-17 
9912.6 6.3456047e-18 
9913.7 -1.7070557e-17 
9914.9 1.1490523e-18 
9916.1 6.4371175e-17 
9917.2 6.1675661e-17 
9918.4 5.6480154e-17 
9919.5 1.0334647e-16 
9920.7 7.5560745e-17 
9921.9 2.0976166e-17 
9923.0 1.8193139e-17 
9924.2 1.8491476e-17 
9925.3 1.0439163e-17 
9926.5 6.0050395e-18 
9927.7 1.9966449e-17 
9928.8 2.9066569e-17 
9930.0 3.6941785e-17 
9931.1 5.3765596e-17 
9932.3 2.6230374e-17 
9933.4 7.9249721e-18 
9934.6 2.3880787e-17 
9935.8 2.5745811e-17 
9936.9 2.2344732e-17 
9938.1 1.8344359e-17 
9939.2 1.9225771e-17 
9940.4 2.5689171e-17 
9941.6 2.2470056e-17 
9942.7 2.1430761e-17 
9943.9 1.8043789e-17 
9945.0 5.6214489e-18 
9946.2 8.7329527e-18 
9947.4 1.8628332e-17 
9948.5 2.1658982e-17 
9949.7 2.6905058e-17 
9950.8 2.2778855e-17 
9952.0 2.2474937e-17 
9953.1 2.4658325e-17 
9954.3 2.3733671e-17 
9955.5 2.5201438e-17 
9956.6 2.6133274e-17 
9957.8 2.1937352e-17 
9958.9 1.6579722e-17 
9960.1 1.1094454e-17 
9961.3 1.4756222e-17 
9962.4 1.9748021e-17 
9963.6 1.417902e-17 
9964.7 1.7852214e-17 
9965.9 2.2776556e-17 
9967.1 1.6242492e-17 
9968.2 1.6816056e-17 
9969.4 2.216755e-17 
9970.5 1.6290439e-17 
9971.7 1.4579033e-17 
9972.8 1.8826704e-17 
9974.0 1.9619251e-17 
9975.2 1.9523486e-17 
9976.3 1.309415e-17 
9977.5 2.0804753e-17 
9978.6 2.7960147e-17 
9979.8 2.0144069e-17 
9981.0 1.5561813e-17 
9982.1 3.4745989e-18 
9983.3 -4.8418605e-18 
9984.4 2.942303e-17 
9985.6 3.7668772e-17 
9986.7 6.6446175e-17 
9987.9 1.069456e-16 
9989.1 4.0244735e-17 
9990.2 2.7073121e-17 
9991.4 2.3684568e-17 
9992.5 1.5246276e-17 
9993.7 1.0064954e-17 
9994.9 9.2691614e-18 
9996.0 1.4870449e-17 
9997.2 2.0663574e-17 
9998.3 2.2595077e-17 
9999.5 2.1716591e-17 
10000.7 2.563867e-17 
10001.8 2.1103285e-17 
10003.0 2.0205139e-17 
10004.1 2.3962684e-17 
10005.3 2.4110383e-17 
10006.4 3.3645762e-17 
10007.6 3.4213333e-17 
10008.8 2.1263652e-17 
10009.9 6.0585857e-18 
10011.1 1.1705284e-17 
10012.2 1.7045787e-17 
10013.4 1.9907771e-17 
10014.6 2.5073012e-17 
10015.7 2.1842859e-17 
10016.9 1.2848944e-17 
10018.0 1.6563289e-17 
10019.2 2.5588792e-17 
10020.4 1.828299e-17 
10021.5 1.1521914e-17 
10022.7 3.0015784e-18 
10023.8 -4.6830907e-18 
10025.0 1.650439e-17 
10026.1 3.8718041e-17 
10027.3 5.5277708e-17 
10028.5 5.9819172e-17 
10029.6 2.8729366e-17 
10030.8 1.5695714e-17 
10031.9 2.0267381e-17 
10033.1 1.690698e-17 
10034.3 2.1072555e-17 
10035.4 1.23771e-17 
10036.6 1.1430619e-17 
10037.7 2.6293466e-17 
10038.9 2.0624955e-17 
10040.1 1.2534062e-17 
10041.2 1.3838771e-17 
10042.4 2.1697155e-17 
10043.5 2.3987477e-17 
10044.7 2.4970429e-17 
10045.8 2.3684357e-17 
10047.0 2.0714644e-17 
10048.2 3.068672e-17 
10049.3 3.6448708e-17 
10050.5 2.9961482e-17 
10051.6 2.3352908e-17 
10052.8 2.2558293e-17 
10054.0 1.6902768e-17 
10055.1 2.5683577e-18 
10056.3 6.5277681e-18 
10057.4 1.1128848e-17 
10058.6 2.4163464e-17 
10059.7 1.4011058e-17 
10060.9 1.9111345e-17 
10062.1 2.0197855e-17 
10063.2 7.8781344e-18 
10064.4 8.1959146e-18 
10065.5 1.328303e-17 
10066.7 1.5261913e-17 
10067.9 5.2255976e-18 
10069.0 9.2351836e-18 
10070.2 7.9269492e-19 
10071.3 -2.1019917e-17 
10072.5 3.7675747e-18 
10073.7 4.7255931e-17 
10074.8 8.1140072e-17 
10076.0 6.912231e-17 
10077.1 5.534852e-17 
10078.3 4.322078e-17 
10079.4 1.67301e-17 
10080.6 2.241836e-17 
10081.8 3.4958307e-17 
10082.9 3.2409891e-17 
10084.1 1.8908586e-17 
10085.2 2.494936e-17 
10086.4 2.7511146e-17 
10087.6 2.2792499e-17 
10088.7 2.0466319e-17 
10089.9 2.903492e-17 
10091.0 6.9787467e-17 
10092.2 4.877583e-17 
10093.4 3.6619565e-17 
10094.5 4.8997068e-17 
10095.7 2.368129e-18 
10096.8 2.5404391e-17 
10098.0 2.6319444e-17 
10099.1 4.1048725e-17 
10100.3 2.7194729e-17 
10101.5 1.4628189e-17 
10102.6 2.0929024e-17 
10103.8 1.8893726e-17 
10104.9 4.02234e-17 
10106.1 3.7474359e-17 
10107.3 1.7250654e-17 
10108.4 2.4470764e-17 
10109.6 1.9716975e-18 
10110.7 -2.1245414e-18 
10111.9 1.2239861e-17 
10113.1 4.8439952e-18 
10114.2 5.4796101e-17 
10115.4 5.2317178e-17 
10116.5 4.3784939e-17 
10117.7 2.2620253e-17 
10118.8 1.249043e-17 
10120.0 3.2715405e-17 
10121.2 2.4235631e-17 
10122.3 3.1329061e-17 
10123.5 7.6613278e-17 
10124.6 5.907917e-17 
10125.8 7.8628831e-17 
10127.0 7.8861756e-17 
10128.1 2.9685811e-17 
10129.3 -8.5538218e-18 
10130.4 1.7332901e-17 
10131.6 6.7265729e-17 
10132.7 7.413801e-17 
10133.9 6.6119877e-17 
10135.1 7.0887028e-17 
10136.2 5.3562594e-17 
10137.4 3.3611885e-17 
10138.5 2.995134e-17 
10139.7 2.6268081e-17 
10140.9 3.0469375e-17 
10142.0 2.3843378e-17 
10143.2 1.5627183e-17 
10144.3 2.6980859e-17 
10145.5 3.1291496e-17 
10146.7 2.2485936e-17 
10147.8 1.8784715e-17 
10149.0 1.3855943e-17 
10150.1 1.8708343e-17 
10151.3 3.2828859e-17 
10152.4 3.6641206e-17 
10153.6 1.942442e-17 
10154.8 9.1612919e-18 
10155.9 2.0923724e-17 
10157.1 3.0700518e-17 
10158.2 3.6141943e-17 
10159.4 4.3008617e-17 
10160.6 2.544023e-17 
10161.7 2.4611183e-17 
10162.9 2.7725932e-17 
10164.0 3.1348588e-17 
10165.2 3.8440326e-17 
10166.4 2.6818408e-17 
10167.5 1.4739812e-17 
10168.7 2.9932276e-17 
10169.8 3.8748891e-17 
10171.0 2.5035409e-17 
10172.1 2.1390738e-17 
10173.3 9.6875111e-18 
10174.5 1.1939663e-17 
10175.6 1.8197985e-17 
10176.8 2.9373065e-17 
10177.9 2.9039873e-17 
10179.1 4.1859149e-17 
10180.3 4.1916999e-17 
10181.4 2.7930747e-17 
10182.6 9.1252658e-18 
10183.7 -3.4454798e-17 
10184.9 -2.4477463e-17 
10186.1 6.5190191e-17 
10187.2 3.5956354e-17 
10188.4 -1.9426433e-17 
10189.5 1.2392694e-17 
10190.7 1.7882553e-16 
10191.8 1.8510825e-16 
10193.0 4.4840585e-17 
10194.2 -1.6454967e-17 
10195.3 -2.8914461e-17 
10196.5 -2.2275187e-17 
10197.6 -2.8435487e-17 
10198.8 -2.2601935e-17 
10200.0 5.113615e-18 
10201.1 2.4541514e-17 
10202.3 3.9060356e-17 
10203.4 3.142488e-17 
10204.6 2.8972679e-17 
10205.7 2.7316007e-17 
10206.9 1.0285018e-17 
10208.1 7.8134493e-18 
10209.2 7.7424347e-18 
10210.4 -6.907618e-18 
10211.5 -4.9047836e-18 
10212.7 3.1138815e-17 
10213.9 4.2572681e-17 
10215.0 3.7649423e-17 
10216.2 2.7539691e-17 
10217.3 2.3993118e-17 
10218.5 2.9909428e-17 
10219.7 2.7796279e-17 
10220.8 1.5555474e-17 
10222.0 2.7339125e-18 
10223.1 1.8105362e-17 
10224.3 1.8329908e-17 
10225.4 4.6000126e-17 
10226.6 5.0261081e-17 
10227.8 2.3547932e-17 
10228.9 1.0576516e-17 
10230.1 1.3900724e-17 
10231.2 9.1815258e-18 
10232.4 1.0714143e-18 
10233.6 2.5479273e-17 
10234.7 3.379202e-17 
10235.9 3.3662069e-17 
10237.0 2.9019097e-17 
10238.2 2.5378061e-17 
10239.4 -7.9825689e-18 
10240.5 1.7116773e-17 
10241.7 4.4312102e-17 
10242.8 1.0457726e-17 
10244.0 2.1259365e-18 
10245.1 7.5148481e-18 
10246.3 4.8835491e-17 
10247.5 4.9249828e-17 
10248.6 8.0076805e-17 
10249.8 3.5028996e-17 
10250.9 2.7693056e-17 
10252.1 2.9116694e-17 
10253.3 3.8746362e-17 
10254.4 3.600682e-17 
10255.6 3.0603946e-17 
10256.7 5.1246461e-17 
10257.9 5.6594912e-17 
10259.1 2.9378883e-17 
10260.2 2.3878497e-17 
10261.4 4.0762782e-17 
10262.5 3.2455361e-17 
10263.7 4.4081816e-17 
10264.8 6.2692777e-17 
10266.0 4.2614714e-17 
10267.2 1.2238352e-17 
10268.3 6.9771936e-18 
10269.5 -2.9256823e-17 
10270.6 3.6567875e-17 
10271.8 1.0923241e-16 
10273.0 -2.6686838e-17 
10274.1 -1.0269428e-16 
10275.3 -1.9404076e-17 
10276.4 5.8420572e-17 
10277.6 3.3786944e-17 
10278.7 1.7334409e-18 
10279.9 2.6132693e-17 
10281.1 3.4164119e-17 
10282.2 4.662353e-17 
10283.4 4.4693268e-17 
10284.5 3.2888665e-17 
10285.7 2.0120664e-17 
10286.9 1.0432278e-17 
10288.0 5.5573938e-17 
10289.2 5.9766048e-17 
10290.3 3.5767909e-17 
10291.5 3.2208735e-17 
10292.7 3.4904628e-18 
10293.8 -1.6305683e-18 
10295.0 4.6582436e-17 
10296.1 4.5631185e-17 
10297.3 1.2256683e-17 
10298.4 6.7482954e-17 
10299.6 4.3192495e-17 
10300.8 1.0212182e-17 
10301.9 -1.6930153e-18 
10303.1 3.2685703e-17 
10304.2 1.9758209e-17 
10305.4 -2.4865495e-18 
10306.6 1.90982e-17 
10307.7 3.7044526e-17 
10308.9 1.5560084e-17 
10310.0 5.4934716e-17 
10311.2 4.2025817e-17 
10312.4 2.1272716e-17 
10313.5 1.9985736e-17 
10314.7 -2.0813538e-17 
10315.8 1.6029016e-16 
10317.0 4.1484188e-16 
10318.1 3.3072998e-16 
10319.3 1.5656156e-16 
10320.5 7.4209113e-17 
10321.6 6.1337214e-19 
10322.8 3.8488985e-17 
10323.9 4.8214396e-17 
10325.1 -1.1510634e-17 
10326.3 1.5441788e-17 
10327.4 2.5012029e-17 
10328.6 7.0790788e-17 
10329.7 5.7120708e-17 
10330.9 2.9242979e-17 
10332.1 2.5058735e-17 
10333.2 1.7127259e-17 
10334.4 2.2470577e-18 
10335.5 1.8688762e-17 
10336.7 -7.4753761e-18 
10337.8 -1.9239776e-17 
10339.0 2.4433162e-17 
10340.2 3.9897865e-17 
10341.3 4.8756167e-17 
10342.5 5.3499306e-17 
10343.6 2.7975133e-17 
10344.8 1.4186111e-17 
10346.0 3.381412e-17 
10347.1 -1.6721414e-17 
10348.3 -8.9889822e-17 
10349.4 -4.7972498e-18 
10350.6 5.7969313e-17 
10351.7 1.8598705e-17 
10352.9 3.166871e-17 
10354.1 3.0291749e-17 
10355.2 3.9563098e-17 
10356.4 4.9247295e-17 
10357.5 2.7837907e-17 
10358.7 4.1127242e-17 
10359.9 2.3030104e-17 
10361.0 2.4425208e-17 
10362.2 4.8077223e-17 
10363.3 2.1263913e-17 
10364.5 8.8435545e-18 
10365.7 3.5501118e-17 
10366.8 -4.9746296e-18 
10368.0 3.9589972e-17 
10369.1 8.1086639e-17 
10370.3 -4.2883895e-17 
10371.4 3.6110122e-17 
10372.6 5.6872733e-18 
10373.8 5.6808679e-17 
10374.9 5.0148965e-17 
10376.1 4.0312698e-17 
10377.2 3.8532418e-17 
10378.4 1.9855117e-17 
10379.6 2.7059843e-17 
10380.7 2.9078102e-17 
10381.9 4.4211407e-17 
10383.0 5.3975771e-17 
10384.2 2.0414936e-17 
10385.4 -6.3935104e-18 
10386.5 1.006795e-17 
10387.7 4.7402256e-17 
10388.8 -1.2515548e-17 
10390.0 -1.5030891e-17 
10391.1 8.2210712e-18 
10392.3 2.3512147e-17 
10393.5 1.8748778e-17 
10394.6 8.8563618e-18 
10395.8 1.6415298e-17 
10396.9 1.8217591e-17 
10398.1 2.9826584e-17 
10399.3 2.3159829e-17 
10400.4 4.4229898e-17 
10401.6 5.1257144e-17 
10402.7 1.6393185e-17 
10403.9 -2.1509641e-18 
10405.1 -1.5183225e-17 
10406.2 1.402965e-17 
10407.4 6.0689052e-17 
10408.5 4.7998975e-17 
10409.7 -2.7793466e-17 
10410.8 -7.8123969e-17 
10412.0 -3.7059776e-17 
10413.2 3.4566946e-17 
10414.3 2.9699904e-17 
10415.5 8.0404677e-17 
10416.6 1.1382784e-16 
10417.8 6.8186043e-17 
10419.0 5.7249696e-17 
10420.1 7.4283061e-17 
10421.3 1.4224611e-16 
10422.4 1.3332948e-16 
10423.6 -1.7242037e-17 
10424.7 -4.1891903e-17 
10425.9 9.9222837e-17 
10427.1 6.6675384e-17 
10428.2 8.0457399e-18 
10429.4 1.9827315e-17 
10430.5 6.0679914e-17 
10431.7 6.6281325e-17 
10432.9 -6.7753881e-20 
10434.0 -3.2485079e-17 
10435.2 -3.8784117e-17 
10436.3 -1.1295394e-17 
10437.5 1.8534348e-17 
10438.7 3.8120467e-17 
10439.8 9.6566676e-17 
10441.0 6.2549231e-17 
10442.1 1.0299715e-17 
10443.3 4.8659491e-17 
10444.4 5.8450048e-17 
10445.6 4.9365645e-17 
10446.8 5.4594755e-17 
10447.9 3.3167195e-17 
10449.1 1.4148403e-17 
10450.2 3.3409016e-17 
10451.4 3.6898813e-17 
10452.6 3.4076575e-17 
10453.7 1.1680575e-17 
10454.9 -1.9806876e-17 
10456.0 9.5939745e-18 
10457.2 3.7617296e-17 
10458.4 2.7582325e-17 
10459.5 -9.2600267e-18 
10460.7 2.6295058e-17 
10461.8 1.7908725e-17 
10463.0 -9.0296248e-18 
10464.1 5.497437e-17 
10465.3 3.5877e-17 
10466.5 1.5923241e-18 
10467.6 5.5968078e-18 
10468.8 4.1566757e-17 
10469.9 3.3080192e-17 
10471.1 5.5685389e-17 
10472.3 5.1773174e-17 
10473.4 5.5955117e-18 
10474.6 1.9196593e-17 
10475.7 2.8011605e-17 
10476.9 1.1247819e-19 
10478.1 6.9772131e-18 
10479.2 9.3149694e-18 
10480.4 1.9439115e-17 
10481.5 1.0525164e-16 
10482.7 9.0360931e-17 
10483.8 5.5106801e-17 
10485.0 -8.2534842e-18 
10486.2 5.3112847e-18 
10487.3 3.221869e-17 
10488.5 4.2815686e-17 
10489.6 5.9651646e-17 
10490.8 3.5808235e-17 
10492.0 3.9236365e-18 
10493.1 1.3572549e-17 
10494.3 1.6315641e-17 
10495.4 1.071595e-18 
10496.6 1.9204775e-17 
10497.7 4.2454159e-17 
10498.9 7.5272983e-18 
10500.1 4.1995017e-18 
10501.2 -3.5458657e-18 
10502.4 -1.2283638e-17 
10503.5 2.6113461e-17 
10504.7 1.9723623e-17 
10505.9 -1.464211e-17 
10507.0 1.9586278e-17 


==> anc/SSS17a-LDSS3b-20170817_cal.flm <==
#PI: Shappee/Drout 
#OBJECT: SSS17a  
#TELESCOPE: Magellan 
#JD: 2457983.52788 
#JD - LIGO trigger : 0.499335000291 
# 
#Angstrom    Flux(erg/s/cm**2/Angstrom) 
3730.7 9.1476487e-16 
3731.4 5.8215367e-17 
3732.1 2.8797488e-16 
3732.7 1.4457203e-15 
3733.4 1.1404371e-15 
3734.1 1.9686368e-15 
3734.8 1.6964267e-15 
3735.4 1.2430886e-16 
3736.1 1.3687299e-16 
3736.8 1.8082086e-16 
3737.4 -3.7867861e-16 
3738.1 9.1002243e-16 
3738.8 1.1083793e-15 
3739.5 5.4918416e-16 
3740.1 1.3423731e-15 
3740.8 2.0189333e-15 
3741.5 1.3191972e-15 
3742.2 1.5383203e-15 
3742.8 2.8469473e-15 
3743.5 1.9317266e-15 
3744.2 1.0493515e-15 
3744.9 1.0628238e-15 
3745.5 9.0332613e-16 
3746.2 7.6234775e-16 
3746.9 6.2312045e-16 
3747.5 4.8632799e-16 
3748.2 3.5195933e-16 
3748.9 2.200736e-16 
3749.6 8.833956e-17 
3750.2 -1.3483617e-17 
3750.9 -3.6644125e-16 
3751.6 5.659942e-16 
3752.3 2.2419028e-15 
3752.9 1.5875475e-15 
3753.6 1.102042e-15 
3754.3 7.7099058e-16 
3755.0 1.50535e-15 
3755.6 2.2646509e-15 
3756.3 1.6357092e-15 
3757.0 1.6749623e-15 
3757.6 1.7352107e-15 
3758.3 1.6487666e-15 
3759.0 1.908573e-15 
3759.7 2.9862528e-15 
3760.3 3.3128871e-15 
3761.0 1.899903e-15 
3761.7 1.8031653e-15 
3762.4 1.9381166e-15 
3763.0 1.7901688e-15 
3763.7 1.6785672e-15 
3764.4 2.6674664e-15 
3765.1 2.2036344e-15 
3765.7 2.4938654e-15 
3766.4 1.6113435e-15 
3767.1 8.4303545e-16 
3767.8 1.6075303e-15 
3768.4 1.7172327e-15 
3769.1 1.2287646e-15 
3769.8 9.8132351e-16 
3770.4 1.1403533e-15 
3771.1 1.1930238e-15 
3771.8 1.0905844e-15 
3772.5 1.0641453e-15 
3773.1 5.659775e-16 
3773.8 6.2945325e-16 
3774.5 4.3840856e-16 
3775.2 1.9524266e-15 
3775.8 1.6100919e-15 
3776.5 9.6998673e-16 
3777.2 1.4444106e-15 
3777.9 1.07466e-15 
3778.5 8.8008799e-16 
3779.2 1.9279653e-15 
3779.9 1.7246692e-15 
3780.5 2.264006e-15 
3781.2 2.5548378e-15 
3781.9 1.3691206e-15 
3782.6 9.6072045e-16 
3783.2 1.1595743e-15 
3783.9 1.1410153e-15 
3784.6 1.5046152e-15 
3785.3 7.9570162e-16 
3785.9 2.3462087e-15 
3786.6 1.3539933e-15 
3787.3 1.1117287e-15 
3788.0 1.4199717e-15 
3788.6 1.1101227e-15 
3789.3 6.4317628e-16 
3790.0 1.9094806e-15 
3790.6 6.4699793e-16 
3791.3 4.7760626e-16 
3792.0 6.8522854e-16 
3792.7 1.3499197e-15 
3793.3 9.7960844e-16 
3794.0 1.5911665e-16 
3794.7 8.9292623e-16 
3795.4 1.3178441e-15 
3796.0 9.635676e-16 
3796.7 1.1703126e-15 
3797.4 7.7263971e-16 
3798.1 -6.5850881e-17 
3798.7 1.2571111e-15 
3799.4 1.574116e-15 
3800.1 6.8834996e-16 
3800.8 5.8177075e-16 
3801.4 1.9673967e-15 
3802.1 1.7533884e-15 
3802.8 1.3362719e-15 
3803.4 1.450491e-15 
3804.1 1.272955e-15 
3804.8 1.424268e-15 
3805.5 1.4609167e-15 
3806.1 2.0665336e-15 
3806.8 1.5278122e-15 
3807.5 1.2237043e-15 
3808.2 1.4393747e-15 
3808.8 5.6755933e-16 
3809.5 5.1527457e-16 
3810.2 1.4685427e-15 
3810.9 9.1745303e-16 
3811.5 9.3074847e-16 
3812.2 1.2217114e-15 
3812.9 1.4701707e-15 
3813.5 9.048744e-16 
3814.2 4.2889044e-16 
3814.9 9.0001456e-16 
3815.6 8.1325224e-16 
3816.2 8.9253197e-16 
3816.9 1.7452763e-15 
3817.6 1.1806938e-15 
3818.3 1.1149323e-15 
3818.9 7.1894823e-16 
3819.6 1.062537e-15 
3820.3 1.8097048e-15 
3821.0 1.6685113e-15 
3821.6 9.4114369e-16 
3822.3 1.0292783e-15 
3823.0 8.2834058e-16 
3823.6 1.4387332e-15 
3824.3 1.2917226e-15 
3825.0 9.3343037e-16 
3825.7 1.1524778e-15 
3826.3 1.321868e-15 
3827.0 1.3933713e-15 
3827.7 1.9470603e-15 
3828.4 1.7374412e-15 
3829.0 1.5631443e-15 
3829.7 1.6530339e-15 
3830.4 1.4098907e-15 
3831.1 1.5152176e-15 
3831.7 1.3833974e-15 
3832.4 1.3826872e-15 
3833.1 1.8113433e-15 
3833.7 1.6822492e-15 
3834.4 1.3026947e-15 
3835.1 1.7442966e-15 
3835.8 1.2453968e-15 
3836.4 6.4385188e-16 
3837.1 1.5167522e-15 
3837.8 2.0064199e-15 
3838.5 1.8622192e-15 
3839.1 1.1855703e-15 
3839.8 8.0567632e-16 
3840.5 1.1045993e-15 
3841.2 1.5231914e-15 
3841.8 1.2577093e-15 
3842.5 9.2124282e-16 
3843.2 1.4977067e-15 
3843.9 1.7481771e-15 
3844.5 1.4342622e-15 
3845.2 1.3720149e-15 
3845.9 1.8374935e-15 
3846.5 2.0022559e-15 
3847.2 1.5537426e-15 
3847.9 1.367382e-15 
3848.6 1.6760979e-15 
3849.2 1.8698112e-15 
3849.9 1.984733e-15 
3850.6 1.8569249e-15 
3851.3 1.4830135e-15 
3851.9 1.5817112e-15 
3852.6 1.4762323e-15 
3853.3 1.5905356e-15 
3854.0 1.3214794e-15 
3854.6 1.2484458e-15 
3855.3 1.4208994e-15 
3856.0 1.2640294e-15 
3856.6 1.247542e-15 
3857.3 1.3675262e-15 
3858.0 1.6068894e-15 
3858.7 1.6575396e-15 
3859.3 1.5221444e-15 
3860.0 1.0711866e-15 
3860.7 1.1537816e-15 
3861.4 1.3552573e-15 
3862.0 1.3250977e-15 
3862.7 1.5549043e-15 
3863.4 1.3323296e-15 
3864.1 1.3994967e-15 
3864.7 9.4095127e-16 
3865.4 8.674567e-16 
3866.1 1.5058764e-15 
3866.7 1.3948286e-15 
3867.4 9.846429e-16 
3868.1 1.2626302e-15 
3868.8 1.1925745e-15 
3869.4 1.1740291e-15 
3870.1 1.3017553e-15 
3870.8 1.1863341e-15 
3871.5 7.9221552e-16 
3872.1 1.1385267e-15 
3872.8 1.1818686e-15 
3873.5 1.1317499e-15 
3874.2 1.170495e-15 
3874.8 1.2974358e-15 
3875.5 1.4930611e-15 
3876.2 1.4852729e-15 
3876.8 1.4069591e-15 
3877.5 1.2426878e-15 
3878.2 1.1899926e-15 
3878.9 1.4308372e-15 
3879.5 1.4565711e-15 
3880.2 1.2249297e-15 
3880.9 9.8906866e-16 
3881.6 1.3479706e-15 
3882.2 1.2931241e-15 
3882.9 1.057387e-15 
3883.6 1.2500087e-15 
3884.3 1.5590328e-15 
3884.9 1.5293978e-15 
3885.6 1.1497087e-15 
3886.3 1.1080648e-15 
3887.0 6.4735775e-16 
3887.6 8.4408475e-16 
3888.3 1.2829662e-15 
3889.0 1.4269114e-15 
3889.6 1.2685217e-15 
3890.3 1.4493374e-15 
3891.0 1.8090222e-15 
3891.7 1.3015355e-15 
3892.3 1.2070221e-15 
3893.0 1.528294e-15 
3893.7 1.0707515e-15 
3894.4 8.364174e-16 
3895.0 8.5076638e-16 
3895.7 1.2754372e-15 
3896.4 1.4785899e-15 
3897.1 1.1490457e-15 
3897.7 1.1364558e-15 
3898.4 1.4268858e-15 
3899.1 1.3336506e-15 
3899.7 8.9955094e-16 
3900.4 1.3790076e-15 
3901.1 1.2474015e-15 
3901.8 1.1926705e-15 
3902.4 1.2859573e-15 
3903.1 1.6071039e-15 
3903.8 1.8264531e-15 
3904.5 1.226844e-15 
3905.1 1.5088057e-15 
3905.8 1.4555474e-15 
3906.5 1.5205643e-15 
3907.2 1.3994946e-15 
3907.8 1.0214719e-15 
3908.5 8.2048466e-16 
3909.2 1.0042193e-15 
3909.8 1.0854824e-15 
3910.5 9.9187629e-16 
3911.2 1.1542709e-15 
3911.9 9.8109027e-16 
3912.5 9.9817037e-16 
3913.2 1.1562618e-15 
3913.9 9.0484514e-16 
3914.6 1.0305712e-15 
3915.2 1.075899e-15 
3915.9 1.4150084e-15 
3916.6 1.3276278e-15 
3917.3 1.3129806e-15 
3917.9 1.2520921e-15 
3918.6 1.3879974e-15 
3919.3 1.6318794e-15 
3920.0 1.6139534e-15 
3920.6 1.3224397e-15 
3921.3 1.4680408e-15 
3922.0 1.2880726e-15 
3922.6 1.2303977e-15 
3923.3 1.4098054e-15 
3924.0 1.3483958e-15 
3924.7 1.0981446e-15 
3925.3 1.2087291e-15 
3926.0 1.3165758e-15 
3926.7 1.070809e-15 
3927.4 1.1566097e-15 
3928.0 1.175988e-15 
3928.7 1.2823221e-15 
3929.4 1.2713476e-15 
3930.1 1.3285948e-15 
3930.7 1.3630965e-15 
3931.4 1.182225e-15 
3932.1 1.1233477e-15 
3932.7 1.0372417e-15 
3933.4 1.1112147e-15 
3934.1 9.9557931e-16 
3934.8 9.5551622e-16 
3935.4 1.138115e-15 
3936.1 1.1818311e-15 
3936.8 1.1763553e-15 
3937.5 1.4395157e-15 
3938.1 1.3339093e-15 
3938.8 1.1608554e-15 
3939.5 1.1800323e-15 
3940.2 1.5790956e-15 
3940.8 1.5165903e-15 
3941.5 1.198134e-15 
3942.2 1.1679325e-15 
3942.8 1.409077e-15 
3943.5 1.55227e-15 
3944.2 1.3577917e-15 
3944.9 9.5301892e-16 
3945.5 9.5073802e-16 
3946.2 1.1460948e-15 
3946.9 1.313751e-15 
3947.6 1.1724642e-15 
3948.2 9.5361214e-16 
3948.9 1.0197855e-15 
3949.6 1.0574212e-15 
3950.3 9.6426458e-16 
3950.9 1.1017317e-15 
3951.6 1.2539836e-15 
3952.3 1.4284796e-15 
3952.9 1.4673136e-15 
3953.6 1.163588e-15 
3954.3 1.1728446e-15 
3955.0 1.1058768e-15 
3955.6 1.0683393e-15 
3956.3 1.1297153e-15 
3957.0 1.1703986e-15 
3957.7 1.3990179e-15 
3958.3 1.3996143e-15 
3959.0 1.2185943e-15 
3959.7 1.139084e-15 
3960.4 1.0992053e-15 
3961.0 1.0552531e-15 
3961.7 9.8723027e-16 
3962.4 1.0651068e-15 
3963.1 1.1760277e-15 
3963.7 1.1209509e-15 
3964.4 1.1661319e-15 
3965.1 1.1160964e-15 
3965.7 1.0831079e-15 
3966.4 1.1137369e-15 
3967.1 1.1069148e-15 
3967.8 1.1078823e-15 
3968.4 1.1256966e-15 
3969.1 9.4541163e-16 
3969.8 1.008796e-15 
3970.5 1.2855307e-15 
3971.1 1.1778089e-15 
3971.8 1.001829e-15 
3972.5 1.20403e-15 
3973.2 1.1664687e-15 
3973.8 1.2414463e-15 
3974.5 1.2990376e-15 
3975.2 1.1842168e-15 
3975.8 1.170646e-15 
3976.5 1.2701623e-15 
3977.2 1.0611164e-15 
3977.9 1.0945205e-15 
3978.5 1.2011506e-15 
3979.2 1.2082425e-15 
3979.9 1.2508832e-15 
3980.6 1.255603e-15 
3981.2 1.1151604e-15 
3981.9 1.130507e-15 
3982.6 1.1702433e-15 
3983.3 1.3348114e-15 
3983.9 1.3731932e-15 
3984.6 1.3130191e-15 
3985.3 1.3943301e-15 
3985.9 1.2919258e-15 
3986.6 1.1983696e-15 
3987.3 1.1894109e-15 
3988.0 1.0754269e-15 
3988.6 9.7198154e-16 
3989.3 9.8538421e-16 
3990.0 1.0876595e-15 
3990.7 1.3529531e-15 
3991.3 1.2603968e-15 
3992.0 1.1209155e-15 
3992.7 1.1280408e-15 
3993.4 1.101065e-15 
3994.0 1.2928408e-15 
3994.7 1.1984711e-15 
3995.4 1.3299926e-15 
3996.1 1.2010049e-15 
3996.7 1.1391071e-15 
3997.4 1.3605909e-15 
3998.1 1.5480245e-15 
3998.7 1.3152901e-15 
3999.4 1.144357e-15 
4000.1 1.3608053e-15 
4000.8 1.1689604e-15 
4001.4 1.0947862e-15 
4002.1 1.0692622e-15 
4002.8 1.2221322e-15 
4003.5 1.0187894e-15 
4004.1 9.7762272e-16 
4004.8 1.0639305e-15 
4005.5 1.0262742e-15 
4006.2 1.1398032e-15 
4006.8 1.12929e-15 
4007.5 1.0757288e-15 
4008.2 1.0186799e-15 
4008.8 1.1202328e-15 
4009.5 1.1887291e-15 
4010.2 1.1293405e-15 
4010.9 1.0670672e-15 
4011.5 1.1471359e-15 
4012.2 1.0414264e-15 
4012.9 1.1011185e-15 
4013.6 1.2263942e-15 
4014.2 1.2034713e-15 
4014.9 1.3155365e-15 
4015.6 1.2866411e-15 
4016.3 1.2121936e-15 
4016.9 1.1439392e-15 
4017.6 9.5819047e-16 
4018.3 1.0556318e-15 
4018.9 1.2158638e-15 
4019.6 1.1807801e-15 
4020.3 1.1959298e-15 
4021.0 1.2260664e-15 
4021.6 1.2079535e-15 
4022.3 1.1599507e-15 
4023.0 1.1245238e-15 
4023.7 1.0586669e-15 
4024.3 1.042063e-15 
4025.0 1.0065492e-15 
4025.7 1.046516e-15 
4026.4 1.1022173e-15 
4027.0 1.2008254e-15 
4027.7 1.2874897e-15 
4028.4 1.1843089e-15 
4029.0 9.9431268e-16 
4029.7 1.0038024e-15 
4030.4 1.0721533e-15 
4031.1 1.2187136e-15 
4031.7 1.1629949e-15 
4032.4 1.1656906e-15 
4033.1 1.2145001e-15 
4033.8 1.2058302e-15 
4034.4 1.0809301e-15 
4035.1 9.6271929e-16 
4035.8 9.9568255e-16 
4036.5 1.133267e-15 
4037.1 1.2163838e-15 
4037.8 1.1786648e-15 
4038.5 1.2079776e-15 
4039.2 1.1796551e-15 
4039.8 1.1012602e-15 
4040.5 1.0737456e-15 
4041.2 1.2029587e-15 
4041.8 1.1640245e-15 
4042.5 1.1817261e-15 
4043.2 1.1945987e-15 
4043.9 1.1790419e-15 
4044.5 1.0911068e-15 
4045.2 1.10391e-15 
4045.9 1.2976269e-15 
4046.6 1.2161352e-15 
4047.2 1.1344122e-15 
4047.9 1.2183654e-15 
4048.6 1.1017932e-15 
4049.3 1.0267763e-15 
4049.9 1.2634982e-15 
4050.6 1.2047154e-15 
4051.3 1.1869612e-15 
4051.9 1.1832429e-15 
4052.6 9.9197491e-16 
4053.3 9.5174365e-16 
4054.0 1.0654861e-15 
4054.6 1.1328072e-15 
4055.3 1.0479384e-15 
4056.0 1.1015175e-15 
4056.7 1.1183391e-15 
4057.3 1.0177266e-15 
4058.0 1.0922301e-15 
4058.7 1.1867726e-15 
4059.4 1.2014448e-15 
4060.0 1.1916002e-15 
4060.7 1.2260492e-15 
4061.4 1.2104852e-15 
4062.0 1.1852834e-15 
4062.7 1.2567947e-15 
4063.4 1.1160433e-15 
4064.1 1.1170328e-15 
4064.7 1.1720722e-15 
4065.4 1.1114491e-15 
4066.1 1.1380421e-15 
4066.8 1.1595943e-15 
4067.4 1.1791836e-15 
4068.1 1.2221311e-15 
4068.8 1.2496835e-15 
4069.5 1.1502253e-15 
4070.1 1.0048418e-15 
4070.8 1.046477e-15 
4071.5 1.1357088e-15 
4072.2 1.211293e-15 
4072.8 1.1520419e-15 
4073.5 1.1824493e-15 
4074.2 1.1159743e-15 
4074.8 1.006254e-15 
4075.5 1.0474483e-15 
4076.2 1.0803556e-15 
4076.9 1.1057567e-15 
4077.5 1.1023214e-15 
4078.2 1.1121536e-15 
4078.9 9.5672501e-16 
4079.6 1.034394e-15 
4080.2 1.1747598e-15 
4080.9 1.0596737e-15 
4081.6 1.0489117e-15 
4082.3 1.2148911e-15 
4082.9 1.1187686e-15 
4083.6 9.8958425e-16 
4084.3 9.2977206e-16 
4084.9 8.2656657e-16 
4085.6 7.7258073e-16 
4086.3 9.0183558e-16 
4087.0 1.0141578e-15 
4087.6 1.1037392e-15 
4088.3 1.0401768e-15 
4089.0 1.0194889e-15 
4089.7 1.0773476e-15 
4090.3 1.022962e-15 
4091.0 1.0472241e-15 
4091.7 1.0255391e-15 
4092.4 1.1464887e-15 
4093.0 1.0376534e-15 
4093.7 1.0642186e-15 
4094.4 1.198187e-15 
4095.0 1.0388148e-15 
4095.7 1.0294098e-15 
4096.4 1.0635504e-15 
4097.1 9.2386598e-16 
4097.7 1.0259405e-15 
4098.4 1.1858455e-15 
4099.1 1.04683e-15 
4099.8 9.966925e-16 
4100.4 1.0717628e-15 
4101.1 1.1164091e-15 
4101.8 1.0856307e-15 
4102.5 9.9477797e-16 
4103.1 1.0130434e-15 
4103.8 1.1120658e-15 
4104.5 1.0291971e-15 
4105.1 1.0512361e-15 
4105.8 1.0291373e-15 
4106.5 1.1181796e-15 
4107.2 1.1528081e-15 
4107.8 1.1166248e-15 
4108.5 9.3538614e-16 
4109.2 1.0473091e-15 
4109.9 1.1319354e-15 
4110.5 9.9302705e-16 
4111.2 1.0695403e-15 
4111.9 1.0264432e-15 
4112.6 9.8450656e-16 
4113.2 1.0128909e-15 
4113.9 1.0756341e-15 
4114.6 1.0426617e-15 
4115.3 9.6494075e-16 
4115.9 9.4557293e-16 
4116.6 1.1836119e-15 
4117.3 1.1598423e-15 
4117.9 1.1910116e-15 
4118.6 1.1132598e-15 
4119.3 1.0982105e-15 
4120.0 1.142164e-15 
4120.6 1.0682682e-15 
4121.3 1.1942512e-15 
4122.0 1.0765045e-15 
4122.7 1.0222815e-15 
4123.3 1.1671555e-15 
4124.0 1.0398216e-15 
4124.7 1.0462597e-15 
4125.4 1.1332658e-15 
4126.0 1.0390437e-15 
4126.7 1.0700481e-15 
4127.4 1.1099177e-15 
4128.0 1.1331105e-15 
4128.7 1.0658906e-15 
4129.4 1.1944029e-15 
4130.1 1.1543334e-15 
4130.7 9.5948211e-16 
4131.4 9.9901331e-16 
4132.1 1.0146116e-15 
4132.8 9.7255992e-16 
4133.4 9.8905844e-16 
4134.1 1.0617683e-15 
4134.8 1.1476471e-15 
4135.5 1.035623e-15 
4136.1 1.0644148e-15 
4136.8 1.1232753e-15 
4137.5 1.1180084e-15 
4138.1 1.1133164e-15 
4138.8 1.1304094e-15 
4139.5 9.8362482e-16 
4140.2 1.0124487e-15 
4140.8 1.0471261e-15 
4141.5 1.0679763e-15 
4142.2 1.1194148e-15 
4142.9 1.0661264e-15 
4143.5 1.0467721e-15 
4144.2 1.0208067e-15 
4144.9 1.021811e-15 
4145.6 1.0900033e-15 
4146.2 1.0745664e-15 
4146.9 1.1158305e-15 
4147.6 1.1245177e-15 
4148.2 1.1336254e-15 
4148.9 1.0283405e-15 
4149.6 9.9609672e-16 
4150.3 1.0713004e-15 
4150.9 1.1476108e-15 
4151.6 1.1407392e-15 
4152.3 1.0857154e-15 
4153.0 1.0890666e-15 
4153.6 1.0113623e-15 
4154.3 1.0201291e-15 
4155.0 1.1264457e-15 
4155.7 1.1834234e-15 
4156.3 1.1259839e-15 
4157.0 1.1030669e-15 
4157.7 1.1038741e-15 
4158.4 1.0423079e-15 
4159.0 1.0744975e-15 
4159.7 1.1229979e-15 
4160.4 1.123495e-15 
4161.0 1.0146367e-15 
4161.7 1.0395691e-15 
4162.4 1.1276741e-15 
4163.1 1.0577496e-15 
4163.7 1.0265409e-15 
4164.4 9.8804054e-16 
4165.1 9.1154279e-16 
4165.8 9.7730803e-16 
4166.4 1.0702967e-15 
4167.1 1.1153666e-15 
4167.8 1.1821602e-15 
4168.5 1.138148e-15 
4169.1 1.0749964e-15 
4169.8 1.0997468e-15 
4170.5 1.0222718e-15 
4171.1 9.6630038e-16 
4171.8 1.03831e-15 
4172.5 1.1020401e-15 
4173.2 1.0679574e-15 
4173.8 9.9921427e-16 
4174.5 1.0964098e-15 
4175.2 1.1583198e-15 
4175.9 1.0484675e-15 
4176.5 1.092344e-15 
4177.2 1.1070789e-15 
4177.9 9.9069993e-16 
4178.6 1.0527954e-15 
4179.2 1.1828711e-15 
4179.9 1.1313375e-15 
4180.6 1.0334517e-15 
4181.2 1.0833132e-15 
4181.9 1.0828762e-15 
4182.6 1.0740958e-15 
4183.3 1.0312749e-15 
4183.9 1.0479356e-15 
4184.6 1.1274667e-15 
4185.3 1.1111116e-15 
4186.0 9.5766324e-16 
4186.6 9.2804715e-16 
4187.3 1.1353139e-15 
4188.0 1.1286686e-15 
4188.7 1.0670792e-15 
4189.3 1.088488e-15 
4190.0 1.1129333e-15 
4190.7 1.0656621e-15 
4191.4 1.0612907e-15 
4192.0 1.0389803e-15 
4192.7 1.0406166e-15 
4193.4 1.0201219e-15 
4194.0 1.0089484e-15 
4194.7 9.5377964e-16 
4195.4 1.0687466e-15 
4196.1 1.1090395e-15 
4196.7 1.0566086e-15 
4197.4 1.0392897e-15 
4198.1 1.0636427e-15 
4198.8 1.051176e-15 
4199.4 1.0268963e-15 
4200.1 1.0376832e-15 
4200.8 1.0160581e-15 
4201.5 1.0555037e-15 
4202.1 1.1297905e-15 
4202.8 1.0141936e-15 
4203.5 9.9636497e-16 
4204.1 9.5576281e-16 
4204.8 9.6995837e-16 
4205.5 9.9683196e-16 
4206.2 1.0339041e-15 
4206.8 9.7506708e-16 
4207.5 1.0426438e-15 
4208.2 1.0444327e-15 
4208.9 1.043719e-15 
4209.5 1.0489254e-15 
4210.2 9.2545942e-16 
4210.9 1.0279381e-15 
4211.6 1.0261661e-15 
4212.2 1.003539e-15 
4212.9 1.0091279e-15 
4213.6 1.1117887e-15 
4214.2 1.0595238e-15 
4214.9 1.0905804e-15 
4215.6 1.0761399e-15 
4216.3 1.0991221e-15 
4216.9 1.0324983e-15 
4217.6 9.5985433e-16 
4218.3 9.4867415e-16 
4219.0 1.0090576e-15 
4219.6 9.896208e-16 
4220.3 1.0964941e-15 
4221.0 1.1297792e-15 
4221.7 1.0513175e-15 
4222.3 9.1753966e-16 
4223.0 1.0215283e-15 
4223.7 1.0396996e-15 
4224.3 1.0634976e-15 
4225.0 1.068469e-15 
4225.7 9.950767e-16 
4226.4 9.6346457e-16 
4227.0 9.5040642e-16 
4227.7 8.9901713e-16 
4228.4 1.0307209e-15 
4229.1 1.0521948e-15 
4229.7 1.0096809e-15 
4230.4 9.6640468e-16 
4231.1 1.0636797e-15 
4231.8 1.0708946e-15 
4232.4 1.0680518e-15 
4233.1 1.0526663e-15 
4233.8 9.9112797e-16 
4234.5 1.0001139e-15 
4235.1 1.0525445e-15 
4235.8 1.0321988e-15 
4236.5 9.5330941e-16 
4237.1 1.0171783e-15 
4237.8 1.0252313e-15 
4238.5 9.9841166e-16 
4239.2 1.0048571e-15 
4239.8 9.6378354e-16 
4240.5 8.1455577e-16 
4241.2 9.0415157e-16 
4241.9 9.90263e-16 
4242.5 9.515373e-16 
4243.2 9.0237759e-16 
4243.9 9.2544387e-16 
4244.6 9.3616567e-16 
4245.2 8.5945979e-16 
4245.9 8.4752345e-16 
4246.6 9.5405489e-16 
4247.2 1.0196338e-15 
4247.9 9.6350655e-16 
4248.6 9.7560828e-16 
4249.3 1.0383168e-15 
4249.9 9.9865859e-16 
4250.6 1.0062039e-15 
4251.3 1.0630046e-15 
4252.0 1.0375839e-15 
4252.6 1.0519445e-15 
4253.3 1.0219749e-15 
4254.0 1.0112443e-15 
4254.7 1.0018422e-15 
4255.3 9.7808445e-16 
4256.0 9.9879108e-16 
4256.7 9.3664982e-16 
4257.3 9.2190708e-16 
4258.0 9.3863367e-16 
4258.7 9.3946803e-16 
4259.4 9.5045318e-16 
4260.0 9.4809692e-16 
4260.7 9.7341342e-16 
4261.4 9.7036325e-16 
4262.1 9.5991291e-16 
4262.7 9.9632989e-16 
4263.4 1.0684351e-15 
4264.1 1.0561319e-15 
4264.8 1.0058641e-15 
4265.4 9.8654039e-16 
4266.1 1.0306297e-15 
4266.8 1.0397922e-15 
4267.5 1.0353277e-15 
4268.1 1.0061201e-15 
4268.8 9.5846241e-16 
4269.5 9.6008524e-16 
4270.1 9.7538304e-16 
4270.8 9.9820786e-16 
4271.5 1.0307335e-15 
4272.2 1.0042026e-15 
4272.8 9.5554039e-16 
4273.5 9.4469667e-16 
4274.2 1.0132201e-15 
4274.9 9.941224e-16 
4275.5 9.4395179e-16 
4276.2 9.720351e-16 
4276.9 9.317003e-16 
4277.6 9.3575695e-16 
4278.2 1.0709763e-15 
4278.9 1.0419813e-15 
4279.6 9.7315361e-16 
4280.2 9.7250018e-16 
4280.9 9.1952162e-16 
4281.6 8.8589786e-16 
4282.3 9.5885669e-16 
4282.9 1.0223021e-15 
4283.6 9.6242838e-16 
4284.3 9.8590853e-16 
4285.0 9.7821262e-16 
4285.6 9.0947319e-16 
4286.3 9.7649066e-16 
4287.0 9.9419545e-16 
4287.7 1.0042557e-15 
4288.3 1.0249081e-15 
4289.0 9.7395919e-16 
4289.7 8.8971927e-16 
4290.3 9.060573e-16 
4291.0 9.7786769e-16 
4291.7 8.9868946e-16 
4292.4 9.412957e-16 
4293.0 9.8974281e-16 
4293.7 9.6021487e-16 
4294.4 9.7503869e-16 
4295.1 9.4065893e-16 
4295.7 9.3882399e-16 
4296.4 9.9490543e-16 
4297.1 1.0157106e-15 
4297.8 1.0311079e-15 
4298.4 9.9713242e-16 
4299.1 8.5988242e-16 
4299.8 9.3128493e-16 
4300.4 1.0010153e-15 
4301.1 9.8548386e-16 
4301.8 9.71169e-16 
4302.5 9.7407601e-16 
4303.1 9.5577063e-16 
4303.8 9.1182499e-16 
4304.5 9.500184e-16 
4305.2 9.4302813e-16 
4305.8 9.8393439e-16 
4306.5 9.5109864e-16 
4307.2 9.335187e-16 
4307.9 9.6955956e-16 
4308.5 9.1026003e-16 
4309.2 9.2793896e-16 
4309.9 9.5418754e-16 
4310.6 9.1183363e-16 
4311.2 9.1884887e-16 
4311.9 9.2749996e-16 
4312.6 9.0550141e-16 
4313.2 9.8026082e-16 
4313.9 9.4543017e-16 
4314.6 9.3087281e-16 
4315.3 9.0602568e-16 
4315.9 8.8493001e-16 
4316.6 9.3611156e-16 
4317.3 8.5172451e-16 
4318.0 8.752006e-16 
4318.6 9.3905003e-16 
4319.3 9.5711155e-16 
4320.0 9.243458e-16 
4320.7 9.3779062e-16 
4321.3 9.845172e-16 
4322.0 9.1448954e-16 
4322.7 9.7726938e-16 
4323.3 9.7418672e-16 
4324.0 9.2496687e-16 
4324.7 8.9819416e-16 
4325.4 9.7088925e-16 
4326.0 9.5256628e-16 
4326.7 9.2945728e-16 
4327.4 9.3897731e-16 
4328.1 9.7830878e-16 
4328.7 1.0272998e-15 
4329.4 8.3890866e-16 
4330.1 9.4019074e-16 
4330.8 9.9449374e-16 
4331.4 1.009413e-15 
4332.1 9.3354659e-16 
4332.8 9.0981564e-16 
4333.4 9.3232062e-16 
4334.1 9.566086e-16 
4334.8 9.4712403e-16 
4335.5 9.4681213e-16 
4336.1 9.6137725e-16 
4336.8 9.3494773e-16 
4337.5 9.2913566e-16 
4338.2 9.4474521e-16 
4338.8 9.5480119e-16 
4339.5 9.12633e-16 
4340.2 8.9146297e-16 
4340.9 9.2036111e-16 
4341.5 9.4536853e-16 
4342.2 8.5966509e-16 
4342.9 9.0748726e-16 
4343.6 8.8208178e-16 
4344.2 9.7483991e-16 
4344.9 9.1818072e-16 
4345.6 9.988492e-16 
4346.2 9.2149221e-16 
4346.9 8.8573095e-16 
4347.6 9.28608e-16 
4348.3 9.0727253e-16 
4348.9 8.8209184e-16 
4349.6 8.6192261e-16 
4350.3 8.884131e-16 
4351.0 9.3066284e-16 
4351.6 9.6481334e-16 
4352.3 9.0765559e-16 
4353.0 8.7597547e-16 
4353.7 9.3501732e-16 
4354.3 9.7551986e-16 
4355.0 9.8359536e-16 
4355.7 9.3275592e-16 
4356.3 8.6958084e-16 
4357.0 9.228567e-16 
4357.7 9.2703852e-16 
4358.4 9.6453405e-16 
4359.0 9.2265132e-16 
4359.7 9.0362615e-16 
4360.4 9.3987959e-16 
4361.1 9.3678396e-16 
4361.7 9.3921172e-16 
4362.4 9.405598e-16 
4363.1 9.4882175e-16 
4363.8 8.7671558e-16 
4364.4 8.9440726e-16 
4365.1 9.5314399e-16 
4365.8 9.2567696e-16 
4366.4 8.8857801e-16 
4367.1 8.8898922e-16 
4367.8 9.1381515e-16 
4368.5 9.1938284e-16 
4369.1 8.5763529e-16 
4369.8 8.1711732e-16 
4370.5 8.7904971e-16 
4371.2 9.1415671e-16 
4371.8 9.254252e-16 
4372.5 9.1572513e-16 
4373.2 9.3808738e-16 
4373.9 9.4444739e-16 
4374.5 8.3493888e-16 
4375.2 8.8033812e-16 
4375.9 9.4591291e-16 
4376.5 9.0375827e-16 
4377.2 8.8182533e-16 
4377.9 8.862316e-16 
4378.6 9.5818378e-16 
4379.2 9.829562e-16 
4379.9 9.2069797e-16 
4380.6 9.097123e-16 
4381.3 9.4397529e-16 
4381.9 9.2193229e-16 
4382.6 8.6765786e-16 
4383.3 8.7647737e-16 
4384.0 9.2726551e-16 
4384.6 8.9501744e-16 
4385.3 8.3224838e-16 
4386.0 8.4575971e-16 
4386.7 8.9226176e-16 
4387.3 8.4019558e-16 
4388.0 8.2565744e-16 
4388.7 8.9128024e-16 
4389.3 8.9315996e-16 
4390.0 8.5261529e-16 
4390.7 8.963573e-16 
4391.4 9.3930428e-16 
4392.0 9.0302129e-16 
4392.7 8.7939683e-16 
4393.4 8.8968295e-16 
4394.1 8.4936309e-16 
4394.7 8.426657e-16 
4395.4 8.9321145e-16 
4396.1 9.4927905e-16 
4396.8 8.7073555e-16 
4397.4 8.3854891e-16 
4398.1 8.4262162e-16 
4398.8 8.9951924e-16 
4399.4 9.305821e-16 
4400.1 8.7668764e-16 
4400.8 9.0277377e-16 
4401.5 9.0410389e-16 
4402.1 8.2327944e-16 
4402.8 8.1239053e-16 
4403.5 8.1675594e-16 
4404.2 8.8322311e-16 
4404.8 8.9318996e-16 
4405.5 8.8734959e-16 
4406.2 8.7693906e-16 
4406.9 9.1194283e-16 
4407.5 9.5636253e-16 
4408.2 8.9814815e-16 
4408.9 9.0836601e-16 
4409.5 9.2446966e-16 
4410.2 9.1488395e-16 
4410.9 9.3717506e-16 
4411.6 9.1596148e-16 
4412.2 9.4326957e-16 
4412.9 9.0849955e-16 
4413.6 9.0495459e-16 
4414.3 8.6913847e-16 
4414.9 8.2420839e-16 
4415.6 8.6658418e-16 
4416.3 9.2460003e-16 
4417.0 8.8383569e-16 
4417.6 8.8538943e-16 
4418.3 8.5449646e-16 
4419.0 8.6757741e-16 
4419.7 8.5201136e-16 
4420.3 8.358882e-16 
4421.0 8.4244533e-16 
4421.7 8.7351959e-16 
4422.3 8.999266e-16 
4423.0 8.9969299e-16 
4423.7 8.8157248e-16 
4424.4 9.1354824e-16 
4425.0 9.7491809e-16 
4425.7 8.7599789e-16 
4426.4 8.365549e-16 
4427.1 9.2494771e-16 
4427.7 9.092049e-16 
4428.4 9.4698086e-16 
4429.1 9.0324996e-16 
4429.8 8.6248637e-16 
4430.4 8.7260434e-16 
4431.1 8.5804458e-16 
4431.8 9.0022163e-16 
4432.4 8.0258245e-16 
4433.1 8.7479718e-16 
4433.8 8.5619604e-16 
4434.5 8.2251486e-16 
4435.1 8.6803532e-16 
4435.8 8.5318814e-16 
4436.5 9.2089418e-16 
4437.2 9.2267638e-16 
4437.8 8.5819884e-16 
4438.5 9.0157667e-16 
4439.2 8.7342946e-16 
4439.9 9.2110107e-16 
4440.5 8.7074234e-16 
4441.2 8.681415e-16 
4441.9 8.9607194e-16 
4442.5 9.0368941e-16 
4443.2 9.1555477e-16 
4443.9 8.9037606e-16 
4444.6 8.6860448e-16 
4445.2 8.6231165e-16 
4445.9 8.8129918e-16 
4446.6 8.3523577e-16 
4447.3 8.2779093e-16 
4447.9 9.0445692e-16 
4448.6 8.9857827e-16 
4449.3 8.9112606e-16 
4450.0 8.5525399e-16 
4450.6 8.3733656e-16 
4451.3 8.5758231e-16 
4452.0 8.3352344e-16 
4452.6 8.2011997e-16 
4453.3 8.4925889e-16 
4454.0 9.0772698e-16 
4454.7 8.932494e-16 
4455.3 8.9065227e-16 
4456.0 9.049519e-16 
4456.7 9.1352437e-16 
4457.4 9.3692071e-16 
4458.0 9.2398688e-16 
4458.7 8.8389472e-16 
4459.4 8.8917671e-16 
4460.1 8.4710334e-16 
4460.7 8.4026939e-16 
4461.4 8.3530791e-16 
4462.1 8.5057385e-16 
4462.8 8.3316446e-16 
4463.4 8.5028862e-16 
4464.1 8.7195477e-16 
4464.8 8.7483213e-16 
4465.4 8.5236575e-16 
4466.1 8.5581276e-16 
4466.8 9.2043427e-16 
4467.5 8.8259225e-16 
4468.1 8.6421623e-16 
4468.8 9.0554448e-16 
4469.5 9.2723159e-16 
4470.2 9.3244687e-16 
4470.8 8.7941143e-16 
4471.5 8.6748438e-16 
4472.2 9.0918767e-16 
4472.9 9.3357269e-16 
4473.5 9.0351009e-16 
4474.2 8.7480604e-16 
4474.9 8.7095627e-16 
4475.5 8.6198983e-16 
4476.2 8.9303481e-16 
4476.9 8.7724581e-16 
4477.6 8.5525333e-16 
4478.2 9.399208e-16 
4478.9 9.294954e-16 
4479.6 8.4693527e-16 
4480.3 8.7070706e-16 
4480.9 8.8868366e-16 
4481.6 9.0829447e-16 
4482.3 8.6728425e-16 
4483.0 8.4411099e-16 
4483.6 8.5395517e-16 
4484.3 8.6331056e-16 
4485.0 8.7634368e-16 
4485.6 8.6751441e-16 
4486.3 8.7777187e-16 
4487.0 8.7681085e-16 
4487.7 8.4377418e-16 
4488.3 8.5283927e-16 
4489.0 8.7928347e-16 
4489.7 8.5283542e-16 
4490.4 8.4651456e-16 
4491.0 8.6908026e-16 
4491.7 8.4556876e-16 
4492.4 8.1635168e-16 
4493.1 8.3886399e-16 
4493.7 8.678889e-16 
4494.4 8.870455e-16 
4495.1 8.8647621e-16 
4495.7 8.8484919e-16 
4496.4 9.0724944e-16 
4497.1 9.1695108e-16 
4497.8 9.1985141e-16 
4498.4 8.7717135e-16 
4499.1 8.0523955e-16 
4499.8 8.2972481e-16 
4500.5 8.8159399e-16 
4501.1 8.8452259e-16 
4501.8 9.0256748e-16 
4502.5 8.4905403e-16 
4503.2 8.2956719e-16 
4503.8 8.0798709e-16 
4504.5 8.2846424e-16 
4505.2 8.690758e-16 
4505.9 8.6528513e-16 
4506.5 8.4239556e-16 
4507.2 8.8909053e-16 
4507.9 9.165425e-16 
4508.5 9.0464936e-16 
4509.2 8.6405027e-16 
4509.9 8.5403388e-16 
4510.6 8.7424594e-16 
4511.2 8.7538358e-16 
4511.9 8.8095967e-16 
4512.6 8.6381653e-16 
4513.3 8.457464e-16 
4513.9 8.5208742e-16 
4514.6 8.9934325e-16 
4515.3 9.2261279e-16 
4516.0 8.7952475e-16 
4516.6 7.8062238e-16 
4517.3 8.2338778e-16 
4518.0 9.0248005e-16 
4518.6 8.5062476e-16 
4519.3 8.7741419e-16 
4520.0 8.8670155e-16 
4520.7 8.473778e-16 
4521.3 8.076838e-16 
4522.0 7.9764111e-16 
4522.7 7.8341666e-16 
4523.4 8.5734901e-16 
4524.0 8.8280357e-16 
4524.7 8.1886806e-16 
4525.4 8.3478245e-16 
4526.1 7.8908329e-16 
4526.7 8.1133212e-16 
4527.4 8.5095154e-16 
4528.1 8.8757685e-16 
4528.7 8.608825e-16 
4529.4 8.2393e-16 
4530.1 8.5278831e-16 
4530.8 8.5511569e-16 
4531.4 7.9954207e-16 
4532.1 7.5162387e-16 
4532.8 7.8892166e-16 
4533.5 7.939132e-16 
4534.1 8.9381149e-16 
4534.8 8.235915e-16 
4535.5 8.4297263e-16 
4536.2 8.1036342e-16 
4536.8 7.5038381e-16 
4537.5 7.7501257e-16 
4538.2 8.0925792e-16 
4538.9 7.8855753e-16 
4539.5 8.2292112e-16 
4540.2 8.6409124e-16 
4540.9 8.9322461e-16 
4541.5 8.4451606e-16 
4542.2 7.9129247e-16 
4542.9 8.6959644e-16 
4543.6 8.4537465e-16 
4544.2 8.1148723e-16 
4544.9 8.4735449e-16 
4545.6 8.537728e-16 
4546.3 8.4382875e-16 
4546.9 8.3792417e-16 
4547.6 7.771422e-16 
4548.3 7.374128e-16 
4549.0 7.688771e-16 
4549.6 8.3479539e-16 
4550.3 8.4373147e-16 
4551.0 8.4285987e-16 
4551.6 7.9301207e-16 
4552.3 7.9467794e-16 
4553.0 8.3635725e-16 
4553.7 8.1117312e-16 
4554.3 8.0828047e-16 
4555.0 7.9359508e-16 
4555.7 8.0040814e-16 
4556.4 7.9845546e-16 
4557.0 7.9196027e-16 
4557.7 8.3976107e-16 
4558.4 8.7017514e-16 
4559.1 8.405946e-16 
4559.7 8.6001211e-16 
4560.4 8.2569693e-16 
4561.1 8.0943333e-16 
4561.7 8.1582775e-16 
4562.4 8.1173139e-16 
4563.1 8.4806524e-16 
4563.8 8.6090793e-16 
4564.4 8.5612862e-16 
4565.1 8.4344857e-16 
4565.8 8.0128706e-16 
4566.5 7.6424342e-16 
4567.1 7.6598102e-16 
4567.8 8.1965623e-16 
4568.5 7.8914855e-16 
4569.2 8.0734428e-16 
4569.8 8.7189854e-16 
4570.5 8.4925866e-16 
4571.2 8.5024369e-16 
4571.8 8.5100282e-16 
4572.5 8.2975719e-16 
4573.2 7.8043595e-16 
4573.9 7.8894737e-16 
4574.5 7.9330731e-16 
4575.2 7.7923635e-16 
4575.9 7.9599932e-16 
4576.6 8.1037692e-16 
4577.2 8.2583058e-16 
4577.9 8.2585757e-16 
4578.6 7.9621047e-16 
4579.3 8.0967313e-16 
4579.9 8.3743741e-16 
4580.6 8.042342e-16 
4581.3 8.1354222e-16 
4582.0 8.1102081e-16 
4582.6 7.9521672e-16 
4583.3 7.8919349e-16 
4584.0 8.0282783e-16 
4584.6 7.8479863e-16 
4585.3 7.7190893e-16 
4586.0 8.0601009e-16 
4586.7 8.161813e-16 
4587.3 7.9152468e-16 
4588.0 7.9640308e-16 
4588.7 7.9282678e-16 
4589.4 7.8344437e-16 
4590.0 7.7910808e-16 
4590.7 8.0731188e-16 
4591.4 8.4345381e-16 
4592.1 8.1568169e-16 
4592.7 7.7134896e-16 
4593.4 7.7734602e-16 
4594.1 8.1280244e-16 
4594.7 8.0450897e-16 
4595.4 8.0440401e-16 
4596.1 8.1916484e-16 
4596.8 7.4142752e-16 
4597.4 7.4054516e-16 
4598.1 7.7414223e-16 
4598.8 7.4501697e-16 
4599.5 7.6167961e-16 
4600.1 7.6890909e-16 
4600.8 8.0849714e-16 
4601.5 8.1846867e-16 
4602.2 7.8429034e-16 
4602.8 8.0910696e-16 
4603.5 8.3350627e-16 
4604.2 7.9809176e-16 
4604.8 7.7762668e-16 
4605.5 7.7864629e-16 
4606.2 7.1615115e-16 
4606.9 7.4975521e-16 
4607.5 8.1963373e-16 
4608.2 7.861989e-16 
4608.9 8.0473406e-16 
4609.6 8.4563612e-16 
4610.2 8.1297981e-16 
4610.9 7.9331728e-16 
4611.6 7.7235384e-16 
4612.3 7.751264e-16 
4612.9 8.0313083e-16 
4613.6 8.0089079e-16 
4614.3 7.0760829e-16 
4615.0 7.1037642e-16 
4615.6 7.5894258e-16 
4616.3 7.84761e-16 
4617.0 7.8027138e-16 
4617.6 7.5938675e-16 
4618.3 7.0814066e-16 
4619.0 7.9021298e-16 
4619.7 7.8826752e-16 
4620.3 7.5650193e-16 
4621.0 7.7408024e-16 
4621.7 7.9036919e-16 
4622.4 8.0375805e-16 
4623.0 7.3691813e-16 
4623.7 7.4670678e-16 
4624.4 7.6900745e-16 
4625.1 7.1869886e-16 
4625.7 7.6990794e-16 
4626.4 7.812897e-16 
4627.1 8.008828e-16 
4627.7 8.091969e-16 
4628.4 7.9528352e-16 
4629.1 7.5149201e-16 
4629.8 7.8817633e-16 
4630.4 8.2548868e-16 
4631.1 7.9068619e-16 
4631.8 7.6851204e-16 
4632.5 7.4997835e-16 
4633.1 7.1114175e-16 
4633.8 7.1242801e-16 
4634.5 7.3914117e-16 
4635.2 7.5601769e-16 
4635.8 7.9866256e-16 
4636.5 7.8331568e-16 
4637.2 7.5993171e-16 
4637.8 7.8961188e-16 
4638.5 7.9990211e-16 
4639.2 7.7637649e-16 
4639.9 7.8423301e-16 
4640.5 7.8787316e-16 
4641.2 7.8625563e-16 
4641.9 7.9359282e-16 
4642.6 7.6464932e-16 
4643.2 7.4354128e-16 
4643.9 7.6533222e-16 
4644.6 8.0791282e-16 
4645.3 7.8279321e-16 
4645.9 7.5895471e-16 
4646.6 7.6399995e-16 
4647.3 7.7948075e-16 
4647.9 7.8582194e-16 
4648.6 7.8947053e-16 
4649.3 7.7193102e-16 
4650.0 7.4872658e-16 
4650.6 7.6682278e-16 
4651.3 7.6531765e-16 
4652.0 7.6810996e-16 
4652.7 8.0663098e-16 
4653.3 8.1157037e-16 
4654.0 7.4487409e-16 
4654.7 7.5780025e-16 
4655.4 7.8185678e-16 
4656.0 7.9355302e-16 
4656.7 7.8409415e-16 
4657.4 7.1426765e-16 
4658.1 7.6125155e-16 
4658.7 8.2276502e-16 
4659.4 7.7271168e-16 
4660.1 7.680796e-16 
4660.7 7.7382017e-16 
4661.4 7.5997729e-16 
4662.1 7.8434224e-16 
4662.8 7.9596116e-16 
4663.4 7.5931904e-16 
4664.1 7.6676082e-16 
4664.8 7.341216e-16 
4665.5 7.6033543e-16 
4666.1 8.0859163e-16 
4666.8 8.0165342e-16 
4667.5 7.6051818e-16 
4668.2 7.481744e-16 
4668.8 7.7017044e-16 
4669.5 7.7676875e-16 
4670.2 7.4314891e-16 
4670.8 7.5765128e-16 
4671.5 7.608946e-16 
4672.2 7.6756326e-16 
4672.9 7.665288e-16 
4673.5 7.8566892e-16 
4674.2 8.5486874e-16 
4674.9 8.0862083e-16 
4675.6 8.0686772e-16 
4676.2 7.6873432e-16 
4676.9 7.6090347e-16 
4677.6 7.721226e-16 
4678.3 7.9355311e-16 
4678.9 7.5439473e-16 
4679.6 7.4721683e-16 
4680.3 7.3736627e-16 
4680.9 7.64537e-16 
4681.6 7.8166174e-16 
4682.3 7.4473937e-16 
4683.0 7.6634943e-16 
4683.6 7.580279e-16 
4684.3 7.5748522e-16 
4685.0 7.9387881e-16 
4685.7 7.4442261e-16 
4686.3 7.7180379e-16 
4687.0 7.9564627e-16 
4687.7 7.7922214e-16 
4688.4 7.6859707e-16 
4689.0 7.6434888e-16 
4689.7 7.9728048e-16 
4690.4 7.9286617e-16 
4691.1 7.6949501e-16 
4691.7 7.7946618e-16 
4692.4 7.6010128e-16 
4693.1 7.3656436e-16 
4693.7 7.371116e-16 
4694.4 7.409368e-16 
4695.1 7.4606427e-16 
4695.8 7.2760483e-16 
4696.4 7.3024536e-16 
4697.1 7.7756571e-16 
4697.8 7.759806e-16 
4698.5 7.4130951e-16 
4699.1 7.3473505e-16 
4699.8 7.4806567e-16 
4700.5 7.7850897e-16 
4701.2 7.8053553e-16 
4701.8 7.6770008e-16 
4702.5 7.7858727e-16 
4703.2 7.994496e-16 
4703.8 7.7117738e-16 
4704.5 7.491211e-16 
4705.2 7.8626475e-16 
4705.9 7.9543722e-16 
4706.5 7.5331524e-16 
4707.2 7.0987259e-16 
4707.9 7.2656241e-16 
4708.6 7.7961388e-16 
4709.2 7.7695823e-16 
4709.9 7.6250445e-16 
4710.6 7.7065763e-16 
4711.3 7.680727e-16 
4711.9 7.7454066e-16 
4712.6 7.3057714e-16 
4713.3 7.3240618e-16 
4713.9 7.5514645e-16 
4714.6 7.3223938e-16 
4715.3 7.2689028e-16 
4716.0 7.3960853e-16 
4716.6 7.4199476e-16 
4717.3 7.1605168e-16 
4718.0 7.1179364e-16 
4718.7 7.2842617e-16 
4719.3 7.3425631e-16 
4720.0 7.5394506e-16 
4720.7 7.3650167e-16 
4721.4 7.4880076e-16 
4722.0 7.1979184e-16 
4722.7 6.6988557e-16 
4723.4 7.0149504e-16 
4724.0 7.5045003e-16 
4724.7 7.543888e-16 
4725.4 7.4050909e-16 
4726.1 7.5766639e-16 
4726.7 7.619378e-16 
4727.4 7.7029271e-16 
4728.1 7.7683398e-16 
4728.8 7.7699045e-16 
4729.4 7.6546908e-16 
4730.1 7.2997776e-16 
4730.8 7.2761366e-16 
4731.5 7.2886714e-16 
4732.1 6.9031886e-16 
4732.8 7.1480393e-16 
4733.5 7.3189677e-16 
4734.2 7.29871e-16 
4734.8 7.1266332e-16 
4735.5 7.2463397e-16 
4736.2 7.2654225e-16 
4736.8 7.0537372e-16 
4737.5 7.6337088e-16 
4738.2 8.0419107e-16 
4738.9 7.7851334e-16 
4739.5 7.4044928e-16 
4740.2 7.1813452e-16 
4740.9 7.2009867e-16 
4741.6 7.3270866e-16 
4742.2 7.3425881e-16 
4742.9 7.1065572e-16 
4743.6 7.0908225e-16 
4744.3 7.3745305e-16 
4744.9 7.8087195e-16 
4745.6 6.9948559e-16 
4746.3 7.1381206e-16 
4746.9 7.2444071e-16 
4747.6 7.444893e-16 
4748.3 7.4409711e-16 
4749.0 7.3812939e-16 
4749.6 7.668807e-16 
4750.3 7.6752991e-16 
4751.0 7.6169967e-16 
4751.7 7.6299829e-16 
4752.3 7.366905e-16 
4753.0 7.4693587e-16 
4753.7 7.5887356e-16 
4754.4 7.3759661e-16 
4755.0 7.5129744e-16 
4755.7 7.4486731e-16 
4756.4 7.2331394e-16 
4757.0 7.4452353e-16 
4757.7 7.6336522e-16 
4758.4 7.6145614e-16 
4759.1 7.4521373e-16 
4759.7 7.420942e-16 
4760.4 7.1989214e-16 
4761.1 7.5482722e-16 
4761.8 7.8921659e-16 
4762.4 7.8151327e-16 
4763.1 7.207627e-16 
4763.8 7.8251831e-16 
4764.5 7.8444611e-16 
4765.1 7.5666135e-16 
4765.8 7.4400014e-16 
4766.5 7.597217e-16 
4767.1 7.2273745e-16 
4767.8 6.9194573e-16 
4768.5 7.2177448e-16 
4769.2 7.4774465e-16 
4769.8 7.7621206e-16 
4770.5 7.4973501e-16 
4771.2 7.6070695e-16 
4771.9 7.7373913e-16 
4772.5 7.6731362e-16 
4773.2 7.6518242e-16 
4773.9 7.5448404e-16 
4774.6 7.436172e-16 
4775.2 7.3907111e-16 
4775.9 7.3957073e-16 
4776.6 7.4397847e-16 
4777.3 7.7396882e-16 
4777.9 7.7023702e-16 
4778.6 7.3238744e-16 
4779.3 7.2066943e-16 
4779.9 7.4725763e-16 
4780.6 7.6607032e-16 
4781.3 7.5445269e-16 
4782.0 7.53012e-16 
4782.6 7.415211e-16 
4783.3 7.2845434e-16 
4784.0 7.6041895e-16 
4784.7 7.6233465e-16 
4785.3 7.4968293e-16 
4786.0 7.3784231e-16 
4786.7 7.4379641e-16 
4787.4 7.5823486e-16 
4788.0 7.5652978e-16 
4788.7 7.4374859e-16 
4789.4 7.5569918e-16 
4790.0 7.282914e-16 
4790.7 7.2867598e-16 
4791.4 7.3982871e-16 
4792.1 7.3086957e-16 
4792.7 7.296001e-16 
4793.4 7.2751591e-16 
4794.1 7.4973163e-16 
4794.8 7.5354996e-16 
4795.4 7.2177406e-16 
4796.1 7.3065565e-16 
4796.8 7.7160535e-16 
4797.5 7.4407986e-16 
4798.1 7.2380092e-16 
4798.8 7.2753881e-16 
4799.5 7.0078307e-16 
4800.1 7.2122033e-16 
4800.8 7.4866839e-16 
4801.5 7.6265623e-16 
4802.2 7.6906527e-16 
4802.8 7.5257472e-16 
4803.5 7.1125153e-16 
4804.2 7.2013986e-16 
4804.9 7.1640384e-16 
4805.5 7.0171177e-16 
4806.2 7.3528702e-16 
4806.9 7.4361343e-16 
4807.6 7.4477928e-16 
4808.2 7.4614036e-16 
4808.9 7.6679833e-16 
4809.6 7.7135592e-16 
4810.3 7.6914934e-16 
4810.9 7.3576084e-16 
4811.6 6.9188647e-16 
4812.3 7.0262733e-16 
4812.9 7.1898598e-16 
4813.6 7.2619283e-16 
4814.3 7.330228e-16 
4815.0 7.3083786e-16 
4815.6 7.3498643e-16 
4816.3 7.2454651e-16 
4817.0 7.0989715e-16 
4817.7 7.158935e-16 
4818.3 6.9183862e-16 
4819.0 6.6004546e-16 
4819.7 6.923383e-16 
4820.4 7.1932733e-16 
4821.0 6.9880773e-16 
4821.7 6.908916e-16 
4822.4 7.1587072e-16 
4823.0 7.3138704e-16 
4823.7 7.5346917e-16 
4824.4 7.7252207e-16 
4825.1 7.3427621e-16 
4825.7 7.0700667e-16 
4826.4 7.2101407e-16 
4827.1 7.286874e-16 
4827.8 7.3740353e-16 
4828.4 7.3967386e-16 
4829.1 7.2574874e-16 
4829.8 7.1721617e-16 
4830.5 7.2935889e-16 
4831.1 7.3803883e-16 
4831.8 7.1805625e-16 
4832.5 7.1573668e-16 
4833.1 7.5050092e-16 
4833.8 7.6722422e-16 
4834.5 7.5053821e-16 
4835.2 7.2167957e-16 
4835.8 6.7541407e-16 
4836.5 6.9880316e-16 
4837.2 7.5480997e-16 
4837.9 7.4033723e-16 
4838.5 7.3079932e-16 
4839.2 7.1160265e-16 
4839.9 6.995997e-16 
4840.6 7.0091835e-16 
4841.2 7.1983727e-16 
4841.9 7.6292884e-16 
4842.6 7.5261716e-16 
4843.2 6.9737809e-16 
4843.9 7.3554388e-16 
4844.6 7.480524e-16 
4845.3 6.9946128e-16 
4845.9 7.0438452e-16 
4846.6 6.9544641e-16 
4847.3 7.2905757e-16 
4848.0 7.3508237e-16 
4848.6 7.384159e-16 
4849.3 7.2458439e-16 
4850.0 7.2118116e-16 
4850.7 7.1326228e-16 
4851.3 7.0223656e-16 
4852.0 6.7606651e-16 
4852.7 6.7826476e-16 
4853.4 7.1869585e-16 
4854.0 7.268728e-16 
4854.7 7.4669054e-16 
4855.4 7.4369794e-16 
4856.0 7.208791e-16 
4856.7 7.2412091e-16 
4857.4 7.2676212e-16 
4858.1 7.0787195e-16 
4858.7 7.3812574e-16 
4859.4 7.1787314e-16 
4860.1 7.1943267e-16 
4860.8 6.8836539e-16 
4861.4 7.1954368e-16 
4862.1 7.0652027e-16 
4862.8 7.1237872e-16 
4863.5 6.6948402e-16 
4864.1 6.9794499e-16 
4864.8 7.0538181e-16 
4865.5 7.0402265e-16 
4866.1 7.0937834e-16 
4866.8 6.9949047e-16 
4867.5 6.9856317e-16 
4868.2 7.1535794e-16 
4868.8 7.4945875e-16 
4869.5 7.129893e-16 
4870.2 7.208651e-16 
4870.9 7.0253728e-16 
4871.5 6.9997598e-16 
4872.2 6.8908787e-16 
4872.9 6.9461464e-16 
4873.6 7.1565683e-16 
4874.2 6.7555928e-16 
4874.9 6.8456386e-16 
4875.6 7.2740108e-16 
4876.2 7.0780409e-16 
4876.9 7.3072205e-16 
4877.6 7.4696535e-16 
4878.3 7.1507798e-16 
4878.9 7.0265134e-16 
4879.6 7.1167293e-16 
4880.3 6.9865325e-16 
4881.0 7.046097e-16 
4881.6 7.1562089e-16 
4882.3 6.906916e-16 
4883.0 6.9844232e-16 
4883.7 6.9589168e-16 
4884.3 6.9050914e-16 
4885.0 7.0755653e-16 
4885.7 6.939866e-16 
4886.4 6.8742194e-16 
4887.0 7.0729681e-16 
4887.7 7.0832385e-16 
4888.4 6.8557689e-16 
4889.0 7.008489e-16 
4889.7 7.3328748e-16 
4890.4 7.2634717e-16 
4891.1 7.1187746e-16 
4891.7 7.2232947e-16 
4892.4 7.5905588e-16 
4893.1 7.5446838e-16 
4893.8 7.1512346e-16 
4894.4 7.0373817e-16 
4895.1 6.9607199e-16 
4895.8 6.9278173e-16 
4896.5 7.0260716e-16 
4897.1 6.8773724e-16 
4897.8 6.5153283e-16 
4898.5 6.6306674e-16 
4899.1 6.7561876e-16 
4899.8 6.82283e-16 
4900.5 7.0234225e-16 
4901.2 6.9160466e-16 
4901.8 7.1017161e-16 
4902.5 6.9571571e-16 
4903.2 6.8304333e-16 
4903.9 7.0651554e-16 
4904.5 7.1611149e-16 
4905.2 7.2673102e-16 
4905.9 7.0235145e-16 
4906.6 6.6978568e-16 
4907.2 7.0540135e-16 
4907.9 7.1316764e-16 
4908.6 6.9599249e-16 
4909.2 7.0047115e-16 
4909.9 6.8007155e-16 
4910.6 6.8424649e-16 
4911.3 7.2542937e-16 
4911.9 7.1308354e-16 
4912.6 7.0181391e-16 
4913.3 6.9283382e-16 
4914.0 6.9192655e-16 
4914.6 6.9906814e-16 
4915.3 6.9592296e-16 
4916.0 6.9775252e-16 
4916.7 6.9223795e-16 
4917.3 6.9100926e-16 
4918.0 7.0296617e-16 
4918.7 6.8598557e-16 
4919.3 6.6933027e-16 
4920.0 6.696137e-16 
4920.7 7.0808237e-16 
4921.4 6.9606183e-16 
4922.0 6.9508593e-16 
4922.7 7.3836928e-16 
4923.4 7.1214131e-16 
4924.1 6.8263513e-16 
4924.7 7.1725889e-16 
4925.4 7.3344166e-16 
4926.1 7.2056309e-16 
4926.8 7.1425437e-16 
4927.4 7.0837001e-16 
4928.1 6.9264146e-16 
4928.8 6.7570425e-16 
4929.5 6.7879616e-16 
4930.1 6.9401402e-16 
4930.8 6.8758281e-16 
4931.5 6.6283611e-16 
4932.1 6.5953204e-16 
4932.8 6.7921248e-16 
4933.5 6.6933993e-16 
4934.2 6.6598803e-16 
4934.8 6.8859893e-16 
4935.5 6.5330506e-16 
4936.2 6.2706325e-16 
4936.9 6.7983889e-16 
4937.5 6.9558527e-16 
4938.2 6.8757451e-16 
4938.9 7.0950187e-16 
4939.6 7.0305605e-16 
4940.2 6.9731369e-16 
4940.9 6.8254829e-16 
4941.6 6.6049396e-16 
4942.2 6.8625678e-16 
4942.9 7.1096397e-16 
4943.6 7.0996233e-16 
4944.3 6.9855046e-16 
4944.9 6.9354618e-16 
4945.6 6.7145042e-16 
4946.3 6.6970046e-16 
4947.0 6.8847502e-16 
4947.6 6.7910026e-16 
4948.3 6.8684678e-16 
4949.0 6.7125507e-16 
4949.7 6.8642724e-16 
4950.3 6.9123532e-16 
4951.0 6.9747375e-16 
4951.7 6.9697311e-16 
4952.3 6.7019565e-16 
4953.0 6.4590962e-16 
4953.7 6.9525678e-16 
4954.4 6.9452073e-16 
4955.0 6.7857605e-16 
4955.7 6.6615649e-16 
4956.4 6.7164319e-16 
4957.1 6.9676354e-16 
4957.7 6.7011525e-16 
4958.4 6.6785251e-16 
4959.1 6.7589215e-16 
4959.8 7.111276e-16 
4960.4 6.4938724e-16 
4961.1 6.5736948e-16 
4961.8 6.9629934e-16 
4962.5 6.8653381e-16 
4963.1 6.5987874e-16 
4963.8 6.7628825e-16 
4964.5 6.5287821e-16 
4965.1 7.1212416e-16 
4965.8 6.873658e-16 
4966.5 6.7694738e-16 
4967.2 6.8009309e-16 
4967.8 6.8676647e-16 
4968.5 6.9401498e-16 
4969.2 6.6955153e-16 
4969.9 6.7098842e-16 
4970.5 7.1330467e-16 
4971.2 6.8146217e-16 
4971.9 6.5775129e-16 
4972.6 6.6609818e-16 
4973.2 6.7235342e-16 
4973.9 6.733527e-16 
4974.6 6.7146868e-16 
4975.2 6.7934894e-16 
4975.9 6.751184e-16 
4976.6 6.8324921e-16 
4977.3 6.7606947e-16 
4977.9 6.7608815e-16 
4978.6 6.8440074e-16 
4979.3 6.6678403e-16 
4980.0 6.6941715e-16 
4980.6 6.8335551e-16 
4981.3 7.1742748e-16 
4982.0 7.117261e-16 
4982.7 7.012809e-16 
4983.3 6.79393e-16 
4984.0 7.0400333e-16 
4984.7 6.995842e-16 
4985.3 6.5676455e-16 
4986.0 6.7723384e-16 
4986.7 6.6499104e-16 
4987.4 6.3195122e-16 
4988.0 6.5764517e-16 
4988.7 6.6963225e-16 
4989.4 6.6419557e-16 
4990.1 6.6761386e-16 
4990.7 6.6452287e-16 
4991.4 6.9024371e-16 
4992.1 6.7313762e-16 
4992.8 6.6473311e-16 
4993.4 6.7972135e-16 
4994.1 6.6417527e-16 
4994.8 6.7555942e-16 
4995.4 6.6911777e-16 
4996.1 6.4951889e-16 
4996.8 6.6261362e-16 
4997.5 6.8723873e-16 
4998.1 6.6386928e-16 
4998.8 6.6080071e-16 
4999.5 6.6480699e-16 
5000.2 6.7523441e-16 
5000.8 6.6891542e-16 
5001.5 6.548763e-16 
5002.2 6.5892375e-16 
5002.9 6.3468738e-16 
5003.5 6.6901478e-16 
5004.2 7.0103456e-16 
5004.9 6.7714114e-16 
5005.6 6.5764211e-16 
5006.2 6.4641434e-16 
5006.9 6.5837467e-16 
5007.6 6.5386443e-16 
5008.2 6.2437317e-16 
5008.9 6.3035108e-16 
5009.6 6.4268316e-16 
5010.3 6.4929852e-16 
5010.9 6.6751442e-16 
5011.6 6.6212024e-16 
5012.3 6.7036291e-16 
5013.0 6.9943086e-16 
5013.6 6.9593493e-16 
5014.3 6.6901912e-16 
5015.0 6.5265986e-16 
5015.7 6.4915606e-16 
5016.3 6.4718203e-16 
5017.0 6.6244839e-16 
5017.7 6.6083163e-16 
5018.3 6.6918662e-16 
5019.0 6.761715e-16 
5019.7 6.6390059e-16 
5020.4 6.6363042e-16 
5021.0 6.677266e-16 
5021.7 6.6888957e-16 
5022.4 6.5697559e-16 
5023.1 6.6520103e-16 
5023.7 6.781303e-16 
5024.4 6.8844055e-16 
5025.1 7.1031154e-16 
5025.8 6.8675044e-16 
5026.4 6.5821673e-16 
5027.1 6.7257957e-16 
5027.8 6.7879424e-16 
5028.4 6.7343757e-16 
5029.1 6.7999137e-16 
5029.8 6.7727447e-16 
5030.5 6.7979275e-16 
5031.1 6.7744951e-16 
5031.8 6.7580104e-16 
5032.5 6.8738146e-16 
5033.2 6.7031361e-16 
5033.8 6.4203988e-16 
5034.5 6.5407935e-16 
5035.2 6.7754106e-16 
5035.9 6.7736663e-16 
5036.5 6.5830892e-16 
5037.2 6.5188942e-16 
5037.9 6.7789461e-16 
5038.6 6.9981993e-16 
5039.2 6.7218268e-16 
5039.9 6.5015042e-16 
5040.6 6.7733887e-16 
5041.2 6.6535631e-16 
5041.9 6.4809028e-16 
5042.6 6.3677533e-16 
5043.3 6.4689815e-16 
5043.9 6.7551565e-16 
5044.6 6.7604978e-16 
5045.3 6.8198799e-16 
5046.0 6.9875305e-16 
5046.6 6.8184166e-16 
5047.3 6.6604805e-16 
5048.0 6.6598333e-16 
5048.7 6.5332226e-16 
5049.3 6.7399034e-16 
5050.0 6.5802426e-16 
5050.7 6.0342908e-16 
5051.3 6.3891915e-16 
5052.0 6.7443988e-16 
5052.7 6.6421496e-16 
5053.4 6.3809953e-16 
5054.0 6.6824609e-16 
5054.7 6.616575e-16 
5055.4 6.7454506e-16 
5056.1 6.68706e-16 
5056.7 6.4699589e-16 
5057.4 6.4063302e-16 
5058.1 6.4402414e-16 
5058.8 6.5541058e-16 
5059.4 6.2193839e-16 
5060.1 6.4567933e-16 
5060.8 6.6986829e-16 
5061.4 6.7064815e-16 
5062.1 6.5427646e-16 
5062.8 6.5586687e-16 
5063.5 6.7463464e-16 
5064.1 6.8061348e-16 
5064.8 6.5450469e-16 
5065.5 6.407516e-16 
5066.2 6.7030103e-16 
5066.8 6.7197925e-16 
5067.5 6.663515e-16 
5068.2 6.5975605e-16 
5068.9 6.5733085e-16 
5069.5 6.4239361e-16 
5070.2 6.534632e-16 
5070.9 6.6909774e-16 
5071.5 6.7243471e-16 
5072.2 6.3731203e-16 
5072.9 6.4296051e-16 
5073.6 6.6891844e-16 
5074.2 6.3342888e-16 
5074.9 6.1010866e-16 
5075.6 6.1971665e-16 
5076.3 6.6247757e-16 
5076.9 6.3550041e-16 
5077.6 6.7113268e-16 
5078.3 6.7382704e-16 
5079.0 6.6305328e-16 
5079.6 6.4238372e-16 
5080.3 6.4240716e-16 
5081.0 6.3276975e-16 
5081.7 6.5297986e-16 
5082.3 6.7957889e-16 
5083.0 6.3153586e-16 
5083.7 6.0824983e-16 
5084.3 6.1775612e-16 
5085.0 6.559264e-16 
5085.7 6.6594397e-16 
5086.4 6.8165403e-16 
5087.0 6.7837651e-16 
5087.7 6.4432134e-16 
5088.4 6.4148065e-16 
5089.1 6.3949394e-16 
5089.7 6.3293779e-16 
5090.4 6.6584302e-16 
5091.1 6.7568759e-16 
5091.8 6.4059158e-16 
5092.4 6.2358574e-16 
5093.1 6.2958014e-16 
5093.8 6.6176527e-16 
5094.4 6.6230777e-16 
5095.1 6.3234996e-16 
5095.8 6.6071736e-16 
5096.5 6.5424568e-16 
5097.1 6.356604e-16 
5097.8 6.5060079e-16 
5098.5 6.5614565e-16 
5099.2 6.5114291e-16 
5099.8 6.5173119e-16 
5100.5 6.5526469e-16 
5101.2 6.3886425e-16 
5101.9 6.6089067e-16 
5102.5 6.5545092e-16 
5103.2 6.5636715e-16 
5103.9 6.3332538e-16 
5104.5 6.5194523e-16 
5105.2 6.7869244e-16 
5105.9 6.7625684e-16 
5106.6 6.8712114e-16 
5107.2 6.6596957e-16 
5107.9 6.6032951e-16 
5108.6 6.5676681e-16 
5109.3 6.5761125e-16 
5109.9 6.5380275e-16 
5110.6 6.6950622e-16 
5111.3 6.6882326e-16 
5112.0 6.5179347e-16 
5112.6 6.4753694e-16 
5113.3 6.6044775e-16 
5114.0 6.4109946e-16 
5114.6 6.3807436e-16 
5115.3 6.7659239e-16 
5116.0 6.5899973e-16 
5116.7 6.5009265e-16 
5117.3 6.7985303e-16 
5118.0 6.5870619e-16 
5118.7 6.4233128e-16 
5119.4 6.3949319e-16 
5120.0 6.3888381e-16 
5120.7 6.5006972e-16 
5121.4 6.3708873e-16 
5122.1 6.265449e-16 
5122.7 6.2876271e-16 
5123.4 6.5035067e-16 
5124.1 6.6945151e-16 
5124.8 6.5300556e-16 
5125.4 6.2067112e-16 
5126.1 6.5877747e-16 
5126.8 6.8040085e-16 
5127.4 6.4956062e-16 
5128.1 6.4389752e-16 
5128.8 6.4432035e-16 
5129.5 6.3403912e-16 
5130.1 6.1221377e-16 
5130.8 6.0201343e-16 
5131.5 6.4184659e-16 
5132.2 6.6001768e-16 
5132.8 6.4179268e-16 
5133.5 6.4513322e-16 
5134.2 6.4646078e-16 
5134.9 6.3305536e-16 
5135.5 6.2517601e-16 
5136.2 6.4003359e-16 
5136.9 6.2771257e-16 
5137.5 6.1886693e-16 
5138.2 6.5291051e-16 
5138.9 6.5397265e-16 
5139.6 6.282641e-16 
5140.2 6.1254918e-16 
5140.9 6.2274198e-16 
5141.6 6.2028444e-16 
5142.3 6.2681597e-16 
5142.9 6.5892299e-16 
5143.6 6.640114e-16 
5144.3 6.5393487e-16 
5145.0 6.3487542e-16 
5145.6 6.2141349e-16 
5146.3 6.0317728e-16 
5147.0 6.0881429e-16 
5147.6 6.1253345e-16 
5148.3 6.2163341e-16 
5149.0 6.3802481e-16 
5149.7 6.6477895e-16 
5150.3 6.3865109e-16 
5151.0 6.5958718e-16 
5151.7 6.7121726e-16 
5152.4 6.5991946e-16 
5153.0 6.4345128e-16 
5153.7 6.2993789e-16 
5154.4 6.1699522e-16 
5155.1 6.3970937e-16 
5155.7 6.432141e-16 
5156.4 6.1578856e-16 
5157.1 6.292109e-16 
5157.8 6.3447918e-16 
5158.4 6.1799709e-16 
5159.1 6.3098567e-16 
5159.8 6.3630879e-16 
5160.4 6.2779404e-16 
5161.1 6.4796748e-16 
5161.8 6.5908732e-16 
5162.5 6.311538e-16 
5163.1 6.1847835e-16 
5163.8 6.3698477e-16 
5164.5 6.4145534e-16 
5165.2 6.3099825e-16 
5165.8 6.5473827e-16 
5166.5 6.7850052e-16 
5167.2 6.3864313e-16 
5167.9 6.2097949e-16 
5168.5 6.317963e-16 
5169.2 6.5637991e-16 
5169.9 6.2772175e-16 
5170.5 5.9637489e-16 
5171.2 6.1578942e-16 
5171.9 6.5661469e-16 
5172.6 6.5880698e-16 
5173.2 6.7029499e-16 
5173.9 6.472269e-16 
5174.6 6.3939175e-16 
5175.3 6.4578262e-16 
5175.9 6.424024e-16 
5176.6 6.2031483e-16 
5177.3 6.3873064e-16 
5178.0 6.5193298e-16 
5178.6 6.4360513e-16 
5179.3 6.3843995e-16 
5180.0 6.5224955e-16 
5180.6 6.6215889e-16 
5181.3 6.4098318e-16 
5182.0 6.4350892e-16 
5182.7 6.9310456e-16 
5183.3 6.7699907e-16 
5184.0 6.2311158e-16 
5184.7 6.2715218e-16 
5185.4 5.9757738e-16 
5186.0 6.1206701e-16 
5186.7 6.7181165e-16 
5187.4 6.4838825e-16 
5188.1 6.1942696e-16 
5188.7 6.4134044e-16 
5189.4 6.2779635e-16 
5190.1 6.1952254e-16 
5190.7 6.1516985e-16 
5191.4 6.3631241e-16 
5192.1 6.6183544e-16 
5192.8 6.3325719e-16 
5193.4 6.1834364e-16 
5194.1 6.3197067e-16 
5194.8 6.2581513e-16 
5195.5 6.0757016e-16 
5196.1 6.2365971e-16 
5196.8 6.3545302e-16 
5197.5 6.1029196e-16 
5198.2 6.051356e-16 
5198.8 5.896454e-16 
5199.5 6.0970282e-16 
5200.2 6.3520844e-16 
5200.9 5.8703341e-16 
5201.5 6.0597315e-16 
5202.2 6.2581726e-16 
5202.9 6.1554786e-16 
5203.5 6.4808244e-16 
5204.2 6.4389253e-16 
5204.9 6.3718746e-16 
5205.6 6.3808445e-16 
5206.2 6.2062519e-16 
5206.9 6.0663554e-16 
5207.6 6.1140499e-16 
5208.3 6.1922913e-16 
5208.9 6.3148848e-16 
5209.6 6.2414619e-16 
5210.3 6.0401944e-16 
5211.0 6.3533378e-16 
5211.6 6.4750731e-16 
5212.3 6.4110324e-16 
5213.0 6.1337898e-16 
5213.6 6.1634616e-16 
5214.3 6.1705274e-16 
5215.0 6.3978515e-16 
5215.7 6.4525509e-16 
5216.3 6.4219104e-16 
5217.0 6.4796082e-16 
5217.7 6.4825479e-16 
5218.4 6.075468e-16 
5219.0 5.9694974e-16 
5219.7 6.088576e-16 
5220.4 6.1495739e-16 
5221.1 6.2190102e-16 
5221.7 6.2864114e-16 
5222.4 6.3522861e-16 
5223.1 6.437842e-16 
5223.7 6.4670702e-16 
5224.4 6.276456e-16 
5225.1 6.1410785e-16 
5225.8 6.240429e-16 
5226.4 6.1898257e-16 
5227.1 6.0456681e-16 
5227.8 6.0829587e-16 
5228.5 6.156435e-16 
5229.1 6.3212673e-16 
5229.8 6.4255929e-16 
5230.5 6.3244994e-16 
5231.2 6.4533913e-16 
5231.8 6.6650704e-16 
5232.5 6.619833e-16 
5233.2 6.1776279e-16 
5233.9 6.1071405e-16 
5234.5 6.3506819e-16 
5235.2 6.2642403e-16 
5235.9 6.163348e-16 
5236.5 6.3109529e-16 
5237.2 6.7158709e-16 
5237.9 6.7519403e-16 
5238.6 6.4317801e-16 
5239.2 6.3215015e-16 
5239.9 6.3979711e-16 
5240.6 6.4225794e-16 
5241.3 6.3420859e-16 
5241.9 6.2826395e-16 
5242.6 6.230272e-16 
5243.3 6.1328816e-16 
5244.0 6.1539953e-16 
5244.6 6.4056814e-16 
5245.3 6.5542382e-16 
5246.0 6.3453091e-16 
5246.6 6.4887594e-16 
5247.3 6.3951031e-16 
5248.0 6.1187424e-16 
5248.7 6.1482172e-16 
5249.3 6.1578327e-16 
5250.0 6.2210976e-16 
5250.7 6.1189868e-16 
5251.4 6.2327219e-16 
5252.0 6.5654346e-16 
5252.7 6.2887323e-16 
5253.4 6.0517916e-16 
5254.1 6.0867036e-16 
5254.7 5.9463338e-16 
5255.4 6.2808037e-16 
5256.1 6.4904814e-16 
5256.7 6.2289431e-16 
5257.4 6.1010798e-16 
5258.1 6.1790051e-16 
5258.8 6.3852174e-16 
5259.4 6.3248298e-16 
5260.1 6.2961016e-16 
5260.8 6.3394814e-16 
5261.5 6.1061861e-16 
5262.1 5.8963871e-16 
5262.8 5.857213e-16 
5263.5 6.2334348e-16 
5264.2 6.276152e-16 
5264.8 5.9585064e-16 
5265.5 6.0460246e-16 
5266.2 6.1944345e-16 
5266.8 5.9152545e-16 
5267.5 5.9873068e-16 
5268.2 6.2284469e-16 
5268.9 5.9717462e-16 
5269.5 6.0737857e-16 
5270.2 6.0866878e-16 
5270.9 6.247211e-16 
5271.6 6.2618684e-16 
5272.2 5.8390036e-16 
5272.9 5.8637138e-16 
5273.6 6.1087147e-16 
5274.3 6.2647335e-16 
5274.9 6.1193435e-16 
5275.6 5.9984651e-16 
5276.3 5.8853162e-16 
5277.0 6.104569e-16 
5277.6 6.2188076e-16 
5278.3 6.0298561e-16 
5279.0 6.0882385e-16 
5279.6 6.2675698e-16 
5280.3 6.2583568e-16 
5281.0 6.1893589e-16 
5281.7 6.3063154e-16 
5282.3 6.2919817e-16 
5283.0 6.2212144e-16 
5283.7 6.3731079e-16 
5284.4 6.0499224e-16 
5285.0 5.9144991e-16 
5285.7 6.403949e-16 
5286.4 6.1798904e-16 
5287.1 6.207121e-16 
5287.7 6.1829874e-16 
5288.4 6.1337138e-16 
5289.1 6.3404813e-16 
5289.7 6.3091818e-16 
5290.4 5.9806236e-16 
5291.1 6.2160288e-16 
5291.8 6.4882362e-16 
5292.4 6.3037838e-16 
5293.1 5.9947204e-16 
5293.8 6.1007902e-16 
5294.5 6.0683727e-16 
5295.1 6.0829092e-16 
5295.8 6.1876212e-16 
5296.5 6.262713e-16 
5297.2 6.3163777e-16 
5297.8 6.4042508e-16 
5298.5 6.2458072e-16 
5299.2 6.0500918e-16 
5299.8 6.4183699e-16 
5300.5 6.5019147e-16 
5301.2 6.4005709e-16 
5301.9 6.5951472e-16 
5302.5 6.4319232e-16 
5303.2 6.2880996e-16 
5303.9 6.0192267e-16 
5304.6 5.8964542e-16 
5305.2 6.1329488e-16 
5305.9 6.1747275e-16 
5306.6 5.9650706e-16 
5307.3 6.0470144e-16 
5307.9 5.9769774e-16 
5308.6 5.9569812e-16 
5309.3 6.0051138e-16 
5310.0 5.8554276e-16 
5310.6 6.205823e-16 
5311.3 6.3865165e-16 
5312.0 5.9181877e-16 
5312.6 5.7933725e-16 
5313.3 6.0166536e-16 
5314.0 6.1364294e-16 
5314.7 6.2650353e-16 
5315.3 6.1995308e-16 
5316.0 6.1219759e-16 
5316.7 6.2576179e-16 
5317.4 6.3525604e-16 
5318.0 6.2187391e-16 
5318.7 6.1982914e-16 
5319.4 6.3249334e-16 
5320.1 6.0442549e-16 
5320.7 6.1282683e-16 
5321.4 6.0801327e-16 
5322.1 6.0500105e-16 
5322.7 6.1577126e-16 
5323.4 6.1407094e-16 
5324.1 6.0265765e-16 
5324.8 6.1170104e-16 
5325.4 6.1631445e-16 
5326.1 6.2212518e-16 
5326.8 6.3025544e-16 
5327.5 6.1257452e-16 
5328.1 6.2266359e-16 
5328.8 6.2653689e-16 
5329.5 6.2394446e-16 
5330.2 6.2423958e-16 
5330.8 6.0543852e-16 
5331.5 5.9486712e-16 
5332.2 6.0512034e-16 
5332.8 6.13437e-16 
5333.5 6.1309676e-16 
5334.2 6.0519191e-16 
5334.9 6.112786e-16 
5335.5 6.2165964e-16 
5336.2 6.161792e-16 
5336.9 6.3344573e-16 
5337.6 6.3879155e-16 
5338.2 6.1387797e-16 
5338.9 6.0609766e-16 
5339.6 5.9481674e-16 
5340.3 5.8083085e-16 
5340.9 5.9438798e-16 
5341.6 6.0878843e-16 
5342.3 6.1084426e-16 
5342.9 6.1880499e-16 
5343.6 6.141268e-16 
5344.3 6.085085e-16 
5345.0 6.1469584e-16 
5345.6 6.0646963e-16 
5346.3 5.9799158e-16 
5347.0 6.0371684e-16 
5347.7 6.2391703e-16 
5348.3 6.4239735e-16 
5349.0 6.2153686e-16 
5349.7 6.1128312e-16 
5350.4 6.0319343e-16 
5351.0 5.9101491e-16 
5351.7 6.1793021e-16 
5352.4 6.118935e-16 
5353.1 5.8354257e-16 
5353.7 5.8362448e-16 
5354.4 5.851875e-16 
5355.1 6.0193772e-16 
5355.7 6.1710869e-16 
5356.4 6.1123721e-16 
5357.1 6.1406343e-16 
5357.8 6.2536469e-16 
5358.4 6.3214297e-16 
5359.1 6.4045976e-16 
5359.8 6.3939033e-16 
5360.5 6.2880948e-16 
5361.1 6.1989892e-16 
5361.8 6.1736694e-16 
5362.5 6.0367624e-16 
5363.2 6.2059092e-16 
5363.8 6.3960674e-16 
5364.5 6.1863823e-16 
5365.2 6.014206e-16 
5365.8 5.8681615e-16 
5366.5 5.8917604e-16 
5367.2 6.1780822e-16 
5367.9 6.0974641e-16 
5368.5 5.9789251e-16 
5369.2 6.2229316e-16 
5369.9 6.2997696e-16 
5370.6 6.4184269e-16 
5371.2 6.5852817e-16 
5371.9 6.2469404e-16 
5372.6 6.2600092e-16 
5373.3 6.2948807e-16 
5373.9 6.3378378e-16 
5374.6 6.1043909e-16 
5375.3 6.2031044e-16 
5375.9 6.0791738e-16 
5376.6 6.1188203e-16 
5377.3 5.9927575e-16 
5378.0 5.9244239e-16 
5378.6 6.1419602e-16 
5379.3 6.1994535e-16 
5380.0 6.2420024e-16 
5380.7 6.1151938e-16 
5381.3 6.1133251e-16 
5382.0 6.2109522e-16 
5382.7 6.0760754e-16 
5383.4 5.8879926e-16 
5384.0 5.9185562e-16 
5384.7 5.9857428e-16 
5385.4 5.7975231e-16 
5386.0 6.1455652e-16 
5386.7 6.6317803e-16 
5387.4 6.3394208e-16 
5388.1 6.1317062e-16 
5388.7 6.1047422e-16 
5389.4 6.039796e-16 
5390.1 6.2013918e-16 
5390.8 6.2725355e-16 
5391.4 6.1759116e-16 
5392.1 6.0170935e-16 
5392.8 6.0866464e-16 
5393.5 6.1295998e-16 
5394.1 6.2348238e-16 
5394.8 6.0593457e-16 
5395.5 6.0431121e-16 
5396.2 6.029495e-16 
5396.8 6.415099e-16 
5397.5 6.5586192e-16 
5398.2 6.0721263e-16 
5398.8 5.7788215e-16 
5399.5 5.8326198e-16 
5400.2 6.096367e-16 
5400.9 6.3098596e-16 
5401.5 6.1612603e-16 
5402.2 6.0854358e-16 
5402.9 6.2452336e-16 
5403.6 6.2187146e-16 
5404.2 6.1132911e-16 
5404.9 6.166498e-16 
5405.6 6.0860415e-16 
5406.3 6.3699767e-16 
5406.9 6.4389284e-16 
5407.6 6.2715731e-16 
5408.3 6.3871779e-16 
5408.9 6.3838382e-16 
5409.6 5.932178e-16 
5410.3 5.8101251e-16 
5411.0 6.1571707e-16 
5411.6 6.2152338e-16 
5412.3 6.21713e-16 
5413.0 6.3820414e-16 
5413.7 6.1270129e-16 
5414.3 5.8567542e-16 
5415.0 6.097918e-16 
5415.7 6.2432712e-16 
5416.4 6.2958975e-16 
5417.0 6.4703656e-16 
5417.7 6.106947e-16 
5418.4 5.8851229e-16 
5419.0 6.2620269e-16 
5419.7 6.100909e-16 
5420.4 5.9373743e-16 
5421.1 5.8904834e-16 
5421.7 6.0651747e-16 
5422.4 6.0366653e-16 
5423.1 6.1697595e-16 
5423.8 6.1138908e-16 
5424.4 6.088934e-16 
5425.1 6.0649021e-16 
5425.8 5.8052247e-16 
5426.5 6.0887166e-16 
5427.1 6.2816903e-16 
5427.8 5.957087e-16 
5428.5 6.0206298e-16 
5429.2 5.9270681e-16 
5429.8 5.8116836e-16 
5430.5 5.9772645e-16 
5431.2 6.0148242e-16 
5431.8 6.0664767e-16 
5432.5 6.2623266e-16 
5433.2 6.365565e-16 
5433.9 6.2572357e-16 
5434.5 6.1012135e-16 
5435.2 6.1729581e-16 
5435.9 6.2582949e-16 
5436.6 6.1257242e-16 
5437.2 5.9087679e-16 
5437.9 5.6461932e-16 
5438.6 5.8315019e-16 
5439.3 6.1418244e-16 
5439.9 6.0075933e-16 
5440.6 5.9418482e-16 
5441.3 5.8926347e-16 
5441.9 5.9628796e-16 
5442.6 6.0383993e-16 
5443.3 5.9440782e-16 
5444.0 5.9022925e-16 
5444.6 6.2274673e-16 
5445.3 6.3307174e-16 
5446.0 6.2026754e-16 
5446.7 6.0711263e-16 
5447.3 6.0041799e-16 
5448.0 6.0657066e-16 
5448.7 6.1171958e-16 
5449.4 6.0578797e-16 
5450.0 5.9264548e-16 
5450.7 5.8058866e-16 
5451.4 5.9788704e-16 
5452.0 6.030302e-16 
5452.7 6.0246824e-16 
5453.4 6.2113353e-16 
5454.1 6.1269682e-16 
5454.7 5.7940702e-16 
5455.4 5.7948936e-16 
5456.1 6.0766453e-16 
5456.8 6.2046362e-16 
5457.4 6.2285303e-16 
5458.1 6.0934715e-16 
5458.8 6.0256695e-16 
5459.5 6.0807599e-16 
5460.1 5.9018991e-16 
5460.8 5.823503e-16 
5461.5 5.9263382e-16 
5462.1 5.9779212e-16 
5462.8 5.9733868e-16 
5463.5 5.7061591e-16 
5464.2 5.7115186e-16 
5464.8 6.002481e-16 
5465.5 5.8987148e-16 
5466.2 5.7502056e-16 
5466.9 5.7829336e-16 
5467.5 5.8214158e-16 
5468.2 5.7992468e-16 
5468.9 5.8321035e-16 
5469.6 5.6433003e-16 
5470.2 5.909998e-16 
5470.9 5.8198846e-16 
5471.6 5.5916453e-16 
5472.3 5.8265672e-16 
5472.9 6.0210132e-16 
5473.6 6.0725693e-16 
5474.3 5.8949421e-16 
5474.9 5.7955175e-16 
5475.6 5.8535447e-16 
5476.3 5.9264378e-16 
5477.0 6.0348603e-16 
5477.6 6.1807375e-16 
5478.3 6.1609766e-16 
5479.0 6.0130703e-16 
5479.7 6.0187571e-16 
5480.3 6.0132999e-16 
5481.0 6.1773973e-16 
5481.7 5.9818984e-16 
5482.4 5.966906e-16 
5483.0 5.9448788e-16 
5483.7 5.9480578e-16 
5484.4 5.9890016e-16 
5485.0 6.0415615e-16 
5485.7 5.9056134e-16 
5486.4 5.6573236e-16 
5487.1 5.7785852e-16 
5487.7 6.1509581e-16 
5488.4 6.383481e-16 
5489.1 5.9475237e-16 
5489.8 5.751563e-16 
5490.4 5.8005777e-16 
5491.1 5.7395604e-16 
5491.8 5.8953647e-16 
5492.5 5.9298043e-16 
5493.1 5.9340814e-16 
5493.8 5.8094968e-16 
5494.5 5.5717801e-16 
5495.1 5.8535434e-16 
5495.8 5.7474148e-16 
5496.5 5.9867461e-16 
5497.2 6.2188764e-16 
5497.8 5.8913767e-16 
5498.5 5.9045808e-16 
5499.2 5.7308212e-16 
5499.9 5.8758038e-16 
5500.5 5.9039915e-16 
5501.2 5.9771414e-16 
5501.9 6.1122916e-16 
5502.6 6.4304186e-16 
5503.2 6.0005764e-16 
5503.9 5.6170225e-16 
5504.6 5.7695701e-16 
5505.3 5.9428932e-16 
5505.9 5.8506507e-16 
5506.6 5.5680734e-16 
5507.3 5.677409e-16 
5507.9 5.8056461e-16 
5508.6 5.6646229e-16 
5509.3 5.9092903e-16 
5510.0 6.0951077e-16 
5510.6 5.9402177e-16 
5511.3 5.7681531e-16 
5512.0 5.6295802e-16 
5512.7 5.8772641e-16 
5513.3 6.0621985e-16 
5514.0 5.9363229e-16 
5514.7 5.9596186e-16 
5515.4 5.818017e-16 
5516.0 5.7244031e-16 
5516.7 6.2482966e-16 
5517.4 5.9877305e-16 
5518.0 6.0493469e-16 
5518.7 6.1655959e-16 
5519.4 6.1796213e-16 
5520.1 6.0205725e-16 
5520.7 5.7936652e-16 
5521.4 6.0551242e-16 
5522.1 6.1686571e-16 
5522.8 5.698058e-16 
5523.4 5.4691524e-16 
5524.1 5.8486996e-16 
5524.8 6.1724114e-16 
5525.5 6.2852144e-16 
5526.1 6.4989952e-16 
5526.8 6.1641205e-16 
5527.5 5.9336061e-16 
5528.1 5.9853599e-16 
5528.8 5.6284568e-16 
5529.5 5.8059873e-16 
5530.2 5.642708e-16 
5530.8 5.8430765e-16 
5531.5 5.7239417e-16 
5532.2 5.9599141e-16 
5532.9 6.0353595e-16 
5533.5 5.7279992e-16 
5534.2 5.6969889e-16 
5534.9 5.8355338e-16 
5535.6 6.0644723e-16 
5536.2 6.1185364e-16 
5536.9 5.7954341e-16 
5537.6 5.734069e-16 
5538.2 5.7961462e-16 
5538.9 5.7217416e-16 
5539.6 5.7606439e-16 
5540.3 5.8991758e-16 
5540.9 6.0201239e-16 
5541.6 5.501448e-16 
5542.3 5.4645544e-16 
5543.0 5.9540224e-16 
5543.6 5.6265109e-16 
5544.3 5.6687314e-16 
5545.0 5.8482007e-16 
5545.7 5.9926e-16 
5546.3 5.9144463e-16 
5547.0 5.6520542e-16 
5547.7 5.809813e-16 
5548.4 5.8757359e-16 
5549.0 5.8376509e-16 
5549.7 5.8025591e-16 
5550.4 5.9503097e-16 
5551.0 6.1346417e-16 
5551.7 5.9110615e-16 
5552.4 5.70431e-16 
5553.1 5.8724132e-16 
5553.7 5.9501856e-16 
5554.4 5.9961363e-16 
5555.1 5.921363e-16 
5555.8 5.8136744e-16 
5556.4 5.9703368e-16 
5557.1 5.7736188e-16 
5557.8 5.7806052e-16 
5558.5 6.0920595e-16 
5559.1 5.8683125e-16 
5559.8 5.6845464e-16 
5560.5 5.862726e-16 
5561.1 5.9299358e-16 
5561.8 5.7131914e-16 
5562.5 5.7626431e-16 
5563.2 5.9358245e-16 
5563.8 5.8372329e-16 
5564.5 5.852707e-16 
5565.2 5.9607829e-16 
5565.9 5.8621676e-16 
5566.5 5.7803907e-16 
5567.2 6.0181037e-16 
5567.9 6.0480052e-16 
5568.6 5.7409729e-16 
5569.2 5.6463092e-16 
5569.9 5.7456805e-16 
5570.6 5.7784151e-16 
5571.2 5.5995562e-16 
5571.9 5.7404245e-16 
5572.6 5.7508188e-16 
5573.3 5.6482851e-16 
5573.9 5.7074598e-16 
5574.6 5.6140075e-16 
5575.3 5.8358771e-16 
5576.0 5.947378e-16 
5576.6 5.9857632e-16 
5577.3 5.8662412e-16 
5578.0 5.8273855e-16 
5578.7 5.7647332e-16 
5579.3 5.6893265e-16 
5580.0 5.7945529e-16 
5580.7 5.6947975e-16 
5581.4 5.7447713e-16 
5582.0 5.7871767e-16 
5582.7 5.5429534e-16 
5583.4 5.5814308e-16 
5584.0 5.6969181e-16 
5584.7 5.7081818e-16 
5585.4 5.6495919e-16 
5586.1 5.7743496e-16 
5586.7 5.7727262e-16 
5587.4 5.8850471e-16 
5588.1 5.7309438e-16 
5588.8 5.9592672e-16 
5589.4 5.9482272e-16 
5590.1 5.6557333e-16 
5590.8 5.7523959e-16 
5591.5 5.8607605e-16 
5592.1 5.8794182e-16 
5592.8 5.7969357e-16 
5593.5 5.5677762e-16 
5594.1 5.6965953e-16 
5594.8 5.9090939e-16 
5595.5 5.5969581e-16 
5596.2 5.3648158e-16 
5596.8 5.6645833e-16 
5597.5 5.9574217e-16 
5598.2 5.8798007e-16 
5598.9 5.7751461e-16 
5599.5 5.6952908e-16 
5600.2 5.5074181e-16 
5600.9 5.6766412e-16 
5601.6 5.7223391e-16 
5602.2 5.8029461e-16 
5602.9 5.7911122e-16 
5603.6 5.7804887e-16 
5604.2 5.5890622e-16 
5604.9 5.7963613e-16 
5605.6 5.7589535e-16 
5606.3 5.7276148e-16 
5606.9 5.8573121e-16 
5607.6 5.723201e-16 
5608.3 5.6566617e-16 
5609.0 5.8371809e-16 
5609.6 5.8385853e-16 
5610.3 5.7070996e-16 
5611.0 5.9559284e-16 
5611.7 5.9097991e-16 
5612.3 5.538605e-16 
5613.0 6.0921438e-16 
5613.7 6.1164941e-16 
5614.3 5.7957557e-16 
5615.0 5.7591903e-16 
5615.7 5.9582063e-16 
5616.4 5.8052992e-16 
5617.0 5.5424444e-16 
5617.7 5.5852402e-16 
5618.4 5.6440051e-16 
5619.1 5.7854601e-16 
5619.7 5.7272369e-16 
5620.4 5.773744e-16 
5621.1 6.0194889e-16 
5621.8 5.9536336e-16 
5622.4 5.7056815e-16 
5623.1 5.5274008e-16 
5623.8 5.5809364e-16 
5624.5 5.8219602e-16 
5625.1 5.6724697e-16 
5625.8 5.5136361e-16 
5626.5 5.6956994e-16 
5627.1 5.5471167e-16 
5627.8 5.5862308e-16 
5628.5 5.579777e-16 
5629.2 5.4481854e-16 
5629.8 5.6827098e-16 
5630.5 5.6143376e-16 
5631.2 5.6761784e-16 
5631.9 5.7457981e-16 
5632.5 5.6953131e-16 
5633.2 5.6641615e-16 
5633.9 5.4445777e-16 
5634.6 5.5845064e-16 
5635.2 5.5651123e-16 
5635.9 5.5432485e-16 
5636.6 5.7926432e-16 
5637.2 5.7147823e-16 
5637.9 5.6865927e-16 
5638.6 5.7425718e-16 
5639.3 5.6467718e-16 
5639.9 5.8933957e-16 
5640.6 5.9173031e-16 
5641.3 5.5640198e-16 
5642.0 5.7743558e-16 
5642.6 5.706036e-16 
5643.3 5.5000761e-16 
5644.0 5.7005653e-16 
5644.7 5.8438126e-16 
5645.3 5.964011e-16 
5646.0 5.8726361e-16 
5646.7 5.8053045e-16 
5647.3 5.7488738e-16 
5648.0 5.5294523e-16 
5648.7 5.5781794e-16 
5649.4 5.8808559e-16 
5650.0 5.7155719e-16 
5650.7 5.530968e-16 
5651.4 5.7434683e-16 
5652.1 5.8135e-16 
5652.7 5.5981903e-16 
5653.4 5.6570038e-16 
5654.1 5.9168453e-16 
5654.8 5.6767455e-16 
5655.4 5.7505866e-16 
5656.1 6.0482215e-16 
5656.8 5.996799e-16 
5657.4 5.7813185e-16 
5658.1 5.4869789e-16 
5658.8 5.5211003e-16 
5659.5 5.6048057e-16 
5660.1 5.580529e-16 
5660.8 5.6759847e-16 
5661.5 5.8063292e-16 
5662.2 5.7999609e-16 
5662.8 5.6177207e-16 
5663.5 5.5841714e-16 
5664.2 5.7250209e-16 
5664.9 5.7522887e-16 
5665.5 5.714437e-16 
5666.2 5.6685695e-16 
5666.9 5.6564142e-16 
5667.6 5.7598992e-16 
5668.2 5.9061577e-16 
5668.9 5.7087608e-16 
5669.6 5.8139672e-16 
5670.2 5.6763886e-16 
5670.9 5.3893142e-16 
5671.6 5.5669597e-16 
5672.3 5.6448617e-16 
5672.9 5.562067e-16 
5673.6 5.6384509e-16 
5674.3 5.6714153e-16 
5675.0 5.754412e-16 
5675.6 5.8497331e-16 
5676.3 5.6818553e-16 
5677.0 5.566256e-16 
5677.7 5.640126e-16 
5678.3 5.7998874e-16 
5679.0 5.7775674e-16 
5679.7 5.5840356e-16 
5680.3 5.3779105e-16 
5681.0 5.5351481e-16 
5681.7 5.6072162e-16 
5682.4 5.428027e-16 
5683.0 5.3662872e-16 
5683.7 5.5453493e-16 
5684.4 5.6681172e-16 
5685.1 5.5518024e-16 
5685.7 5.3961676e-16 
5686.4 5.3674347e-16 
5687.1 5.5390502e-16 
5687.8 5.5439238e-16 
5688.4 5.5554729e-16 
5689.1 5.4395292e-16 
5689.8 5.3132939e-16 
5690.4 5.353388e-16 
5691.1 5.427945e-16 
5691.8 5.7402251e-16 
5692.5 5.7660673e-16 
5693.1 5.6120146e-16 
5693.8 5.6981429e-16 
5694.5 5.5074823e-16 
5695.2 5.4484552e-16 
5695.8 5.5963113e-16 
5696.5 5.4731892e-16 
5697.2 5.5551749e-16 
5697.9 5.5824477e-16 
5698.5 5.7896201e-16 
5699.2 5.4346055e-16 
5699.9 5.3953211e-16 
5700.6 5.6723049e-16 
5701.2 5.6376744e-16 
5701.9 5.7079326e-16 
5702.6 5.6268737e-16 
5703.2 5.5316608e-16 
5703.9 5.540461e-16 
5704.6 5.6325527e-16 
5705.3 5.6847035e-16 
5705.9 5.4264067e-16 
5706.6 5.5547355e-16 
5707.3 5.4059185e-16 
5708.0 5.2694502e-16 
5708.6 5.44683e-16 
5709.3 5.5486345e-16 
5710.0 5.700103e-16 
5710.7 5.4558358e-16 
5711.3 5.4003972e-16 
5712.0 5.5509969e-16 
5712.7 5.8403153e-16 
5713.3 5.6609032e-16 
5714.0 5.461204e-16 
5714.7 5.6697289e-16 
5715.4 5.4090002e-16 
5716.0 5.2490448e-16 
5716.7 5.5511309e-16 
5717.4 5.6829925e-16 
5718.1 5.8124938e-16 
5718.7 5.8349497e-16 
5719.4 5.6088613e-16 
5720.1 5.6385346e-16 
5720.8 5.5595022e-16 
5721.4 5.4532105e-16 
5722.1 5.5625159e-16 
5722.8 5.7001262e-16 
5723.4 5.5344289e-16 
5724.1 5.5818203e-16 
5724.8 5.2577893e-16 
5725.5 5.5006798e-16 
5726.1 5.2767297e-16 
5726.8 5.324417e-16 
5727.5 5.4079307e-16 
5728.2 5.5516839e-16 
5728.8 5.5057952e-16 
5729.5 5.4824119e-16 
5730.2 5.4370056e-16 
5730.9 5.5439727e-16 
5731.5 5.5792364e-16 
5732.2 5.3441518e-16 
5732.9 5.5852401e-16 
5733.5 5.6039885e-16 
5734.2 5.3480114e-16 
5734.9 5.4252603e-16 
5735.6 5.6015756e-16 
5736.2 5.3608834e-16 
5736.9 5.5085999e-16 
5737.6 5.674238e-16 
5738.3 5.2691243e-16 
5738.9 5.3425826e-16 
5739.6 5.5623645e-16 
5740.3 5.7939156e-16 
5741.0 5.4626545e-16 
5741.6 5.3288746e-16 
5742.3 5.5614703e-16 
5743.0 5.8009212e-16 
5743.7 5.4225144e-16 
5744.3 5.3376142e-16 
5745.0 5.5517985e-16 
5745.7 5.292777e-16 
5746.3 5.5273209e-16 
5747.0 5.6205233e-16 
5747.7 5.395382e-16 
5748.4 5.3744271e-16 
5749.0 5.5506842e-16 
5749.7 5.5032729e-16 
5750.4 5.4806463e-16 
5751.1 5.6415179e-16 
5751.7 5.6756053e-16 
5752.4 5.7354243e-16 
5753.1 5.5639279e-16 
5753.8 5.5876608e-16 
5754.4 5.4490285e-16 
5755.1 5.6073082e-16 
5755.8 5.6611225e-16 
5756.4 5.3755837e-16 
5757.1 5.399335e-16 
5757.8 5.4927134e-16 
5758.5 5.4893133e-16 
5759.1 5.4925565e-16 
5759.8 5.5254517e-16 
5760.5 5.4772338e-16 
5761.2 5.6347643e-16 
5761.8 5.9734895e-16 
5762.5 5.6284618e-16 
5763.2 5.4927851e-16 
5763.9 5.7065864e-16 
5764.5 5.8315064e-16 
5765.2 5.4708013e-16 
5765.9 5.1329953e-16 
5766.5 5.2969902e-16 
5767.2 5.576626e-16 
5767.9 5.4300636e-16 
5768.6 5.385772e-16 
5769.2 5.6739296e-16 
5769.9 5.6322368e-16 
5770.6 5.3404235e-16 
5771.3 5.4492499e-16 
5771.9 5.6572871e-16 
5772.6 5.5778008e-16 
5773.3 5.5179891e-16 
5774.0 5.5677224e-16 
5774.6 5.5376733e-16 
5775.3 5.575619e-16 
5776.0 5.6082258e-16 
5776.7 5.6089861e-16 
5777.3 5.6404211e-16 
5778.0 5.4494205e-16 
5778.7 5.4392667e-16 
5779.3 5.6517931e-16 
5780.0 5.7406779e-16 
5780.7 5.7310062e-16 
5781.4 5.6756048e-16 
5782.0 5.4911143e-16 
5782.7 5.4697211e-16 
5783.4 5.6838243e-16 
5784.1 5.6936672e-16 
5784.7 5.6259432e-16 
5785.4 5.4591772e-16 
5786.1 5.4000466e-16 
5786.8 5.4440144e-16 
5787.4 5.4729818e-16 
5788.1 5.5141245e-16 
5788.8 5.5469624e-16 
5789.4 5.5697512e-16 
5790.1 5.6718287e-16 
5790.8 5.8254602e-16 
5791.5 5.5825559e-16 
5792.1 5.4781389e-16 
5792.8 5.729834e-16 
5793.5 5.5854337e-16 
5794.2 5.5854858e-16 
5794.8 5.6270565e-16 
5795.5 5.4334671e-16 
5796.2 5.4165299e-16 
5796.9 5.5379918e-16 
5797.5 5.5687665e-16 
5798.2 5.2520522e-16 
5798.9 5.5139796e-16 
5799.5 5.5813396e-16 
5800.2 5.5684304e-16 
5800.9 5.5975434e-16 
5801.6 5.6960055e-16 
5802.2 5.7009774e-16 
5802.9 5.787459e-16 
5803.6 5.5348492e-16 
5804.3 5.4618153e-16 
5804.9 5.6474463e-16 
5805.6 5.628602e-16 
5806.3 5.5043297e-16 
5807.0 5.5586373e-16 
5807.6 5.5608476e-16 
5808.3 5.4773119e-16 
5809.0 5.7416043e-16 
5809.6 5.8965687e-16 
5810.3 5.6073955e-16 
5811.0 5.6186823e-16 
5811.7 5.5999456e-16 
5812.3 5.4287118e-16 
5813.0 5.2611343e-16 
5813.7 5.470887e-16 
5814.4 5.5740306e-16 
5815.0 5.538977e-16 
5815.7 5.2615479e-16 
5816.4 5.5017388e-16 
5817.1 5.7411045e-16 
5817.7 5.3800439e-16 
5818.4 5.588898e-16 
5819.1 5.5753577e-16 
5819.8 5.2805926e-16 
5820.4 5.2120556e-16 
5821.1 5.4019777e-16 
5821.8 5.7119376e-16 
5822.4 5.6922732e-16 
5823.1 5.4450568e-16 
5823.8 5.3322762e-16 
5824.5 5.3851071e-16 
5825.1 5.6543487e-16 
5825.8 5.7142996e-16 
5826.5 5.1856961e-16 
5827.2 5.2031624e-16 
5827.8 5.340786e-16 
5828.5 5.5710953e-16 
5829.2 5.3043002e-16 
5829.9 5.2707539e-16 
5830.5 5.5129916e-16 
5831.2 5.2490218e-16 
5831.9 4.9960049e-16 
5832.5 4.9169273e-16 
5833.2 4.6717109e-16 
5833.9 4.8228337e-16 
5834.6 4.9980506e-16 
5835.2 5.1127374e-16 
5835.9 5.6372907e-16 
5836.6 5.7630388e-16 
5837.3 5.6397335e-16 
5837.9 5.6579104e-16 
5838.6 5.6581507e-16 
5839.3 5.6859126e-16 
5840.0 5.4128081e-16 
5840.6 5.0150856e-16 
5841.3 5.2394761e-16 
5842.0 5.5519254e-16 
5842.6 5.842547e-16 
5843.3 5.6903711e-16 
5844.0 5.4081402e-16 
5844.7 5.3425508e-16 
5845.3 5.6010397e-16 
5846.0 5.6046497e-16 
5846.7 5.5527522e-16 
5847.4 5.5956434e-16 
5848.0 5.5753033e-16 
5848.7 5.5925443e-16 
5849.4 5.4372035e-16 
5850.1 5.342436e-16 
5850.7 5.5523325e-16 
5851.4 5.6284407e-16 
5852.1 5.3319658e-16 
5852.8 5.1638117e-16 
5853.4 5.2800124e-16 
5854.1 5.4901281e-16 
5854.8 5.7221173e-16 
5855.4 6.0426837e-16 
5856.1 5.5835858e-16 
5856.8 5.1969031e-16 
5857.5 5.5258815e-16 
5858.1 5.4422377e-16 
5858.8 5.2951076e-16 
5859.5 5.4098446e-16 
5860.2 5.3058904e-16 
5860.8 5.2333679e-16 
5861.5 5.3873861e-16 
5862.2 5.394416e-16 
5862.9 5.4053204e-16 
5863.5 5.5439653e-16 
5864.2 5.5392495e-16 
5864.9 5.61064e-16 
5865.5 5.5027091e-16 
5866.2 5.3125452e-16 
5866.9 5.4240368e-16 
5867.6 5.283697e-16 
5868.2 5.0697732e-16 
5868.9 5.0932853e-16 
5869.6 5.15445e-16 
5870.3 5.1781012e-16 
5870.9 5.4763054e-16 
5871.6 5.6770872e-16 
5872.3 5.4876398e-16 
5873.0 5.3424361e-16 
5873.6 5.2281262e-16 
5874.3 5.0051461e-16 
5875.0 5.0879863e-16 
5875.6 5.2568283e-16 
5876.3 5.5547789e-16 
5877.0 5.5425288e-16 
5877.7 5.1604292e-16 
5878.3 5.4223591e-16 
5879.0 5.5146703e-16 
5879.7 5.3535994e-16 
5880.4 5.4838526e-16 
5881.0 5.4727611e-16 
5881.7 5.3481287e-16 
5882.4 5.1768328e-16 
5883.1 5.2816658e-16 
5883.7 5.533907e-16 
5884.4 5.447444e-16 
5885.1 5.3906447e-16 
5885.7 5.4128496e-16 
5886.4 5.464699e-16 
5887.1 5.4107422e-16 
5887.8 5.3345659e-16 
5888.4 5.3984415e-16 
5889.1 5.3578287e-16 
5889.8 5.2754352e-16 
5890.5 5.3280865e-16 
5891.1 5.4984551e-16 
5891.8 5.2975885e-16 
5892.5 5.1543011e-16 
5893.2 5.3739708e-16 
5893.8 5.6030532e-16 
5894.5 5.6055569e-16 
5895.2 5.4150953e-16 
5895.9 5.3232534e-16 
5896.5 5.3057364e-16 
5897.2 5.1744906e-16 
5897.9 5.0878665e-16 
5898.5 5.1212858e-16 
5899.2 5.1143684e-16 
5899.9 5.2087398e-16 
5900.6 5.3058106e-16 
5901.2 5.1912039e-16 
5901.9 5.2196413e-16 
5902.6 5.3900668e-16 
5903.3 5.4007286e-16 
5903.9 5.425721e-16 
5904.6 5.2595245e-16 
5905.3 5.2933798e-16 
5906.0 5.4007712e-16 
5906.6 5.4100091e-16 
5907.3 5.2136419e-16 
5908.0 5.1082498e-16 
5908.6 5.2120214e-16 
5909.3 5.4608545e-16 
5910.0 5.5425238e-16 
5910.7 5.3518647e-16 
5911.3 5.3078574e-16 
5912.0 5.3728019e-16 
5912.7 5.2749151e-16 
5913.4 5.067147e-16 
5914.0 5.5068574e-16 
5914.7 5.5000064e-16 
5915.4 5.2318549e-16 
5916.1 5.187154e-16 
5916.7 5.2687768e-16 
5917.4 5.4244181e-16 
5918.1 5.5283069e-16 
5918.7 5.2752081e-16 
5919.4 5.1926882e-16 
5920.1 5.071798e-16 
5920.8 5.0118692e-16 
5921.4 5.2964663e-16 
5922.1 5.4455542e-16 
5922.8 5.3062169e-16 
5923.5 5.3300848e-16 
5924.1 5.4113145e-16 
5924.8 5.2416778e-16 
5925.5 5.194372e-16 
5926.2 5.0393337e-16 
5926.8 5.1352259e-16 
5927.5 5.008525e-16 
5928.2 5.0833804e-16 
5928.9 5.0800515e-16 
5929.5 5.2316095e-16 
5930.2 5.1684182e-16 
5930.9 5.0808535e-16 
5931.5 5.2977873e-16 
5932.2 5.1897468e-16 
5932.9 5.1070212e-16 
5933.6 5.4113473e-16 
5934.2 5.375243e-16 
5934.9 5.1307091e-16 
5935.6 5.031143e-16 
5936.3 5.0434949e-16 
5936.9 5.2589555e-16 
5937.6 5.1971666e-16 
5938.3 5.1526187e-16 
5939.0 5.3563856e-16 
5939.6 5.3187128e-16 
5940.3 5.2644404e-16 
5941.0 5.5406825e-16 
5941.6 5.4519103e-16 
5942.3 5.2973406e-16 
5943.0 5.34389e-16 
5943.7 5.2740602e-16 
5944.3 5.4344914e-16 
5945.0 5.5785345e-16 
5945.7 5.3788126e-16 
5946.4 5.260683e-16 
5947.0 5.2483066e-16 
5947.7 5.3443678e-16 
5948.4 5.3220239e-16 
5949.1 5.0412174e-16 
5949.7 5.0760212e-16 
5950.4 5.2434153e-16 
5951.1 5.5041916e-16 
5951.7 5.5212078e-16 
5952.4 5.2077989e-16 
5953.1 5.0903889e-16 
5953.8 5.0510261e-16 
5954.4 5.0399455e-16 
5955.1 5.2654908e-16 
5955.8 5.3911968e-16 
5956.5 5.2947752e-16 
5957.1 5.137292e-16 
5957.8 5.1456557e-16 
5958.5 5.2739947e-16 
5959.2 5.0444485e-16 
5959.8 4.8960697e-16 
5960.5 5.1535212e-16 
5961.2 5.2025682e-16 
5961.8 5.1190471e-16 
5962.5 5.2013462e-16 
5963.2 5.2163938e-16 
5963.9 5.1600433e-16 
5964.5 5.1538847e-16 
5965.2 5.0407271e-16 
5965.9 5.0354066e-16 
5966.6 5.1570206e-16 
5967.2 5.183334e-16 
5967.9 5.3779706e-16 
5968.6 5.493288e-16 
5969.3 5.0486939e-16 
5969.9 4.7980102e-16 
5970.6 5.0892805e-16 
5971.3 5.1401779e-16 
5972.0 4.9212934e-16 
5972.6 5.03291e-16 
5973.3 5.1912985e-16 
5974.0 4.9236911e-16 
5974.6 4.9380536e-16 
5975.3 5.2164272e-16 
5976.0 5.1963069e-16 
5976.7 5.182597e-16 
5977.3 5.1642602e-16 
5978.0 5.2248922e-16 
5978.7 5.0880169e-16 
5979.4 5.0565204e-16 
5980.0 5.0986844e-16 
5980.7 4.9883629e-16 
5981.4 5.1343386e-16 
5982.1 5.1963794e-16 
5982.7 5.1337451e-16 
5983.4 5.1371779e-16 
5984.1 5.0453158e-16 
5984.7 5.1799461e-16 
5985.4 5.3814244e-16 
5986.1 5.3278551e-16 
5986.8 5.2756178e-16 
5987.4 5.2313805e-16 
5988.1 5.002588e-16 
5988.8 5.0042386e-16 
5989.5 5.2697959e-16 
5990.1 5.1950767e-16 
5990.8 5.0347592e-16 
5991.5 5.1715973e-16 
5992.2 5.1401227e-16 
5992.8 5.1036973e-16 
5993.5 5.2886054e-16 
5994.2 5.3303324e-16 
5994.8 5.169788e-16 
5995.5 5.0474044e-16 
5996.2 5.04582e-16 
5996.9 5.0536522e-16 
5997.5 5.1072021e-16 
5998.2 5.0432623e-16 
5998.9 4.85786e-16 
5999.6 4.9263172e-16 
6000.2 4.9699669e-16 
6000.9 5.2015612e-16 
6001.6 5.1829933e-16 
6002.3 5.1565337e-16 
6002.9 5.0680138e-16 
6003.6 5.0660666e-16 
6004.3 5.0152557e-16 
6004.9 4.8476495e-16 
6005.6 4.9697258e-16 
6006.3 5.0833241e-16 
6007.0 5.0324962e-16 
6007.6 4.9686445e-16 
6008.3 4.8757315e-16 
6009.0 4.8681095e-16 
6009.7 4.9981283e-16 
6010.3 5.0808443e-16 
6011.0 4.9955896e-16 
6011.7 4.9517722e-16 
6012.4 5.067383e-16 
6013.0 5.1309113e-16 
6013.7 5.0459246e-16 
6014.4 4.9268874e-16 
6015.1 4.8952001e-16 
6015.7 5.2362509e-16 
6016.4 5.0529339e-16 
6017.1 5.0271746e-16 
6017.7 5.1980483e-16 
6018.4 5.0846854e-16 
6019.1 5.173323e-16 
6019.8 5.2856128e-16 
6020.4 5.1887369e-16 
6021.1 5.1503829e-16 
6021.8 5.0970462e-16 
6022.5 5.1801609e-16 
6023.1 5.2351783e-16 
6023.8 5.0759495e-16 
6024.5 5.3572216e-16 
6025.2 5.2509841e-16 
6025.8 5.3174133e-16 
6026.5 4.8850877e-16 
6027.2 4.7551239e-16 
6027.8 5.1989276e-16 
6028.5 5.0668761e-16 
6029.2 5.1113898e-16 
6029.9 5.3342682e-16 
6030.5 5.3907978e-16 
6031.2 5.0240721e-16 
6031.9 4.9717381e-16 
6032.6 5.1561375e-16 
6033.2 5.1472936e-16 
6033.9 5.0395334e-16 
6034.6 5.1087828e-16 
6035.3 5.3013273e-16 
6035.9 4.9444122e-16 
6036.6 4.8197168e-16 
6037.3 4.9585788e-16 
6037.9 5.112055e-16 
6038.6 4.9102159e-16 
6039.3 4.9922292e-16 
6040.0 5.1847867e-16 
6040.6 4.8403475e-16 
6041.3 5.042e-16 
6042.0 5.2029421e-16 
6042.7 4.9881211e-16 
6043.3 5.1515381e-16 
6044.0 5.1186569e-16 
6044.7 5.0376434e-16 
6045.4 5.0214946e-16 
6046.0 4.9121612e-16 
6046.7 5.0286099e-16 
6047.4 5.0214998e-16 
6048.1 4.869295e-16 
6048.7 4.7635809e-16 
6049.4 4.715797e-16 
6050.1 5.0799769e-16 
6050.7 5.1561823e-16 
6051.4 5.0722462e-16 
6052.1 4.9204802e-16 
6052.8 4.9533142e-16 
6053.4 4.816704e-16 
6054.1 5.0022779e-16 
6054.8 4.8257338e-16 
6055.5 5.0622432e-16 
6056.1 5.063099e-16 
6056.8 4.9363485e-16 
6057.5 4.9400355e-16 
6058.2 4.9667107e-16 
6058.8 5.1314658e-16 
6059.5 5.131752e-16 
6060.2 5.1120276e-16 
6060.8 5.0355319e-16 
6061.5 5.0082724e-16 
6062.2 5.0427162e-16 
6062.9 4.8580064e-16 
6063.5 5.0033019e-16 
6064.2 5.0447398e-16 
6064.9 5.1170017e-16 
6065.6 4.8281444e-16 
6066.2 4.9983733e-16 
6066.9 4.8980855e-16 
6067.6 4.8575664e-16 
6068.3 4.8398748e-16 
6068.9 4.8796918e-16 
6069.6 5.0379789e-16 
6070.3 5.0173754e-16 
6070.9 4.972024e-16 
6071.6 4.9659558e-16 
6072.3 4.9382073e-16 
6073.0 5.0437555e-16 
6073.6 5.0100844e-16 
6074.3 4.8230159e-16 
6075.0 4.9271662e-16 
6075.7 4.9978246e-16 
6076.3 4.8873997e-16 
6077.0 4.99061e-16 
6077.7 5.0908556e-16 
6078.4 4.9896406e-16 
6079.0 4.8000975e-16 
6079.7 4.8603734e-16 
6080.4 4.9945053e-16 
6081.0 4.9563393e-16 
6081.7 4.905832e-16 
6082.4 4.8990828e-16 
6083.1 4.790768e-16 
6083.7 4.6760951e-16 
6084.4 4.7176398e-16 
6085.1 4.8779836e-16 
6085.8 4.7969706e-16 
6086.4 4.493275e-16 
6087.1 4.7309279e-16 
6087.8 5.0932621e-16 
6088.5 4.875739e-16 
6089.1 4.81587e-16 
6089.8 4.930793e-16 
6090.5 4.9538437e-16 
6091.2 4.9432398e-16 
6091.8 4.8029347e-16 
6092.5 4.9299402e-16 
6093.2 5.2589809e-16 
6093.8 5.1515294e-16 
6094.5 4.6568107e-16 
6095.2 4.7146117e-16 
6095.9 5.050745e-16 
6096.5 4.9810285e-16 
6097.2 4.9145805e-16 
6097.9 5.0446472e-16 
6098.6 4.9028962e-16 
6099.2 4.8338188e-16 
6099.9 4.9645572e-16 
6100.6 5.0987736e-16 
6101.3 4.986233e-16 
6101.9 4.8449404e-16 
6102.6 5.1269742e-16 
6103.3 5.0428818e-16 
6103.9 4.799297e-16 
6104.6 4.7812489e-16 
6105.3 4.7178006e-16 
6106.0 4.7244466e-16 
6106.6 4.7530823e-16 
6107.3 4.832041e-16 
6108.0 4.9180374e-16 
6108.7 4.8254508e-16 
6109.3 4.7516366e-16 
6110.0 5.0396045e-16 
6110.7 5.0933411e-16 
6111.4 5.0348399e-16 
6112.0 4.9758325e-16 
6112.7 4.7931252e-16 
6113.4 4.8810517e-16 
6114.0 5.0033158e-16 
6114.7 4.7034668e-16 
6115.4 4.6200788e-16 
6116.1 4.8619799e-16 
6116.7 4.8194491e-16 
6117.4 4.8671719e-16 
6118.1 4.8929656e-16 
6118.8 4.770893e-16 
6119.4 4.9051546e-16 
6120.1 4.8179999e-16 
6120.8 4.6692561e-16 
6121.5 4.7150597e-16 
6122.1 4.7463269e-16 
6122.8 4.6303278e-16 
6123.5 4.7270813e-16 
6124.2 4.7976111e-16 
6124.8 4.6892661e-16 
6125.5 4.7212435e-16 
6126.2 4.5481329e-16 
6126.8 4.5588777e-16 
6127.5 4.828362e-16 
6128.2 4.7505253e-16 
6128.9 4.931266e-16 
6129.5 4.9970051e-16 
6130.2 4.7991378e-16 
6130.9 4.6614792e-16 
6131.6 4.5083533e-16 
6132.2 4.7045105e-16 
6132.9 4.8855581e-16 
6133.6 5.014899e-16 
6134.3 4.9739549e-16 
6134.9 4.7519732e-16 
6135.6 4.4796184e-16 
6136.3 4.5141349e-16 
6136.9 4.7703531e-16 
6137.6 4.8447763e-16 
6138.3 4.7801191e-16 
6139.0 4.7828953e-16 
6139.6 4.8662292e-16 
6140.3 4.5656297e-16 
6141.0 4.5349113e-16 
6141.7 4.6407495e-16 
6142.3 4.7723974e-16 
6143.0 4.7221009e-16 
6143.7 4.5777112e-16 
6144.4 4.7286105e-16 
6145.0 4.6244903e-16 
6145.7 4.6874099e-16 
6146.4 4.5078313e-16 
6147.0 4.6430211e-16 
6147.7 4.5936767e-16 
6148.4 4.4595857e-16 
6149.1 4.4934542e-16 
6149.7 4.6649782e-16 
6150.4 4.8205083e-16 
6151.1 5.0522216e-16 
6151.8 4.7528389e-16 
6152.4 4.8565463e-16 
6153.1 4.9580001e-16 
6153.8 4.8566058e-16 
6154.5 4.8246699e-16 
6155.1 4.7922938e-16 
6155.8 4.8864525e-16 
6156.5 4.8396548e-16 
6157.1 4.7540798e-16 
6157.8 4.9018387e-16 
6158.5 4.7370769e-16 
6159.2 4.7456776e-16 
6159.8 4.8768303e-16 
6160.5 4.8133359e-16 
6161.2 4.6668725e-16 
6161.9 4.7030796e-16 
6162.5 4.7102066e-16 
6163.2 4.7877118e-16 
6163.9 4.4279608e-16 
6164.6 4.489421e-16 
6165.2 4.7601844e-16 
6165.9 4.6704509e-16 
6166.6 4.5599563e-16 
6167.3 4.6232588e-16 
6167.9 4.6201988e-16 
6168.6 4.6014371e-16 
6169.3 4.7289896e-16 
6169.9 4.6650351e-16 
6170.6 4.3529919e-16 
6171.3 4.4430372e-16 
6172.0 4.7884023e-16 
6172.6 4.7487182e-16 
6173.3 4.9147917e-16 
6174.0 4.902999e-16 
6174.7 4.5406895e-16 
6175.3 4.495744e-16 
6176.0 4.7173897e-16 
6176.7 4.9336886e-16 
6177.4 4.7461465e-16 
6178.0 4.6879879e-16 
6178.7 4.6810724e-16 
6179.4 4.4492849e-16 
6180.0 4.4852644e-16 
6180.7 4.7361596e-16 
6181.4 4.7778593e-16 
6182.1 4.7955667e-16 
6182.7 4.7787792e-16 
6183.4 4.3851626e-16 
6184.1 4.3668156e-16 
6184.8 4.8644683e-16 
6185.4 4.867148e-16 
6186.1 4.843334e-16 
6186.8 4.6633006e-16 
6187.5 4.7369349e-16 
6188.1 4.9056654e-16 
6188.8 4.7509049e-16 
6189.5 4.6840108e-16 
6190.1 4.7749875e-16 
6190.8 4.7333503e-16 
6191.5 4.773226e-16 
6192.2 4.8775832e-16 
6192.8 4.8095467e-16 
6193.5 4.7096326e-16 
6194.2 4.7420199e-16 
6194.9 4.734208e-16 
6195.5 4.6765554e-16 
6196.2 4.8362912e-16 
6196.9 4.7878725e-16 
6197.6 4.591765e-16 
6198.2 4.6014363e-16 
6198.9 4.4106376e-16 
6199.6 4.4964714e-16 
6200.3 4.8765976e-16 
6200.9 4.9627344e-16 
6201.6 4.8845785e-16 
6202.3 4.7129216e-16 
6202.9 4.5188286e-16 
6203.6 4.5371509e-16 
6204.3 4.5927431e-16 
6205.0 4.4520607e-16 
6205.6 4.4832261e-16 
6206.3 4.5828224e-16 
6207.0 4.5708933e-16 
6207.7 4.6541583e-16 
6208.3 4.7948497e-16 
6209.0 4.7084887e-16 
6209.7 4.6344231e-16 
6210.4 4.5682263e-16 
6211.0 4.3495376e-16 
6211.7 4.3637965e-16 
6212.4 4.3542434e-16 
6213.0 4.4047003e-16 
6213.7 4.5180291e-16 
6214.4 4.635671e-16 
6215.1 4.776023e-16 
6215.7 4.6444093e-16 
6216.4 4.4939795e-16 
6217.1 4.4749762e-16 
6217.8 4.3546381e-16 
6218.4 4.2450385e-16 
6219.1 4.2413405e-16 
6219.8 4.5242051e-16 
6220.5 4.3558021e-16 
6221.1 4.272904e-16 
6221.8 4.4750883e-16 
6222.5 4.6840643e-16 
6223.1 4.8072929e-16 
6223.8 4.41817e-16 
6224.5 4.3638256e-16 
6225.2 4.5183536e-16 
6225.8 4.5992653e-16 
6226.5 4.4709366e-16 
6227.2 4.3133907e-16 
6227.9 4.4589715e-16 
6228.5 4.5991241e-16 
6229.2 4.4305423e-16 
6229.9 4.2009804e-16 
6230.6 4.3388972e-16 
6231.2 4.570622e-16 
6231.9 4.7019155e-16 
6232.6 4.7248419e-16 
6233.2 4.7769982e-16 
6233.9 4.8218746e-16 
6234.6 4.5461695e-16 
6235.3 4.6713211e-16 
6235.9 4.6302943e-16 
6236.6 4.4925081e-16 
6237.3 4.412774e-16 
6238.0 4.1413733e-16 
6238.6 4.2056153e-16 
6239.3 4.0527346e-16 
6240.0 3.8434465e-16 
6240.7 4.2605882e-16 
6241.3 4.4439275e-16 
6242.0 4.3075459e-16 
6242.7 4.3457736e-16 
6243.4 4.314269e-16 
6244.0 4.4064886e-16 
6244.7 4.63982e-16 
6245.4 4.853607e-16 
6246.0 4.2810364e-16 
6246.7 4.3418125e-16 
6247.4 4.3529455e-16 
6248.1 4.831935e-16 
6248.7 4.3730755e-16 
6249.4 4.251209e-16 
6250.1 4.4303726e-16 
6250.8 4.557509e-16 
6251.4 4.4784877e-16 
6252.1 4.4563421e-16 
6252.8 4.5187473e-16 
6253.5 4.4892187e-16 
6254.1 4.454196e-16 
6254.8 4.4883315e-16 
6255.5 4.6445927e-16 
6256.1 4.4291293e-16 
6256.8 4.5130638e-16 
6257.5 4.6145992e-16 
6258.2 4.4026984e-16 
6258.8 4.3758244e-16 
6259.5 4.4273386e-16 
6260.2 4.5151856e-16 
6260.9 4.5278538e-16 
6261.5 4.6336096e-16 
6262.2 4.8125988e-16 
6262.9 4.5755954e-16 
6263.6 4.4237273e-16 
6264.2 4.3697461e-16 
6264.9 4.5752315e-16 
6265.6 4.6759475e-16 
6266.2 4.4475663e-16 
6266.9 4.5132873e-16 
6267.6 4.5977688e-16 
6268.3 4.6101751e-16 
6268.9 4.6092095e-16 
6269.6 5.0099229e-16 
6270.3 5.445131e-16 
6271.0 4.8395371e-16 
6271.6 4.43143e-16 
6272.3 4.1682802e-16 
6273.0 4.1410065e-16 
6273.7 4.3720491e-16 
6274.3 4.4872752e-16 
6275.0 4.5178735e-16 
6275.7 4.378619e-16 
6276.3 4.2495986e-16 
6277.0 4.3671217e-16 
6277.7 4.4360081e-16 
6278.4 4.3117056e-16 
6279.0 4.2954129e-16 
6279.7 4.5346558e-16 
6280.4 4.6021981e-16 
6281.1 4.4323812e-16 
6281.7 4.4590243e-16 
6282.4 4.4798543e-16 
6283.1 4.4880215e-16 
6283.8 4.1727492e-16 
6284.4 4.2114197e-16 
6285.1 4.257706e-16 
6285.8 4.322333e-16 
6286.5 4.6018929e-16 
6287.1 4.435245e-16 
6287.8 4.3000244e-16 
6288.5 4.3676948e-16 
6289.1 4.3171905e-16 
6289.8 4.3422706e-16 
6290.5 4.4824869e-16 
6291.2 4.2500796e-16 
6291.8 4.1015122e-16 
6292.5 4.1587735e-16 
6293.2 4.0551678e-16 
6293.9 4.1985009e-16 
6294.5 4.4369728e-16 
6295.2 4.5188909e-16 
6295.9 4.2694349e-16 
6296.6 4.3654934e-16 
6297.2 4.5674778e-16 
6297.9 4.3851926e-16 
6298.6 4.3075224e-16 
6299.2 4.388188e-16 
6299.9 4.4999685e-16 
6300.6 4.5380624e-16 
6301.3 4.3968919e-16 
6301.9 4.4514036e-16 
6302.6 4.6542285e-16 
6303.3 4.4734415e-16 
6304.0 4.0469404e-16 
6304.6 4.2312701e-16 
6305.3 4.5990443e-16 
6306.0 4.4889368e-16 
6306.7 4.4204385e-16 
6307.3 4.3557416e-16 
6308.0 4.3768751e-16 
6308.7 4.4802231e-16 
6309.3 4.336963e-16 
6310.0 4.3399566e-16 
6310.7 4.4641646e-16 
6311.4 4.4439165e-16 
6312.0 4.4190047e-16 
6312.7 4.3116472e-16 
6313.4 4.3003738e-16 
6314.1 4.3429327e-16 
6314.7 4.1758759e-16 
6315.4 4.2607854e-16 
6316.1 4.4800439e-16 
6316.8 4.3568113e-16 
6317.4 4.4614546e-16 
6318.1 4.6727316e-16 
6318.8 4.363311e-16 
6319.5 4.4118287e-16 
6320.1 4.4819865e-16 
6320.8 4.3351375e-16 
6321.5 4.365771e-16 
6322.1 4.3994638e-16 
6322.8 4.2591188e-16 
6323.5 4.5691023e-16 
6324.2 4.6860472e-16 
6324.8 4.3305764e-16 
6325.5 4.0141049e-16 
6326.2 4.1707227e-16 
6326.9 4.4662352e-16 
6327.5 4.4970059e-16 
6328.2 4.4441378e-16 
6328.9 4.397558e-16 
6329.6 4.4279126e-16 
6330.2 4.5095509e-16 
6330.9 4.605176e-16 
6331.6 4.4041781e-16 
6332.2 4.3057368e-16 
6332.9 4.525197e-16 
6333.6 4.6406642e-16 
6334.3 4.3331118e-16 
6334.9 4.130174e-16 
6335.6 4.3040727e-16 
6336.3 4.2022089e-16 
6337.0 4.322003e-16 
6337.6 4.4793106e-16 
6338.3 4.3841038e-16 
6339.0 4.3105968e-16 
6339.7 4.4723821e-16 
6340.3 4.6025916e-16 
6341.0 4.4389007e-16 
6341.7 4.3616041e-16 
6342.3 4.506945e-16 
6343.0 4.4957517e-16 
6343.7 4.3197628e-16 
6344.4 4.2706604e-16 
6345.0 4.4146157e-16 
6345.7 4.4167251e-16 
6346.4 4.4256653e-16 
6347.1 4.3883152e-16 
6347.7 4.168976e-16 
6348.4 4.3473201e-16 
6349.1 4.3163111e-16 
6349.8 4.0501713e-16 
6350.4 4.5294209e-16 
6351.1 4.6673236e-16 
6351.8 4.3073779e-16 
6352.4 4.2985357e-16 
6353.1 4.3817678e-16 
6353.8 4.1693813e-16 
6354.5 4.1031724e-16 
6355.1 4.1731253e-16 
6355.8 4.0545009e-16 
6356.5 4.1120557e-16 
6357.2 4.180128e-16 
6357.8 4.3807647e-16 
6358.5 4.3710282e-16 
6359.2 4.2468842e-16 
6359.9 4.2867141e-16 
6360.5 4.3011417e-16 
6361.2 4.5378125e-16 
6361.9 4.3140938e-16 
6362.6 4.5794478e-16 
6363.2 4.2861482e-16 
6363.9 4.311605e-16 
6364.6 4.1835525e-16 
6365.2 4.2203027e-16 
6365.9 4.6329507e-16 
6366.6 4.5555317e-16 
6367.3 4.4019024e-16 
6367.9 4.4848865e-16 
6368.6 4.2575849e-16 
6369.3 4.1347867e-16 
6370.0 4.36307e-16 
6370.6 4.2479535e-16 
6371.3 4.2629093e-16 
6372.0 4.174491e-16 
6372.7 4.3296911e-16 
6373.3 4.3738193e-16 
6374.0 4.4472232e-16 
6374.7 4.1517588e-16 
6375.3 4.2459171e-16 
6376.0 4.2433496e-16 
6376.7 4.1242619e-16 
6377.4 4.236665e-16 
6378.0 4.2497914e-16 
6378.7 4.2910192e-16 
6379.4 4.3451883e-16 
6380.1 4.3767721e-16 
6380.7 4.4470961e-16 
6381.4 4.5086406e-16 
6382.1 4.6089457e-16 
6382.8 4.5070321e-16 
6383.4 4.4551857e-16 
6384.1 4.6736529e-16 
6384.8 4.4360267e-16 
6385.4 3.9656479e-16 
6386.1 4.0959079e-16 
6386.8 4.366422e-16 
6387.5 4.2217359e-16 
6388.1 4.0427634e-16 
6388.8 4.3194769e-16 
6389.5 4.3496632e-16 
6390.2 4.2473485e-16 
6390.8 4.0675852e-16 
6391.5 4.0460199e-16 
6392.2 4.2537732e-16 
6392.9 4.1655415e-16 
6393.5 4.0662555e-16 
6394.2 4.2481308e-16 
6394.9 4.3286381e-16 
6395.6 4.3932846e-16 
6396.2 4.3696111e-16 
6396.9 4.2688075e-16 
6397.6 4.3931121e-16 
6398.2 4.331855e-16 
6398.9 4.2437512e-16 
6399.6 4.4527859e-16 
6400.3 4.5841822e-16 
6400.9 4.4100153e-16 
6401.6 4.4943977e-16 
6402.3 4.3563864e-16 
6403.0 4.1167993e-16 
6403.6 4.0966238e-16 
6404.3 4.0315085e-16 
6405.0 4.195734e-16 
6405.7 4.2350935e-16 
6406.3 4.2663952e-16 
6407.0 4.3260139e-16 
6407.7 4.1659187e-16 
6408.3 4.0295639e-16 
6409.0 4.3111934e-16 
6409.7 4.5251295e-16 
6410.4 4.1592693e-16 
6411.0 4.1135415e-16 
6411.7 4.3493574e-16 
6412.4 4.2534036e-16 
6413.1 4.2875677e-16 
6413.7 4.541274e-16 
6414.4 4.5184666e-16 
6415.1 4.2534033e-16 
6415.8 4.308291e-16 
6416.4 4.5126019e-16 
6417.1 4.362661e-16 
6417.8 4.0603997e-16 
6418.4 3.9281347e-16 
6419.1 4.0842116e-16 
6419.8 4.1877098e-16 
6420.5 4.1466104e-16 
6421.1 4.3465304e-16 
6421.8 4.4226866e-16 
6422.5 4.3782699e-16 
6423.2 4.5184416e-16 
6423.8 4.6162489e-16 
6424.5 4.5370703e-16 
6425.2 4.287526e-16 
6425.9 4.2277613e-16 
6426.5 4.438729e-16 
6427.2 4.1501486e-16 
6427.9 4.0572888e-16 
6428.5 4.3102693e-16 
6429.2 4.2845834e-16 
6429.9 4.1778243e-16 
6430.6 4.1370308e-16 
6431.2 4.3622738e-16 
6431.9 4.5139203e-16 
6432.6 4.3036547e-16 
6433.3 4.2146126e-16 
6433.9 4.3281204e-16 
6434.6 4.5131568e-16 
6435.3 4.6337743e-16 
6436.0 4.4097342e-16 
6436.6 4.2740853e-16 
6437.3 4.5026835e-16 
6438.0 4.6537362e-16 
6438.7 4.3214702e-16 
6439.3 4.2764923e-16 
6440.0 4.3673054e-16 
6440.7 4.3666178e-16 
6441.3 4.1671461e-16 
6442.0 4.3285719e-16 
6442.7 4.6079935e-16 
6443.4 4.6786187e-16 
6444.0 4.3851443e-16 
6444.7 4.1130203e-16 
6445.4 4.0852792e-16 
6446.1 3.987384e-16 
6446.7 4.1122983e-16 
6447.4 4.3728864e-16 
6448.1 4.3376135e-16 
6448.8 4.2981232e-16 
6449.4 4.293904e-16 
6450.1 4.2121578e-16 
6450.8 4.1055616e-16 
6451.4 3.9487046e-16 
6452.1 4.1738979e-16 
6452.8 4.2438395e-16 
6453.5 4.2503316e-16 
6454.1 4.1985023e-16 


==> anc/SSS17a-LDSS3r-20170817_cal.flm <==
#PI: Shappee/Drout 
#OBJECT: SSS17a  
#TELESCOPE: Magellan 
#JD: 2457983.5362 
#JD - LIGO trigger : 0.507662000135 
# 
#Angstrom    Flux(erg/s/cm**2/Angstrom) 
6386.7 3.2083962e-16 
6387.9 3.2322643e-16 
6389.1 3.3300264e-16 
6390.1 3.2846658e-16 
6391.3 3.3355112e-16 
6392.4 3.3539355e-16 
6393.6 3.2842216e-16 
6394.7 3.2456168e-16 
6395.9 3.1931942e-16 
6397.1 3.1345137e-16 
6398.2 3.1710039e-16 
6399.4 3.2693036e-16 
6400.4 3.3270773e-16 
6401.6 3.283117e-16 
6402.8 3.3148905e-16 
6403.9 3.2201901e-16 
6405.1 3.1599122e-16 
6406.2 3.2733237e-16 
6407.4 3.3147627e-16 
6408.5 3.1668595e-16 
6409.7 3.0742273e-16 
6410.8 3.1521524e-16 
6411.9 3.213104e-16 
6413.1 3.1429695e-16 
6414.2 3.1647928e-16 
6415.4 3.2178353e-16 
6416.6 3.2423257e-16 
6417.7 3.2519881e-16 
6418.9 3.1542361e-16 
6420.0 3.1163403e-16 
6421.1 3.1772423e-16 
6422.2 3.1474012e-16 
6423.4 3.1731242e-16 
6424.6 3.2138012e-16 
6425.7 3.2024373e-16 
6426.9 3.1737756e-16 
6428.0 3.232552e-16 
6429.2 3.301647e-16 
6430.4 3.17271e-16 
6431.4 3.1393185e-16 
6432.6 3.2009184e-16 
6433.7 3.1956605e-16 
6434.9 3.2113207e-16 
6436.0 3.3514545e-16 
6437.2 3.312281e-16 
6438.4 3.151851e-16 
6439.5 3.25311e-16 
6440.7 3.2428374e-16 
6441.7 3.1489233e-16 
6442.9 3.1398718e-16 
6444.1 3.1588828e-16 
6445.2 3.1807519e-16 
6446.4 3.1745666e-16 
6447.5 3.2243449e-16 
6448.7 3.1705893e-16 
6449.8 3.097593e-16 
6451.0 3.140375e-16 
6452.1 3.1215946e-16 
6453.2 3.1425439e-16 
6454.4 3.1004258e-16 
6455.5 3.0820464e-16 
6456.7 3.2325875e-16 
6457.9 3.2571993e-16 
6459.0 3.2024419e-16 
6460.2 3.1878574e-16 
6461.3 3.1882715e-16 
6462.4 3.1954114e-16 
6463.5 3.240986e-16 
6464.7 3.1851084e-16 
6465.9 3.2041646e-16 
6467.0 3.1775925e-16 
6468.2 3.0978696e-16 
6469.3 3.0974554e-16 
6470.5 3.1562256e-16 
6471.7 3.1041931e-16 
6472.7 3.0722498e-16 
6473.9 3.1611857e-16 
6475.0 3.2643902e-16 
6476.2 3.2616128e-16 
6477.3 3.1478887e-16 
6478.5 3.0874961e-16 
6479.7 3.1702443e-16 
6480.8 3.2529289e-16 
6482.0 3.2358597e-16 
6483.0 3.185586e-16 
6484.2 3.1825475e-16 
6485.4 3.1516544e-16 
6486.5 3.140309e-16 
6487.7 3.09348e-16 
6488.8 3.0682446e-16 
6490.0 3.1173345e-16 
6491.1 3.0971554e-16 
6492.2 3.1860471e-16 
6493.4 3.2127148e-16 
6494.5 3.1569393e-16 
6495.7 3.0813853e-16 
6496.8 3.0901551e-16 
6498.0 3.2649982e-16 
6499.1 3.2268919e-16 
6500.3 3.0832087e-16 
6501.5 3.0643068e-16 
6502.5 3.0837608e-16 
6503.7 3.0867939e-16 
6504.8 3.0918344e-16 
6506.0 3.1154495e-16 
6507.2 3.0993862e-16 
6508.3 3.0541012e-16 
6509.5 3.1247403e-16 
6510.6 3.2000804e-16 
6511.8 3.2200721e-16 
6512.8 3.2316971e-16 
6514.0 3.1893559e-16 
6515.2 3.130359e-16 
6516.3 3.1209037e-16 
6517.5 3.1856722e-16 
6518.6 3.1691614e-16 
6519.8 3.2010783e-16 
6521.0 3.2874808e-16 
6522.1 3.1755499e-16 
6523.2 3.1075881e-16 
6524.3 3.0808386e-16 
6525.5 3.0851867e-16 
6526.6 3.171649e-16 
6527.8 3.278188e-16 
6529.0 3.2310853e-16 
6530.1 3.1819384e-16 
6531.3 3.2391227e-16 
6532.4 3.2378203e-16 
6533.5 3.1616387e-16 
6534.7 3.1251234e-16 
6535.8 3.1228162e-16 
6537.0 3.1036949e-16 
6538.1 3.1980991e-16 
6539.3 3.2204098e-16 
6540.4 3.1790179e-16 
6541.6 3.1509949e-16 
6542.8 3.2045372e-16 
6543.8 3.1759385e-16 
6545.0 3.0898109e-16 
6546.1 3.1392519e-16 
6547.3 3.1641585e-16 
6548.5 3.1417837e-16 
6549.6 3.1387458e-16 
6550.8 3.125457e-16 
6551.9 3.071592e-16 
6553.1 3.1287211e-16 
6554.1 3.2960238e-16 
6555.3 3.1778421e-16 
6556.5 3.049266e-16 
6557.6 3.0755067e-16 
6558.8 3.163217e-16 
6559.9 3.1292374e-16 
6561.1 3.146654e-16 
6562.3 3.1706448e-16 
6563.4 3.0736441e-16 
6564.5 3.1482616e-16 
6565.6 3.1617036e-16 
6566.8 3.0650094e-16 
6567.9 3.0280966e-16 
6569.1 3.0816705e-16 
6570.3 3.1334764e-16 
6571.4 3.1272208e-16 
6572.6 3.162173e-16 
6573.7 3.2399129e-16 
6574.8 3.2430812e-16 
6576.0 3.1780491e-16 
6577.1 3.1343887e-16 
6578.3 3.0869148e-16 
6579.4 3.1040554e-16 
6580.6 3.1357222e-16 
6581.7 3.1074463e-16 
6582.9 3.026043e-16 
6584.1 3.0870803e-16 
6585.1 3.1613942e-16 
6586.3 3.1318574e-16 
6587.4 3.1380525e-16 
6588.6 3.1573401e-16 
6589.7 3.1427273e-16 
6590.9 3.1942938e-16 
6592.1 3.1598776e-16 
6593.2 3.1545929e-16 
6594.4 3.1523858e-16 
6595.4 3.0711639e-16 
6596.6 3.0779208e-16 
6597.8 3.1631039e-16 
6598.9 3.1735428e-16 
6600.1 3.1793879e-16 
6601.2 3.2068026e-16 
6602.4 3.1360996e-16 
6603.5 3.1205372e-16 
6604.7 3.105118e-16 
6605.8 3.048391e-16 
6606.9 3.0378031e-16 
6608.1 3.0813175e-16 
6609.2 3.0467895e-16 
6610.4 3.0729307e-16 
6611.6 3.2131674e-16 
6612.7 3.2020666e-16 
6613.9 3.0467092e-16 
6615.0 3.0638095e-16 
6616.1 3.1745714e-16 
6617.2 3.1713048e-16 
6618.4 3.207335e-16 
6619.6 3.1776162e-16 
6620.7 3.0741772e-16 
6621.9 3.0365363e-16 
6623.0 3.0885009e-16 
6624.2 3.2242674e-16 
6625.4 3.145761e-16 
6626.4 3.1196869e-16 
6627.6 3.0927389e-16 
6628.7 3.1393881e-16 
6629.9 3.1089571e-16 
6631.0 3.0914925e-16 
6632.2 3.0574957e-16 
6633.4 3.0175027e-16 
6634.5 3.1135601e-16 
6635.7 3.1057469e-16 
6636.7 3.0789109e-16 
6637.9 3.1044647e-16 
6639.1 3.0809528e-16 
6640.2 3.0275743e-16 
6641.4 2.9977364e-16 
6642.5 3.1542209e-16 
6643.7 3.2141667e-16 
6644.8 3.1546974e-16 
6646.0 3.1543787e-16 
6647.1 3.1105815e-16 
6648.2 3.0247196e-16 
6649.4 3.0675501e-16 
6650.5 3.1160098e-16 
6651.7 3.0387112e-16 
6652.9 3.153423e-16 
6654.0 3.1333448e-16 
6655.2 3.0770437e-16 
6656.3 3.069804e-16 
6657.4 3.0475552e-16 
6658.5 3.0739551e-16 
6659.7 3.0959364e-16 
6660.9 2.9906743e-16 
6662.0 3.0066596e-16 
6663.2 3.0062481e-16 
6664.3 2.9927626e-16 
6665.5 3.0499799e-16 
6666.7 3.0700998e-16 
6667.7 2.9860961e-16 
6668.9 2.9747282e-16 
6670.0 3.0173932e-16 
6671.2 3.0339998e-16 
6672.3 3.0194649e-16 
6673.5 3.040363e-16 
6674.7 2.9977011e-16 
6675.8 3.0436718e-16 
6677.0 3.1741099e-16 
6678.0 3.2034785e-16 
6679.2 3.1300515e-16 
6680.4 3.0066156e-16 
6681.5 2.9459921e-16 
6682.7 2.9831282e-16 
6683.8 3.0418606e-16 
6685.0 3.0537155e-16 
6686.1 2.9801885e-16 
6687.3 3.0656992e-16 
6688.4 3.0516915e-16 
6689.5 3.0226308e-16 
6690.7 3.061993e-16 
6691.8 3.0363694e-16 
6693.0 3.064081e-16 
6694.1 3.0766667e-16 
6695.3 2.9904624e-16 
6696.5 2.9391529e-16 
6697.6 2.937556e-16 
6698.7 2.9794438e-16 
6699.8 3.0510092e-16 
6701.0 2.977364e-16 
6702.2 2.9001855e-16 
6703.3 2.9713434e-16 
6704.5 2.982693e-16 
6705.6 3.0187242e-16 
6706.8 2.9789585e-16 
6707.9 2.9462465e-16 
6709.0 3.0378729e-16 
6710.2 3.0573325e-16 
6711.3 3.0140966e-16 
6712.5 3.0480086e-16 
6713.6 3.0301626e-16 
6714.8 2.9672985e-16 
6716.0 2.9376049e-16 
6717.1 2.9522871e-16 
6718.3 3.0489528e-16 
6719.3 3.0197902e-16 
6720.5 2.946984e-16 
6721.6 2.8765786e-16 
6722.8 2.9469287e-16 
6724.0 2.992644e-16 
6725.1 2.9978099e-16 
6726.3 2.9876146e-16 
6727.4 2.8561333e-16 
6728.6 2.8071185e-16 
6729.7 2.8748328e-16 
6730.8 2.9208467e-16 
6732.0 2.9473443e-16 
6733.1 2.9718588e-16 
6734.3 2.9440998e-16 
6735.4 2.8738094e-16 
6736.6 2.8722323e-16 
6737.8 2.8673321e-16 
6738.9 2.8421829e-16 
6740.0 2.9090296e-16 
6741.1 3.078219e-16 
6742.3 3.059781e-16 
6743.5 2.9684898e-16 
6744.6 2.9696624e-16 
6745.8 2.9386241e-16 
6746.9 2.9477115e-16 
6748.1 2.937748e-16 
6749.2 2.8906441e-16 
6750.3 2.9439299e-16 
6751.5 3.0294506e-16 
6752.6 3.0261412e-16 
6753.8 2.9587035e-16 
6754.9 3.0264128e-16 
6756.1 3.0726606e-16 
6757.3 2.9471722e-16 
6758.4 2.9467052e-16 
6759.5 2.9773207e-16 
6760.6 2.892949e-16 
6761.8 2.9629574e-16 
6762.9 3.0029289e-16 
6764.1 2.8656186e-16 
6765.3 2.9103177e-16 
6766.4 3.0769309e-16 
6767.6 3.0342925e-16 
6768.7 2.9816062e-16 
6769.8 3.0029077e-16 
6771.0 3.0037348e-16 
6772.1 2.9360798e-16 
6773.3 2.883181e-16 
6774.4 2.9052914e-16 
6775.6 3.0083305e-16 
6776.7 2.9950638e-16 
6777.9 2.9326756e-16 
6779.1 2.9096638e-16 
6780.1 2.8866727e-16 
6781.3 2.8064522e-16 
6782.4 2.8336818e-16 
6783.6 2.9043856e-16 
6784.8 3.0100714e-16 
6785.9 2.9098083e-16 
6787.1 2.803311e-16 
6788.2 2.8467809e-16 
6789.4 2.857924e-16 
6790.4 2.9508603e-16 
6791.6 2.9478959e-16 
6792.8 2.8844474e-16 
6793.9 2.8398859e-16 
6795.1 2.8832934e-16 
6796.2 2.9591175e-16 
6797.4 2.9189032e-16 
6798.5 2.8060127e-16 
6799.7 2.7140154e-16 
6800.8 2.6346935e-16 
6801.9 2.6429713e-16 
6803.1 2.9745584e-16 
6804.2 2.8751856e-16 
6805.4 2.6766655e-16 
6806.6 2.6905611e-16 
6807.7 2.7174322e-16 
6808.9 2.6890394e-16 
6810.0 2.790786e-16 
6811.1 2.9275704e-16 
6812.2 2.8911211e-16 
6813.4 2.8971439e-16 
6814.6 2.9957569e-16 
6815.7 2.8363448e-16 
6816.9 2.8188404e-16 
6818.0 2.8710885e-16 
6819.2 2.7490103e-16 
6820.4 2.7143687e-16 
6821.4 2.748967e-16 
6822.6 2.8311766e-16 
6823.7 2.8916601e-16 
6824.9 2.8103118e-16 
6826.0 2.8612525e-16 
6827.2 2.919487e-16 
6828.4 2.8130693e-16 
6829.5 2.7680288e-16 
6830.7 2.8032355e-16 
6831.7 2.8084021e-16 
6832.9 2.7963947e-16 
6834.1 2.9031664e-16 
6835.2 2.8508046e-16 
6836.4 2.8722215e-16 
6837.5 2.8888177e-16 
6838.7 2.8572959e-16 
6839.8 2.7657458e-16 
6841.0 2.7194414e-16 
6842.1 2.7868122e-16 
6843.2 2.8529294e-16 
6844.4 2.77961e-16 
6845.5 2.7449891e-16 
6846.7 2.8229731e-16 
6847.9 2.8646143e-16 
6849.0 2.8920862e-16 
6850.2 2.7830896e-16 
6851.3 2.7618525e-16 
6852.4 2.7810896e-16 
6853.5 2.7134742e-16 
6854.7 2.7460561e-16 
6855.9 2.9164971e-16 
6857.0 2.8345344e-16 
6858.2 2.792912e-16 
6859.3 2.9105888e-16 
6860.5 2.872565e-16 
6861.7 2.8663565e-16 
6862.7 2.848726e-16 
6863.9 2.8741437e-16 
6865.0 2.878304e-16 
6866.2 2.8405972e-16 
6867.3 2.8542367e-16 
6868.5 2.7752598e-16 
6869.7 2.8920436e-16 
6870.8 2.7932093e-16 
6872.0 2.7248803e-16 
6873.0 2.8010096e-16 
6874.2 2.8488077e-16 
6875.4 2.7840795e-16 
6876.5 2.7476321e-16 
6877.7 2.8302397e-16 
6878.8 2.861988e-16 
6880.0 2.8197994e-16 
6881.1 2.7824727e-16 
6882.3 2.7215047e-16 
6883.4 2.7652236e-16 
6884.5 2.762729e-16 
6885.7 2.7616344e-16 
6886.8 2.709305e-16 
6888.0 2.6818443e-16 
6889.2 2.6808172e-16 
6890.3 2.627998e-16 
6891.5 2.6887523e-16 
6892.6 2.7304664e-16 
6893.7 2.6814858e-16 
6894.8 2.6274256e-16 
6896.0 2.690496e-16 
6897.2 2.8384777e-16 
6898.3 2.7726483e-16 
6899.5 2.6957742e-16 
6900.6 2.6957708e-16 
6901.8 2.6774321e-16 
6902.9 2.7439946e-16 
6904.0 2.8052009e-16 
6905.2 2.7633649e-16 
6906.3 2.7600906e-16 
6907.5 2.7642622e-16 
6908.6 2.781574e-16 
6909.8 2.7104973e-16 
6911.0 2.782925e-16 
6912.1 2.8544564e-16 
6913.3 2.7948114e-16 
6914.3 2.7422594e-16 
6915.5 2.8007421e-16 
6916.6 2.8204591e-16 
6917.8 2.7743488e-16 
6919.0 2.753524e-16 
6920.1 2.6827511e-16 
6921.3 2.6921659e-16 
6922.4 2.760618e-16 
6923.6 2.7228378e-16 
6924.7 2.735074e-16 
6925.8 2.7469429e-16 
6927.0 2.7254669e-16 
6928.1 2.699204e-16 
6929.3 2.6441976e-16 
6930.4 2.6900821e-16 
6931.6 2.753893e-16 
6932.8 2.8063337e-16 
6933.9 2.7826391e-16 
6935.0 2.7493964e-16 
6936.1 2.6708261e-16 
6937.3 2.6619059e-16 
6938.5 2.7270332e-16 
6939.6 2.7538711e-16 
6940.8 2.7466898e-16 
6941.9 2.6849073e-16 
6943.1 2.6517853e-16 
6944.2 2.7197072e-16 
6945.3 2.7429112e-16 
6946.5 2.8079972e-16 
6947.6 2.7432151e-16 
6948.8 2.7127694e-16 
6949.9 2.6527994e-16 
6951.1 2.7678186e-16 
6952.3 2.749994e-16 
6953.4 2.7250566e-16 
6954.6 2.701746e-16 
6955.6 2.6805828e-16 
6956.8 2.7802592e-16 
6957.9 2.7638917e-16 
6959.1 2.6010309e-16 
6960.3 2.5963279e-16 
6961.4 2.5667773e-16 
6962.6 2.5918773e-16 
6963.7 2.7356031e-16 
6964.9 2.6003966e-16 
6966.0 2.5908447e-16 
6967.1 2.6474261e-16 
6968.3 2.6229349e-16 
6969.4 2.6137772e-16 
6970.6 2.6039673e-16 
6971.7 2.6747082e-16 
6972.9 2.6925767e-16 
6974.1 2.5673175e-16 
6975.2 2.6369564e-16 
6976.3 2.7382422e-16 
6977.4 2.7049669e-16 
6978.6 2.6326052e-16 
6979.8 2.6970954e-16 
6980.9 2.7301375e-16 
6982.1 2.6889527e-16 
6983.2 2.6583627e-16 
6984.4 2.6313451e-16 
6985.5 2.6709559e-16 
6986.6 2.6287768e-16 
6987.8 2.6254072e-16 
6988.9 2.6069982e-16 
6990.1 2.6601965e-16 
6991.2 2.7287022e-16 
6992.4 2.7400296e-16 
6993.5 2.6122211e-16 
6994.7 2.615968e-16 
6995.9 2.7513355e-16 
6996.9 2.7237528e-16 
6998.1 2.624191e-16 
6999.2 2.6122053e-16 
7000.4 2.5655329e-16 
7001.6 2.6554021e-16 
7002.7 2.6207985e-16 
7003.9 2.6754773e-16 
7005.0 2.7664403e-16 
7006.2 2.7054164e-16 
7007.2 2.6395293e-16 
7008.4 2.6049857e-16 
7009.6 2.6158402e-16 
7010.7 2.5727594e-16 
7011.9 2.5416724e-16 
7013.0 2.5821908e-16 
7014.2 2.6986684e-16 
7015.4 2.6879791e-16 
7016.5 2.6560988e-16 
7017.6 2.6747509e-16 
7018.7 2.7182447e-16 
7019.9 2.728014e-16 
7021.0 2.650426e-16 
7022.2 2.6476017e-16 
7023.4 2.6817843e-16 
7024.5 2.6703951e-16 
7025.7 2.6164417e-16 
7026.8 2.6147718e-16 
7027.9 2.6968083e-16 
7029.1 2.6867115e-16 
7030.2 2.6320686e-16 
7031.4 2.6468908e-16 
7032.5 2.6308331e-16 
7033.7 2.6865185e-16 
7034.8 2.6692244e-16 
7036.0 2.6548243e-16 
7037.1 2.7735922e-16 
7038.2 2.7730565e-16 
7039.4 2.7018769e-16 
7040.5 2.6654102e-16 
7041.7 2.6495732e-16 
7042.9 2.6736529e-16 
7044.0 2.7063838e-16 
7045.2 2.594795e-16 
7046.3 2.5990361e-16 
7047.4 2.5944839e-16 
7048.5 2.6321103e-16 
7049.7 2.6196751e-16 
7050.9 2.6854145e-16 
7052.0 2.6977265e-16 
7053.2 2.647978e-16 
7054.3 2.6123627e-16 
7055.5 2.6551995e-16 
7056.7 2.6764975e-16 
7057.7 2.6450016e-16 
7058.9 2.6044431e-16 
7060.0 2.5945369e-16 
7061.2 2.6339896e-16 
7062.3 2.6353622e-16 
7063.5 2.6154266e-16 
7064.7 2.648744e-16 
7065.8 2.6053241e-16 
7067.0 2.5644186e-16 
7068.0 2.6217756e-16 
7069.2 2.6230887e-16 
7070.4 2.5561238e-16 
7071.5 2.5107298e-16 
7072.7 2.5824417e-16 
7073.8 2.6662856e-16 
7075.0 2.6009543e-16 
7076.1 2.5974969e-16 
7077.3 2.6541324e-16 
7078.4 2.6633418e-16 
7079.5 2.6348624e-16 
7080.7 2.5996592e-16 
7081.8 2.6470871e-16 
7083.0 2.6609242e-16 
7084.2 2.6635645e-16 
7085.3 2.7025644e-16 
7086.5 2.7220092e-16 
7087.6 2.6611378e-16 
7088.7 2.5466971e-16 
7089.8 2.5676203e-16 
7091.0 2.6159805e-16 
7092.2 2.5583703e-16 
7093.3 2.5546631e-16 
7094.5 2.6208978e-16 
7095.6 2.680382e-16 
7096.8 2.6013792e-16 
7097.9 2.4350946e-16 
7099.0 2.395333e-16 
7100.2 2.536731e-16 
7101.3 2.5670661e-16 
7102.5 2.4166839e-16 
7103.6 2.5486553e-16 
7104.8 2.6104055e-16 
7106.0 2.4411042e-16 
7107.1 2.4438355e-16 
7108.3 2.6094159e-16 
7109.3 2.5756667e-16 
7110.5 2.6327401e-16 
7111.6 2.5582932e-16 
7112.8 2.4604292e-16 
7114.0 2.5481335e-16 
7115.1 2.5105764e-16 
7116.3 2.4921834e-16 
7117.4 2.3860489e-16 
7118.6 2.5018047e-16 
7119.7 2.5078937e-16 
7120.8 2.4812656e-16 
7122.0 2.5085017e-16 
7123.1 2.6076923e-16 
7124.3 2.633265e-16 
7125.4 2.5689126e-16 
7126.6 2.5705372e-16 
7127.8 2.4467949e-16 
7128.9 2.5241368e-16 
7130.0 2.6450141e-16 
7131.1 2.5489543e-16 
7132.3 2.5407066e-16 
7133.5 2.5829891e-16 
7134.6 2.5241155e-16 
7135.8 2.4849561e-16 
7136.9 2.5030016e-16 
7138.1 2.4960319e-16 
7139.2 2.5397275e-16 
7140.3 2.589934e-16 
7141.5 2.5081861e-16 
7142.6 2.5463411e-16 
7143.8 2.5855329e-16 
7144.9 2.5287189e-16 
7146.1 2.5599865e-16 
7147.3 2.549375e-16 
7148.4 2.4492119e-16 
7149.6 2.4636938e-16 
7150.6 2.5421308e-16 
7151.8 2.6158873e-16 
7152.9 2.6051752e-16 
7154.1 2.5436349e-16 
7155.3 2.5179055e-16 
7156.4 2.5092343e-16 
7157.6 2.5882231e-16 
7158.7 2.567986e-16 
7159.9 2.5478325e-16 
7161.0 2.540054e-16 
7162.1 2.4525724e-16 
7163.3 2.3921402e-16 
7164.4 2.4321836e-16 
7165.6 2.4232678e-16 
7166.7 2.5994771e-16 
7167.9 2.5458395e-16 
7169.1 2.4646195e-16 
7170.2 2.4691105e-16 
7171.3 2.5544061e-16 
7172.4 2.5147586e-16 
7173.6 2.5336599e-16 
7174.8 2.477793e-16 
7175.9 2.505033e-16 
7177.1 2.4926442e-16 
7178.2 2.4660975e-16 
7179.4 2.4518563e-16 
7180.5 2.432251e-16 
7181.6 2.4206571e-16 
7182.8 2.5388303e-16 
7183.9 2.5284224e-16 
7185.1 2.5480117e-16 
7186.2 2.6007966e-16 
7187.4 2.5375975e-16 
7188.6 2.6126648e-16 
7189.7 2.6065441e-16 
7190.9 2.5269443e-16 
7191.9 2.5494651e-16 
7193.1 2.5477756e-16 
7194.2 2.5065737e-16 
7195.4 2.5086542e-16 
7196.6 2.5469845e-16 
7197.7 2.5259156e-16 
7198.9 2.5798934e-16 
7200.0 2.5163234e-16 
7201.2 2.5102113e-16 
7202.2 2.5344801e-16 
7203.4 2.417853e-16 
7204.6 2.4357477e-16 
7205.7 2.3972429e-16 
7206.9 2.4673324e-16 
7208.0 2.6054231e-16 
7209.2 2.551341e-16 
7210.4 2.5390164e-16 
7211.5 2.5665194e-16 
7212.6 2.4529044e-16 
7213.7 2.4454816e-16 
7214.9 2.4216647e-16 
7216.0 2.4053176e-16 
7217.2 2.4820614e-16 
7218.4 2.4990054e-16 
7219.5 2.5058788e-16 
7220.7 2.530906e-16 
7221.8 2.4889776e-16 
7222.9 2.4294391e-16 
7224.1 2.4964359e-16 
7225.2 2.5388777e-16 
7226.4 2.4785085e-16 
7227.5 2.5195013e-16 
7228.7 2.4984624e-16 
7229.8 2.4777431e-16 
7231.0 2.5386488e-16 
7232.2 2.5096972e-16 
7233.2 2.438891e-16 
7234.4 2.38841e-16 
7235.5 2.4050945e-16 
7236.7 2.5030062e-16 
7237.9 2.4048365e-16 
7239.0 2.4556183e-16 
7240.2 2.5867802e-16 
7241.3 2.5250528e-16 
7242.5 2.5623652e-16 
7243.5 2.5441365e-16 
7244.7 2.3855011e-16 
7245.9 2.482342e-16 
7247.0 2.572946e-16 
7248.2 2.5254973e-16 
7249.3 2.4330734e-16 
7250.5 2.4595583e-16 
7251.7 2.4680077e-16 
7252.8 2.5351246e-16 
7253.9 2.67076e-16 
7255.0 2.5364417e-16 
7256.2 2.4679947e-16 
7257.3 2.497358e-16 
7258.5 2.458745e-16 
7259.7 2.4767195e-16 
7260.8 2.4879066e-16 
7262.0 2.466209e-16 
7263.1 2.4569328e-16 
7264.2 2.446834e-16 
7265.4 2.4511684e-16 
7266.5 2.5104801e-16 
7267.7 2.5062814e-16 
7268.8 2.5027618e-16 
7270.0 2.5554505e-16 
7271.1 2.586456e-16 
7272.3 2.526511e-16 
7273.5 2.5192294e-16 
7274.5 2.5198258e-16 
7275.7 2.4920944e-16 
7276.8 2.528326e-16 
7278.0 2.4702588e-16 
7279.2 2.5363353e-16 
7280.3 2.4652418e-16 
7281.5 2.4458233e-16 
7282.6 2.4461491e-16 
7283.8 2.4962269e-16 
7284.8 2.5131985e-16 
7286.0 2.4695167e-16 
7287.2 2.4894143e-16 
7288.3 2.4784809e-16 
7289.5 2.4764223e-16 
7290.6 2.5482028e-16 
7291.8 2.5326656e-16 
7292.9 2.5041712e-16 
7294.1 2.5035269e-16 
7295.2 2.4253144e-16 
7296.3 2.4478506e-16 
7297.5 2.599311e-16 
7298.6 2.5757523e-16 
7299.8 2.5846471e-16 
7301.0 2.5779731e-16 
7302.1 2.4898269e-16 
7303.3 2.5255519e-16 
7304.4 2.5329681e-16 
7305.5 2.5362712e-16 
7306.6 2.4620452e-16 
7307.8 2.4777178e-16 
7309.0 2.6053093e-16 
7310.1 2.5453177e-16 
7311.3 2.5060863e-16 
7312.4 2.5274643e-16 
7313.6 2.536695e-16 
7314.7 2.5179624e-16 
7315.8 2.5396348e-16 
7317.0 2.5528643e-16 
7318.1 2.5753445e-16 
7319.3 2.5541508e-16 
7320.4 2.549625e-16 
7321.6 2.5022845e-16 
7322.8 2.4498606e-16 
7323.9 2.4371597e-16 
7325.0 2.4444671e-16 
7326.1 2.5153084e-16 
7327.3 2.5693431e-16 
7328.5 2.5258282e-16 
7329.6 2.512135e-16 
7330.8 2.6375056e-16 
7331.9 2.6396257e-16 
7333.1 2.5540729e-16 
7334.2 2.5221605e-16 
7335.3 2.4847019e-16 
7336.5 2.5244679e-16 
7337.6 2.4800498e-16 
7338.8 2.4583665e-16 
7339.9 2.5470718e-16 
7341.1 2.5408309e-16 
7342.3 2.4395467e-16 
7343.4 2.4592632e-16 
7344.6 2.5224657e-16 
7345.6 2.4830056e-16 
7346.8 2.5176176e-16 
7347.9 2.4733884e-16 
7349.1 2.4710251e-16 
7350.3 2.4523029e-16 
7351.4 2.4174099e-16 
7352.6 2.4691647e-16 
7353.7 2.5279033e-16 
7354.9 2.5710139e-16 
7356.0 2.5362628e-16 
7357.1 2.5333585e-16 
7358.3 2.4961033e-16 
7359.4 2.4010998e-16 
7360.6 2.3978807e-16 
7361.7 2.543168e-16 
7362.9 2.5901799e-16 
7364.1 2.4323973e-16 
7365.2 2.3961558e-16 
7366.3 2.4602516e-16 
7367.4 2.5150396e-16 
7368.6 2.5634751e-16 
7369.8 2.5170645e-16 
7370.9 2.5143893e-16 
7372.1 2.5336826e-16 
7373.2 2.5168449e-16 
7374.4 2.4569826e-16 
7375.5 2.4168934e-16 
7376.6 2.4249335e-16 
7377.8 2.4936167e-16 
7378.9 2.5482505e-16 
7380.1 2.495218e-16 
7381.2 2.4936239e-16 
7382.4 2.5063937e-16 
7383.6 2.5068691e-16 
7384.7 2.4992842e-16 
7385.9 2.5037332e-16 
7386.9 2.5358829e-16 
7388.1 2.4855452e-16 
7389.2 2.4435191e-16 
7390.4 2.4941462e-16 
7391.6 2.5256776e-16 
7392.7 2.513107e-16 
7393.9 2.5220308e-16 
7395.0 2.5976282e-16 
7396.2 2.5998475e-16 
7397.2 2.5528815e-16 
7398.4 2.5360119e-16 
7399.6 2.4459869e-16 
7400.7 2.46189e-16 
7401.9 2.4530795e-16 
7403.0 2.4482019e-16 
7404.2 2.4688964e-16 
7405.4 2.5126495e-16 
7406.5 2.4987602e-16 
7407.6 2.438153e-16 
7408.7 2.4314334e-16 
7409.9 2.5194968e-16 
7411.0 2.4152009e-16 
7412.2 2.5016487e-16 
7413.4 2.6185383e-16 
7414.5 2.5354456e-16 
7415.7 2.4698907e-16 
7416.8 2.4967597e-16 
7417.9 2.5472248e-16 
7419.1 2.4939087e-16 
7420.2 2.4930927e-16 
7421.4 2.5121825e-16 
7422.5 2.432492e-16 
7423.7 2.4162327e-16 
7424.8 2.4143249e-16 
7426.0 2.4593068e-16 
7427.2 2.4516893e-16 
7428.2 2.4813071e-16 
7429.4 2.4873901e-16 
7430.5 2.4611528e-16 
7431.7 2.4212529e-16 
7432.9 2.4330198e-16 
7434.0 2.492904e-16 
7435.2 2.537317e-16 
7436.3 2.4843433e-16 
7437.5 2.4795645e-16 
7438.5 2.4999711e-16 
7439.7 2.5958106e-16 
7440.9 2.5574374e-16 
7442.0 2.558752e-16 
7443.2 2.5502474e-16 
7444.3 2.5867267e-16 
7445.5 2.5100406e-16 
7446.7 2.4482608e-16 
7447.8 2.459549e-16 
7448.9 2.4534091e-16 
7450.0 2.4507505e-16 
7451.2 2.5055402e-16 
7452.3 2.6100898e-16 
7453.5 2.6052262e-16 
7454.7 2.5817021e-16 
7455.8 2.5905648e-16 
7457.0 2.5983799e-16 
7458.1 2.5636154e-16 
7459.2 2.4781472e-16 
7460.4 2.4794333e-16 
7461.5 2.4541189e-16 
7462.7 2.4469829e-16 
7463.8 2.5283405e-16 
7465.0 2.5201274e-16 
7466.1 2.498713e-16 
7467.3 2.4802444e-16 
7468.5 2.5362535e-16 
7469.5 2.5761685e-16 
7470.7 2.5256479e-16 
7471.8 2.5437928e-16 
7473.0 2.5136404e-16 
7474.2 2.5377308e-16 
7475.3 2.4903891e-16 
7476.5 2.4949955e-16 
7477.6 2.4949317e-16 
7478.8 2.47169e-16 
7479.8 2.5012359e-16 
7481.0 2.5682122e-16 
7482.2 2.4885212e-16 
7483.3 2.4848449e-16 
7484.5 2.5721797e-16 
7485.6 2.626844e-16 
7486.8 2.5112938e-16 
7488.0 2.4530396e-16 
7489.1 2.4487338e-16 
7490.2 2.4185247e-16 
7491.3 2.4287669e-16 
7492.5 2.562562e-16 
7493.6 2.612578e-16 
7494.8 2.5564072e-16 
7496.0 2.5951112e-16 
7497.1 2.625632e-16 
7498.3 2.5596413e-16 
7499.4 2.5343339e-16 
7500.5 2.4388535e-16 
7501.6 2.4486825e-16 
7502.8 2.4993008e-16 
7504.0 2.4408201e-16 
7505.1 2.464958e-16 
7506.3 2.4438222e-16 
7507.4 2.4524579e-16 
7508.6 2.4402508e-16 
7509.8 2.4369735e-16 
7510.8 2.5171417e-16 
7512.0 2.5521133e-16 
7513.1 2.509094e-16 
7514.3 2.4583568e-16 
7515.4 2.3815865e-16 
7516.6 2.4764887e-16 
7517.8 2.3995574e-16 
7518.9 2.3006839e-16 
7520.1 2.3254387e-16 
7521.1 2.3829678e-16 
7522.3 2.3549194e-16 
7523.5 2.237824e-16 
7524.6 2.1089821e-16 
7525.8 2.1601906e-16 
7526.9 1.9478136e-16 
7528.1 1.8014807e-16 
7529.2 1.7468228e-16 
7530.4 1.6450915e-16 
7531.5 1.6322554e-16 
7532.6 1.4791028e-16 
7533.8 1.6713407e-16 
7534.9 1.6590818e-16 
7536.1 1.7029625e-16 
7537.3 1.8111959e-16 
7538.4 1.9825301e-16 
7539.6 2.0647029e-16 
7540.7 2.0064612e-16 
7541.8 2.1550058e-16 
7542.9 2.3341215e-16 
7544.1 2.3969521e-16 
7545.3 2.4491991e-16 
7546.4 2.4366507e-16 
7547.6 2.3856454e-16 
7548.7 2.3418154e-16 
7549.9 2.2826583e-16 
7551.1 2.2840293e-16 
7552.1 2.3379039e-16 
7553.3 2.3223726e-16 
7554.4 2.3210788e-16 
7555.6 2.1132668e-16 
7556.7 2.229765e-16 
7557.9 2.4827027e-16 
7559.1 2.2979962e-16 
7560.2 2.2604178e-16 
7561.4 2.2904892e-16 
7562.4 2.394675e-16 
7563.6 2.2504389e-16 
7564.8 2.2036038e-16 
7565.9 2.3882027e-16 
7567.1 2.3348423e-16 
7568.2 2.3520694e-16 
7569.4 2.2908244e-16 
7570.5 2.3088903e-16 
7571.7 2.3775022e-16 
7572.8 2.3025209e-16 
7573.9 2.2922983e-16 
7575.1 2.2718266e-16 
7576.2 2.30993e-16 
7577.4 2.349126e-16 
7578.6 2.2535838e-16 
7579.7 2.3429385e-16 
7580.9 2.3906769e-16 
7582.0 2.4207763e-16 
7583.1 2.4329174e-16 
7584.2 2.3995215e-16 
7585.4 2.3965981e-16 
7586.6 2.4092475e-16 
7587.7 2.3311777e-16 
7588.9 2.4725229e-16 
7590.0 2.5106758e-16 
7591.2 2.3851411e-16 
7592.3 2.4914527e-16 
7593.4 2.4848065e-16 
7594.6 2.4252914e-16 
7595.7 2.387225e-16 
7596.9 2.443584e-16 
7598.0 2.5078386e-16 
7599.2 2.4394639e-16 
7600.4 2.3828144e-16 
7601.5 2.44231e-16 
7602.6 2.5129985e-16 
7603.7 2.5218009e-16 
7604.9 2.5352641e-16 
7606.0 2.4182831e-16 
7607.2 2.3208156e-16 
7608.4 2.3170772e-16 
7609.5 2.3474368e-16 
7610.7 2.3861068e-16 
7611.8 2.3683752e-16 
7612.9 2.3091649e-16 
7614.1 2.3968722e-16 
7615.2 2.4447568e-16 
7616.4 2.3652055e-16 
7617.5 2.3593873e-16 
7618.7 2.3912883e-16 
7619.8 2.3507589e-16 
7621.0 2.4037086e-16 
7622.2 2.382982e-16 
7623.2 2.3933961e-16 
7624.4 2.3803871e-16 
7625.5 2.3417793e-16 
7626.7 2.3217489e-16 
7627.9 2.3765345e-16 
7629.0 2.4694079e-16 
7630.2 2.4850673e-16 
7631.3 2.4912862e-16 
7632.5 2.42175e-16 
7633.5 2.3958318e-16 
7634.7 2.4122641e-16 
7635.9 2.3617273e-16 
7637.0 2.3161924e-16 
7638.2 2.3593589e-16 
7639.3 2.4735352e-16 
7640.5 2.5570802e-16 
7641.7 2.5546871e-16 
7642.8 2.4144936e-16 
7643.9 2.3365844e-16 
7645.0 2.3699077e-16 
7646.2 2.3721737e-16 
7647.3 2.4088221e-16 
7648.5 2.3411035e-16 
7649.7 2.3382406e-16 
7650.8 2.3492307e-16 
7652.0 2.4405843e-16 
7653.1 2.3830397e-16 
7654.2 2.3964272e-16 
7655.4 2.3478562e-16 
7656.5 2.4567421e-16 
7657.7 2.4725833e-16 
7658.8 2.5006477e-16 
7660.0 2.4644689e-16 
7661.1 2.484616e-16 
7662.3 2.5557272e-16 
7663.5 2.4559227e-16 
7664.5 2.3932854e-16 
7665.7 2.4312886e-16 
7666.8 2.4920531e-16 
7668.0 2.4062927e-16 
7669.2 2.3628771e-16 
7670.3 2.3389001e-16 
7671.5 2.4017702e-16 
7672.6 2.2414535e-16 
7673.8 2.3432524e-16 
7674.8 2.4872765e-16 
7676.0 2.5175265e-16 
7677.2 2.3648403e-16 
7678.3 2.3597199e-16 
7679.5 2.4652202e-16 
7680.6 2.5038283e-16 
7681.8 2.3965912e-16 
7683.0 2.3543934e-16 
7684.1 2.3185356e-16 
7685.2 2.2873163e-16 
7686.3 2.4381333e-16 
7687.5 2.4360431e-16 
7688.6 2.3179458e-16 
7689.8 2.4299147e-16 
7691.0 2.4463665e-16 
7692.1 2.4398129e-16 
7693.3 2.4681979e-16 
7694.4 2.3368651e-16 
7695.5 2.2620014e-16 
7696.6 2.3356969e-16 
7697.8 2.3627409e-16 
7699.0 2.4156496e-16 
7700.1 2.4095455e-16 
7701.3 2.3497364e-16 
7702.4 2.3366855e-16 
7703.6 2.3657477e-16 
7704.8 2.4971548e-16 
7705.8 2.462065e-16 
7707.0 2.3176403e-16 
7708.1 2.3254661e-16 
7709.3 2.3403122e-16 
7710.4 2.3631981e-16 
7711.6 2.4020199e-16 
7712.8 2.4481084e-16 
7713.9 2.4547639e-16 
7715.1 2.3309856e-16 
7716.1 2.3320496e-16 
7717.3 2.2397212e-16 
7718.5 2.2736684e-16 
7719.6 2.3166019e-16 
7720.8 2.4108052e-16 
7721.9 2.4502906e-16 
7723.1 2.3557457e-16 
7724.2 2.324439e-16 
7725.4 2.4028402e-16 
7726.5 2.3880973e-16 
7727.6 2.3384526e-16 
7728.8 2.3919475e-16 
7729.9 2.3306947e-16 
7731.1 2.4003439e-16 
7732.3 2.4344939e-16 
7733.4 2.3900727e-16 
7734.6 2.4340313e-16 
7735.7 2.4108886e-16 
7736.8 2.3681705e-16 
7737.9 2.3347436e-16 
7739.1 2.3934162e-16 
7740.3 2.3829438e-16 
7741.4 2.3455487e-16 
7742.6 2.2656136e-16 
7743.7 2.2464256e-16 
7744.9 2.4340117e-16 
7746.1 2.5056993e-16 
7747.1 2.5008249e-16 
7748.3 2.4654936e-16 
7749.4 2.4292084e-16 
7750.6 2.4026829e-16 
7751.7 2.4061172e-16 
7752.9 2.2955676e-16 
7754.1 2.3438303e-16 
7755.2 2.3549721e-16 
7756.4 2.4142245e-16 
7757.4 2.5785651e-16 
7758.6 2.4964113e-16 
7759.8 2.4294825e-16 
7760.9 2.3873632e-16 
7762.1 2.315474e-16 
7763.2 2.4294395e-16 
7764.4 2.4072253e-16 
7765.5 2.3450007e-16 
7766.7 2.4302526e-16 
7767.8 2.4582837e-16 
7768.9 2.3437988e-16 
7770.1 2.2834997e-16 
7771.2 2.2873637e-16 
7772.4 2.360674e-16 
7773.6 2.4970436e-16 
7774.7 2.5202232e-16 
7775.9 2.4861516e-16 
7777.0 2.5516732e-16 
7778.1 2.4538592e-16 
7779.2 2.3054713e-16 
7780.4 2.4279728e-16 
7781.6 2.4516467e-16 
7782.7 2.28341e-16 
7783.9 2.3045243e-16 
7785.0 2.3052114e-16 
7786.2 2.3245131e-16 
7787.4 2.4155602e-16 
7788.4 2.4194985e-16 
7789.6 2.3651573e-16 
7790.7 2.3224067e-16 
7791.9 2.2708516e-16 
7793.0 2.3542321e-16 
7794.2 2.4704765e-16 
7795.4 2.3801483e-16 
7796.5 2.3345993e-16 
7797.7 2.3516839e-16 
7798.7 2.3780906e-16 
7799.9 2.4380509e-16 
7801.0 2.4273393e-16 
7802.2 2.2659757e-16 
7803.4 2.2504387e-16 
7804.5 2.358299e-16 
7805.7 2.3547938e-16 
7806.8 2.3301385e-16 
7808.0 2.3061021e-16 
7809.1 2.3277751e-16 
7810.2 2.2461241e-16 
7811.4 2.3124258e-16 
7812.5 2.4279022e-16 
7813.7 2.4078889e-16 
7814.8 2.344754e-16 
7816.0 2.2640921e-16 
7817.2 2.3115461e-16 
7818.3 2.3854666e-16 
7819.4 2.3565756e-16 
7820.5 2.2907684e-16 
7821.7 2.3043838e-16 
7822.9 2.3837509e-16 
7824.0 2.2973199e-16 
7825.2 2.2981085e-16 
7826.3 2.3563697e-16 
7827.5 2.3089983e-16 
7828.6 2.3519597e-16 
7829.7 2.4090312e-16 
7830.9 2.4456067e-16 
7832.0 2.4853378e-16 
7833.2 2.4927699e-16 
7834.3 2.329434e-16 
7835.5 2.3505243e-16 
7836.7 2.3852361e-16 
7837.8 2.2803864e-16 
7839.0 2.2776879e-16 
7840.0 2.3762718e-16 
7841.2 2.2174804e-16 
7842.3 2.3244241e-16 
7843.5 2.4789542e-16 
7844.7 2.3088308e-16 
7845.8 2.324093e-16 
7847.0 2.3596707e-16 
7848.1 2.2841087e-16 
7849.3 2.3520476e-16 
7850.4 2.3868401e-16 
7851.5 2.4620376e-16 
7852.7 2.4072781e-16 
7853.8 2.3510499e-16 
7855.0 2.3288572e-16 
7856.1 2.3197339e-16 
7857.3 2.300313e-16 
7858.5 2.3027947e-16 
7859.6 2.3666842e-16 
7860.7 2.3732742e-16 
7861.8 2.3403033e-16 
7863.0 2.3153318e-16 
7864.2 2.3877517e-16 
7865.3 2.4207206e-16 
7866.5 2.4319322e-16 
7867.6 2.3918085e-16 
7868.8 2.3257808e-16 
7869.8 2.500926e-16 
7871.0 2.5474832e-16 
7872.2 2.4683692e-16 
7873.3 2.3428748e-16 
7874.5 2.3645951e-16 
7875.6 2.3949201e-16 
7876.8 2.3706907e-16 
7878.0 2.3439574e-16 
7879.1 2.3333754e-16 
7880.2 2.3347271e-16 
7881.3 2.2956869e-16 
7882.5 2.2705216e-16 
7883.6 2.2730664e-16 
7884.8 2.3543028e-16 
7886.0 2.351419e-16 
7887.1 2.195049e-16 
7888.3 2.344449e-16 
7889.4 2.3987604e-16 
7890.5 2.3093755e-16 
7891.7 2.2026749e-16 
7892.8 2.2554496e-16 
7894.0 2.3325691e-16 
7895.1 2.2984504e-16 
7896.3 2.3407062e-16 
7897.4 2.3530386e-16 
7898.6 2.3671978e-16 
7899.8 2.3875054e-16 
7900.8 2.433316e-16 
7902.0 2.3987541e-16 
7903.1 2.2200542e-16 
7904.3 2.2384441e-16 
7905.4 2.2945892e-16 
7906.6 2.2982264e-16 
7907.8 2.3341484e-16 
7908.9 2.3196748e-16 
7910.1 2.2716566e-16 
7911.1 2.2374166e-16 
7912.3 2.2562362e-16 
7913.5 2.2501517e-16 
7914.6 2.1603111e-16 
7915.8 2.1022853e-16 
7916.9 2.1833326e-16 
7918.1 2.2340313e-16 
7919.2 2.265055e-16 
7920.4 2.3265625e-16 
7921.5 2.2506743e-16 
7922.6 2.3167782e-16 
7923.8 2.3965877e-16 
7924.9 2.2987803e-16 
7926.1 2.2613249e-16 
7927.3 2.2648512e-16 
7928.4 2.3223383e-16 
7929.6 2.280506e-16 
7930.7 2.160337e-16 
7931.8 2.1413334e-16 
7932.9 2.2012538e-16 
7934.1 2.1753695e-16 
7935.3 2.2127332e-16 
7936.4 2.229377e-16 
7937.6 2.2249975e-16 
7938.7 2.2444583e-16 
7939.9 2.1129186e-16 
7941.1 2.1268352e-16 
7942.1 2.1683545e-16 
7943.3 2.2429315e-16 
7944.4 2.334161e-16 
7945.6 2.3143973e-16 
7946.7 2.2362128e-16 
7947.9 2.2468597e-16 
7949.1 2.2963375e-16 
7950.2 2.2867114e-16 
7951.4 2.2039378e-16 
7952.4 2.2251373e-16 
7953.6 2.2924272e-16 
7954.8 2.3042873e-16 
7955.9 2.3577509e-16 
7957.1 2.2842409e-16 
7958.2 2.1847783e-16 
7959.4 2.255039e-16 
7960.5 2.2254475e-16 
7961.7 2.1319945e-16 
7962.8 2.2364214e-16 
7963.9 2.3020108e-16 
7965.1 2.2313475e-16 
7966.2 2.1714225e-16 
7967.4 2.2103041e-16 
7968.6 2.2438951e-16 
7969.7 2.1738648e-16 
7970.9 2.2580328e-16 
7972.0 2.3397264e-16 
7973.1 2.1835857e-16 
7974.2 2.2072766e-16 
7975.4 2.3200835e-16 
7976.6 2.241547e-16 
7977.7 2.2527306e-16 
7978.9 2.2400709e-16 
7980.0 2.1855102e-16 
7981.2 2.2701711e-16 
7982.4 2.2327768e-16 
7983.4 2.2837004e-16 
7984.6 2.3103099e-16 
7985.7 2.3001207e-16 
7986.9 2.2290046e-16 
7988.0 2.1768515e-16 
7989.2 2.1801232e-16 
7990.4 2.2574303e-16 
7991.5 2.3140511e-16 
7992.7 2.225984e-16 
7993.7 2.2141692e-16 
7994.9 2.3080667e-16 
7996.0 2.2537169e-16 
7997.2 2.1560431e-16 
7998.4 2.1500857e-16 
7999.5 2.227044e-16 
8000.7 2.2297038e-16 
8001.8 2.232073e-16 
8003.0 2.2607154e-16 
8004.1 2.2604363e-16 
8005.2 2.2643939e-16 
8006.4 2.1989199e-16 
8007.5 2.1331514e-16 
8008.7 2.166105e-16 
8009.8 2.2798519e-16 
8011.0 2.2696411e-16 
8012.2 2.234132e-16 
8013.3 2.2853359e-16 
8014.4 2.244234e-16 
8015.5 2.2329921e-16 
8016.7 2.2838808e-16 
8017.9 2.2539374e-16 
8019.0 2.1911399e-16 
8020.2 2.1753481e-16 
8021.3 2.1796606e-16 
8022.5 2.2098637e-16 
8023.6 2.2660412e-16 
8024.7 2.2140759e-16 
8025.9 2.1078053e-16 
8027.0 2.0850488e-16 
8028.2 2.1175168e-16 
8029.3 2.0955304e-16 
8030.5 2.0751234e-16 
8031.7 2.1486562e-16 
8032.8 2.2253423e-16 
8034.0 2.2682434e-16 
8035.0 2.2455242e-16 
8036.2 2.246873e-16 
8037.3 2.2745323e-16 
8038.5 2.2973981e-16 
8039.7 2.2009786e-16 
8040.8 2.1742874e-16 
8042.0 2.3083441e-16 
8043.1 2.278059e-16 
8044.3 2.1887504e-16 
8045.4 2.2067514e-16 
8046.5 2.2820233e-16 
8047.7 2.2529624e-16 
8048.8 2.1091803e-16 
8050.0 2.2647985e-16 
8051.1 2.2944857e-16 
8052.3 2.2214876e-16 
8053.5 2.1091425e-16 
8054.6 2.1800044e-16 
8055.7 2.2166888e-16 
8056.8 2.1853798e-16 
8058.0 2.1572243e-16 
8059.2 2.0952246e-16 
8060.3 2.1889808e-16 
8061.5 2.2141796e-16 
8062.6 2.1487731e-16 
8063.8 2.2104731e-16 
8064.9 2.237256e-16 
8066.0 2.2074139e-16 
8067.2 2.1740962e-16 
8068.3 2.1796976e-16 
8069.5 2.1837412e-16 
8070.6 2.1644271e-16 
8071.8 2.1805758e-16 
8073.0 2.1777885e-16 
8074.1 2.1685653e-16 
8075.3 2.1155334e-16 
8076.3 2.2601033e-16 
8077.5 2.2792993e-16 
8078.6 2.2267101e-16 
8079.8 2.1666328e-16 
8081.0 2.1012542e-16 
8082.1 2.1971242e-16 
8083.3 2.2893854e-16 
8084.4 2.2035599e-16 
8085.6 2.1466251e-16 
8086.7 2.1287866e-16 
8087.8 2.138943e-16 
8089.0 2.1334019e-16 
8090.1 2.1181959e-16 
8091.3 2.1291872e-16 
8092.4 2.0973225e-16 
8093.6 2.1582501e-16 
8094.8 2.3068472e-16 
8095.9 2.3034962e-16 
8097.0 2.1722879e-16 
8098.1 2.1780542e-16 
8099.3 2.1842759e-16 
8100.4 2.0727259e-16 
8101.6 2.0618908e-16 
8102.8 2.118033e-16 
8103.9 2.1186838e-16 
8105.1 2.0205919e-16 
8106.2 2.0351625e-16 
8107.3 2.1417488e-16 
8108.5 2.0489303e-16 
8109.6 2.0352998e-16 
8110.8 2.0749731e-16 
8111.9 2.1203568e-16 
8113.1 2.1160071e-16 
8114.2 2.1046788e-16 
8115.4 2.1475966e-16 
8116.6 2.1524472e-16 
8117.6 2.1807762e-16 
8118.8 2.1338782e-16 
8119.9 2.1029897e-16 
8121.1 2.0798334e-16 
8122.3 2.0800116e-16 
8123.4 2.0142345e-16 
8124.6 2.0874922e-16 
8125.7 2.1378768e-16 
8126.9 2.1205491e-16 
8127.9 2.0943244e-16 
8129.1 2.0264927e-16 
8130.3 2.0934856e-16 
8131.4 2.125003e-16 
8132.6 2.1759338e-16 
8133.7 2.1837177e-16 
8134.9 2.1429245e-16 
8136.1 2.1985737e-16 
8137.1 2.2142587e-16 
8138.3 2.2169271e-16 
8139.4 2.211847e-16 
8140.6 2.2691811e-16 
8141.7 2.1644652e-16 
8142.9 2.079644e-16 
8144.1 2.1017592e-16 
8145.2 2.1469515e-16 
8146.4 2.2622316e-16 
8147.4 2.1901964e-16 
8148.6 1.9913399e-16 
8149.8 1.9362117e-16 
8150.9 2.0779907e-16 
8152.1 2.1189439e-16 
8153.2 2.0879888e-16 
8154.4 2.0465436e-16 
8155.5 1.9880761e-16 
8156.7 2.0375258e-16 
8157.8 2.1418047e-16 
8158.9 2.1689592e-16 
8160.1 2.2046704e-16 
8161.2 2.1479209e-16 
8162.4 2.0540665e-16 
8163.6 2.0931235e-16 
8164.7 2.1939148e-16 
8165.9 2.1518239e-16 
8167.0 2.0742384e-16 
8168.1 2.0766438e-16 
8169.2 2.128406e-16 
8170.4 2.1975631e-16 
8171.6 2.139657e-16 
8172.7 2.0187106e-16 
8173.9 1.984754e-16 
8175.0 2.0978198e-16 
8176.2 2.0858889e-16 
8177.4 2.0780826e-16 
8178.4 2.174174e-16 
8179.6 2.15693e-16 
8180.7 2.0315297e-16 
8181.9 2.0613537e-16 
8183.0 2.0131626e-16 
8184.2 2.0582549e-16 
8185.4 2.0961941e-16 
8186.5 2.0417865e-16 
8187.7 2.0997474e-16 
8188.7 2.070857e-16 
8189.9 2.1644051e-16 
8191.1 2.2263405e-16 
8192.2 2.2327598e-16 
8193.4 2.0435329e-16 
8194.5 2.0150282e-16 
8195.7 2.1125565e-16 
8196.8 2.140707e-16 
8198.0 1.9418849e-16 
8199.1 1.9544432e-16 
8200.2 1.9461357e-16 
8201.4 1.9551829e-16 
8202.5 2.1237567e-16 
8203.7 2.1857946e-16 
8204.8 2.0962369e-16 
8206.0 2.1187775e-16 
8207.2 2.2787349e-16 
8208.3 2.1215523e-16 
8209.4 1.9041754e-16 
8210.5 2.0357066e-16 
8211.7 2.1513683e-16 
8212.9 2.0494476e-16 
8214.0 2.0096902e-16 
8215.2 2.0241052e-16 
8216.3 2.0200739e-16 
8217.5 2.1241702e-16 
8218.6 2.219359e-16 
8219.7 2.2274447e-16 
8220.9 2.1194329e-16 
8222.0 2.0191829e-16 
8223.2 2.0521374e-16 
8224.3 2.0839028e-16 
8225.5 2.1514233e-16 
8226.7 2.0480276e-16 
8227.8 1.9137009e-16 
8229.0 1.9067626e-16 
8230.0 2.0223889e-16 
8231.2 1.955469e-16 
8232.3 1.8287605e-16 
8233.5 1.9870071e-16 
8234.7 2.0535744e-16 
8235.8 2.0737781e-16 
8237.0 2.070882e-16 
8238.1 1.9878573e-16 
8239.3 2.0576887e-16 
8240.4 2.1730483e-16 
8241.5 2.1055277e-16 
8242.7 2.0956849e-16 
8243.8 2.0786348e-16 
8245.0 2.0590662e-16 
8246.1 2.129085e-16 
8247.3 2.1379582e-16 
8248.5 2.0692481e-16 
8249.6 2.0305546e-16 
8250.7 2.1009061e-16 
8251.8 2.1265533e-16 
8253.0 2.1416904e-16 
8254.2 2.0997144e-16 
8255.3 2.0213421e-16 
8256.5 2.0375024e-16 
8257.6 1.970411e-16 
8258.8 2.0515234e-16 
8259.9 2.1123559e-16 
8261.0 2.0427847e-16 
8262.2 2.0439046e-16 
8263.3 2.1498403e-16 
8264.5 2.2263029e-16 
8265.6 2.2651742e-16 
8266.8 2.088954e-16 
8268.0 2.0812712e-16 
8269.1 2.0112682e-16 
8270.3 2.0575496e-16 
8271.3 2.1900061e-16 
8272.5 2.2146803e-16 
8273.6 2.0892857e-16 
8274.8 2.0982901e-16 
8276.0 2.0392644e-16 
8277.1 1.9752427e-16 
8278.3 2.1150637e-16 
8279.4 2.1205781e-16 
8280.6 2.0836644e-16 
8281.7 2.0313394e-16 
8282.8 2.0441612e-16 
8284.0 2.0578491e-16 
8285.1 2.0629485e-16 
8286.3 2.0152223e-16 
8287.4 1.9876424e-16 
8288.6 2.0802577e-16 
8289.8 2.1262904e-16 
8290.9 2.1810221e-16 
8292.0 2.1060213e-16 
8293.1 1.9383265e-16 
8294.3 1.9751481e-16 
8295.5 1.9871823e-16 
8296.6 2.0095587e-16 
8297.8 2.0839977e-16 
8298.9 2.0347773e-16 
8300.1 2.0451243e-16 
8301.2 2.0334474e-16 
8302.3 2.024316e-16 
8303.5 2.0415395e-16 
8304.6 2.0696325e-16 
8305.8 2.0061377e-16 
8306.9 1.9799007e-16 
8308.1 2.0136244e-16 
8309.2 2.0201499e-16 
8310.4 1.9940518e-16 
8311.6 2.0763803e-16 
8312.6 2.0672396e-16 
8313.8 2.1184515e-16 
8314.9 2.0476602e-16 
8316.1 1.9267717e-16 
8317.3 2.0676838e-16 
8318.4 2.0495503e-16 
8319.6 2.1146512e-16 
8320.7 2.0766706e-16 
8321.9 2.127572e-16 
8322.9 2.0288034e-16 
8324.1 1.982664e-16 
8325.3 2.0387631e-16 
8326.4 1.9954994e-16 
8327.6 1.9814237e-16 
8328.7 2.0203135e-16 
8329.9 2.0597394e-16 
8331.1 2.0856436e-16 
8332.2 2.1349804e-16 
8333.3 2.035783e-16 
8334.4 2.0652483e-16 
8335.6 2.005624e-16 
8336.7 1.8363013e-16 
8337.9 1.9262595e-16 
8339.1 2.0233893e-16 
8340.2 1.9423358e-16 
8341.4 2.0137695e-16 
8342.5 2.0704634e-16 
8343.6 2.0215716e-16 
8344.8 1.9312026e-16 
8345.9 1.9236313e-16 
8347.1 1.8705998e-16 
8348.2 1.7970813e-16 
8349.4 2.0620127e-16 
8350.5 2.1963449e-16 
8351.7 2.009023e-16 
8352.9 2.0037944e-16 
8353.9 1.9985456e-16 
8355.1 1.9202388e-16 
8356.2 1.9680577e-16 
8357.4 1.9198975e-16 
8358.6 1.9695837e-16 
8359.7 2.0916274e-16 
8360.9 2.1018384e-16 
8362.0 2.1249611e-16 
8363.2 2.0312558e-16 
8364.2 1.9483992e-16 
8365.4 1.9914486e-16 
8366.6 1.9648221e-16 
8367.7 1.923097e-16 
8368.9 1.9789654e-16 
8370.0 2.009319e-16 
8371.2 1.9971677e-16 
8372.4 2.1536888e-16 
8373.5 2.1356742e-16 
8374.6 2.0761441e-16 
8375.7 2.0609299e-16 
8376.9 1.9808742e-16 
8378.0 1.9846339e-16 
8379.2 2.085527e-16 
8380.4 2.0619837e-16 
8381.5 2.0254917e-16 
8382.7 2.1125536e-16 
8383.8 2.1475032e-16 
8384.9 2.1840052e-16 
8386.1 2.0315005e-16 
8387.2 1.9221752e-16 
8388.4 1.9498544e-16 
8389.5 2.0531597e-16 
8390.7 2.0021035e-16 
8391.8 1.990713e-16 
8393.0 1.9766897e-16 
8394.2 1.9041682e-16 
8395.2 1.8947973e-16 
8396.4 1.8855885e-16 
8397.5 1.9477909e-16 
8398.7 2.0037859e-16 
8399.8 1.9229517e-16 
8401.0 1.8486273e-16 
8402.2 1.8692001e-16 
8403.3 1.922504e-16 
8404.4 1.9495336e-16 
8405.5 1.9538979e-16 
8406.7 1.9527005e-16 
8407.9 1.9519197e-16 
8409.0 1.9812693e-16 
8410.2 2.0043139e-16 
8411.3 1.9762287e-16 
8412.5 2.0139042e-16 
8413.6 2.0590488e-16 
8414.7 2.0279024e-16 
8415.9 2.0405591e-16 
8417.0 1.9767812e-16 
8418.2 1.9192822e-16 
8419.3 1.9800368e-16 
8420.5 2.0130748e-16 
8421.7 2.0124795e-16 
8422.8 1.9319258e-16 
8424.0 1.8529871e-16 
8425.0 1.930634e-16 
8426.2 1.9079424e-16 
8427.3 1.8711686e-16 
8428.5 1.9688435e-16 
8429.7 2.0135475e-16 
8430.8 1.9352264e-16 
8432.0 1.8593184e-16 
8433.1 1.7943608e-16 
8434.3 1.8686996e-16 
8435.4 1.9875417e-16 
8436.5 1.9277609e-16 
8437.7 1.8793261e-16 
8438.8 1.9436098e-16 
8440.0 1.9509346e-16 
8441.1 1.9524377e-16 
8442.3 1.9420974e-16 
8443.5 1.9605879e-16 
8444.6 1.9932118e-16 
8445.7 1.9930577e-16 
8446.8 1.9872845e-16 
8448.0 1.9714421e-16 
8449.2 1.9253583e-16 
8450.3 1.8994848e-16 
8451.5 1.9542291e-16 
8452.6 2.0468313e-16 
8453.8 2.0119151e-16 
8454.9 1.9104111e-16 
8456.0 1.9641025e-16 
8457.2 1.9424171e-16 
8458.3 1.8384697e-16 
8459.5 1.9175034e-16 
8460.6 1.9447882e-16 
8461.8 1.8964474e-16 
8463.0 1.8603747e-16 
8464.1 1.879833e-16 
8465.3 1.9745815e-16 
8466.3 1.9626252e-16 
8467.5 1.880183e-16 
8468.6 1.9253652e-16 
8469.8 1.9714144e-16 
8471.0 1.9098916e-16 
8472.1 1.9213284e-16 
8473.3 1.8784526e-16 
8474.4 1.9360873e-16 
8475.6 2.0713082e-16 
8476.7 1.9778366e-16 
8477.8 1.8529161e-16 
8479.0 1.8590042e-16 
8480.1 1.8617483e-16 
8481.3 1.8988229e-16 
8482.4 1.9426946e-16 
8483.6 1.9458795e-16 
8484.8 2.0156018e-16 
8485.9 1.9931533e-16 
8487.0 1.9362759e-16 
8488.1 1.9901519e-16 
8489.3 1.9262673e-16 
8490.5 1.8660148e-16 
8491.6 1.8937278e-16 
8492.8 1.8415099e-16 
8493.9 1.8398294e-16 
8495.1 1.8781754e-16 
8496.2 1.8331762e-16 
8497.3 1.817356e-16 
8498.5 1.9001032e-16 
8499.6 1.932017e-16 
8500.8 1.8890609e-16 
8501.9 1.9017153e-16 
8503.1 1.9778977e-16 
8504.2 1.9791252e-16 
8505.4 1.9039251e-16 
8506.6 1.9122132e-16 
8507.6 1.9210987e-16 
8508.8 1.8836873e-16 
8509.9 1.9032659e-16 
8511.1 1.8600779e-16 
8512.3 1.8161224e-16 
8513.4 1.9223369e-16 
8514.6 1.988729e-16 
8515.7 1.927938e-16 
8516.9 1.9476375e-16 
8517.9 1.9024199e-16 
8519.1 1.8964585e-16 
8520.3 1.8455274e-16 
8521.4 1.8319354e-16 
8522.6 1.9251116e-16 
8523.7 1.9236632e-16 
8524.9 1.8889997e-16 
8526.1 1.8340824e-16 
8527.2 1.7645656e-16 
8528.3 1.8314354e-16 
8529.4 1.8685338e-16 
8530.6 1.9745248e-16 
8531.7 1.9777524e-16 
8532.9 1.8563274e-16 
8534.1 1.8631191e-16 
8535.2 1.9394888e-16 
8536.4 1.8581793e-16 
8537.5 1.7707976e-16 
8538.6 1.8276835e-16 
8539.8 1.8325496e-16 
8540.9 1.9973227e-16 
8542.1 1.9569603e-16 
8543.2 1.8313488e-16 
8544.4 1.8542907e-16 
8545.5 1.9311139e-16 
8546.7 2.0188706e-16 
8547.9 2.0496783e-16 
8548.9 1.966245e-16 
8550.1 1.9195986e-16 
8551.2 1.8979306e-16 
8552.4 1.906368e-16 
8553.6 1.8973386e-16 
8554.7 1.8296052e-16 
8555.9 1.8918382e-16 
8557.0 1.9464783e-16 
8558.2 1.9483116e-16 
8559.2 1.9300049e-16 
8560.4 1.9308749e-16 
8561.6 1.9641703e-16 
8562.7 1.9584243e-16 
8563.9 1.921709e-16 
8565.0 1.9120903e-16 
8566.2 1.8765479e-16 
8567.4 1.8978026e-16 
8568.5 1.9562874e-16 
8569.6 1.9688743e-16 
8570.7 1.9589864e-16 
8571.9 1.9456606e-16 
8573.0 1.999721e-16 
8574.2 1.8873918e-16 
8575.4 1.782317e-16 
8576.5 1.9105602e-16 
8577.7 1.9015583e-16 
8578.8 1.8933916e-16 
8579.9 1.8949203e-16 
8581.1 1.8210588e-16 
8582.2 1.8422302e-16 
8583.4 1.9297111e-16 
8584.5 2.0828721e-16 
8585.7 2.0318646e-16 
8586.8 1.947641e-16 
8588.0 1.9399885e-16 
8589.2 1.9864515e-16 
8590.2 1.8821589e-16 
8591.4 1.826116e-16 
8592.5 1.8425409e-16 
8593.7 1.8494839e-16 
8594.9 1.9334017e-16 
8596.0 1.9569543e-16 
8597.2 1.9059861e-16 
8598.3 1.8508979e-16 
8599.5 1.8367385e-16 
8600.5 1.9382977e-16 
8601.7 1.9605947e-16 
8602.9 1.9249064e-16 
8604.0 1.9802099e-16 
8605.2 1.9607731e-16 
8606.3 1.9151067e-16 
8607.5 1.8265979e-16 
8608.6 1.7724683e-16 
8609.8 1.8587107e-16 
8610.9 1.88183e-16 
8612.0 1.7952852e-16 
8613.2 1.8437235e-16 
8614.3 1.8980681e-16 
8615.5 1.860156e-16 
8616.7 1.8677529e-16 
8617.8 1.8418069e-16 
8619.0 1.832856e-16 
8620.1 1.8535517e-16 
8621.2 1.9316658e-16 
8622.3 1.8929198e-16 
8623.5 1.8064255e-16 
8624.7 1.7917872e-16 
8625.8 1.8206354e-16 
8627.0 1.8516903e-16 
8628.1 1.8472922e-16 
8629.3 1.88055e-16 
8630.5 1.8743651e-16 
8631.5 1.8454951e-16 
8632.7 1.7942727e-16 
8633.8 1.8290233e-16 
8635.0 1.8662346e-16 
8636.1 1.8406394e-16 
8637.3 1.7817476e-16 
8638.5 1.803559e-16 
8639.6 1.9218962e-16 
8640.8 1.8729629e-16 
8641.8 1.8397429e-16 
8643.0 1.8870642e-16 
8644.2 1.7840546e-16 
8645.3 1.734018e-16 
8646.5 1.7889229e-16 
8647.6 1.7972611e-16 
8648.8 1.8061158e-16 
8649.9 1.834351e-16 
8651.1 1.8370598e-16 
8652.2 1.8032589e-16 
8653.3 1.7574791e-16 
8654.5 1.8307453e-16 
8655.6 1.9048814e-16 
8656.8 1.8610813e-16 
8658.0 1.8074346e-16 
8659.1 1.8006351e-16 
8660.3 1.8367166e-16 
8661.4 1.8908465e-16 
8662.5 1.8897007e-16 
8663.6 1.8105036e-16 
8664.8 1.7895929e-16 
8666.0 1.8486088e-16 
8667.1 1.8618383e-16 
8668.3 1.8709315e-16 
8669.4 1.7692841e-16 
8670.6 1.8761941e-16 
8671.7 1.9082125e-16 
8672.8 1.9084799e-16 
8674.0 2.01067e-16 
8675.1 2.0692203e-16 
8676.3 1.9338527e-16 
8677.4 1.8758626e-16 
8678.6 1.8966501e-16 
8679.8 1.8647928e-16 
8680.9 1.8229421e-16 
8682.0 1.7682712e-16 
8683.1 1.7611753e-16 
8684.3 1.8614056e-16 
8685.5 1.8507906e-16 
8686.6 1.7502695e-16 
8687.8 1.8390286e-16 
8688.9 1.8113248e-16 
8690.1 1.6349359e-16 
8691.2 1.7078554e-16 
8692.3 1.8119277e-16 
8693.5 1.7675317e-16 
8694.6 1.7380921e-16 
8695.8 1.7745803e-16 
8696.9 1.7462391e-16 
8698.1 1.776398e-16 
8699.2 1.7340734e-16 
8700.4 1.7673126e-16 
8701.6 1.9021524e-16 
8702.6 1.9143912e-16 
8703.8 1.8188196e-16 
8704.9 1.7997382e-16 
8706.1 1.7204489e-16 
8707.3 1.8473952e-16 
8708.4 1.8219698e-16 
8709.6 1.7307785e-16 
8710.7 1.7205508e-16 
8711.9 1.7582783e-16 
8712.9 1.7398583e-16 
8714.1 1.7664587e-16 
8715.3 1.7237396e-16 
8716.4 1.8108413e-16 
8717.6 1.8125112e-16 
8718.7 1.7745623e-16 
8719.9 1.7875913e-16 
8721.1 1.7346112e-16 
8722.2 1.795024e-16 
8723.3 1.7579459e-16 
8724.4 1.7333554e-16 
8725.6 1.7848956e-16 
8726.7 1.7254948e-16 
8727.9 1.7026694e-16 
8729.1 1.7108909e-16 
8730.2 1.6577068e-16 
8731.4 1.668289e-16 
8732.5 1.6705012e-16 
8733.6 1.6377198e-16 
8734.8 1.7252931e-16 
8735.9 1.7789878e-16 
8737.1 1.7493657e-16 
8738.2 1.7925497e-16 
8739.4 1.830917e-16 
8740.5 1.7736579e-16 
8741.7 1.7438707e-16 
8742.9 1.8841254e-16 
8743.9 1.793047e-16 
8745.1 1.7052417e-16 
8746.2 1.6868103e-16 
8747.4 1.7630787e-16 
8748.6 1.8054114e-16 
8749.7 1.9039083e-16 
8750.9 1.7758769e-16 
8752.0 1.8352496e-16 
8753.2 1.8817902e-16 
8754.2 1.7431427e-16 
8755.4 1.6661977e-16 
8756.6 1.7127855e-16 
8757.7 1.6462791e-16 
8758.9 1.6759036e-16 
8760.0 1.7253649e-16 
8761.2 1.7314557e-16 
8762.4 1.6876836e-16 
8763.5 1.6751535e-16 
8764.6 1.7723773e-16 
8765.7 1.8156246e-16 
8766.9 1.7717531e-16 
8768.0 1.7870167e-16 
8769.2 1.7794149e-16 
8770.4 1.7243477e-16 
8771.5 1.6880251e-16 
8772.7 1.6680775e-16 
8773.8 1.581265e-16 
8774.9 1.5628465e-16 
8776.1 1.6814338e-16 
8777.2 1.7118581e-16 
8778.4 1.6754874e-16 
8779.5 1.7371136e-16 
8780.7 1.8664977e-16 
8781.8 1.8191289e-16 
8783.0 1.8833211e-16 
8784.2 1.8034704e-16 
8785.2 1.7123486e-16 
8786.4 1.6744682e-16 
8787.5 1.6871448e-16 
8788.7 1.6586367e-16 
8789.9 1.6164896e-16 
8791.0 1.651754e-16 
8792.2 1.6794414e-16 
8793.3 1.7286183e-16 
8794.5 1.6076591e-16 
8795.5 1.7662942e-16 
8796.7 1.7534646e-16 
8797.9 1.8739102e-16 
8799.0 1.5410992e-16 
8800.2 1.5173169e-16 
8801.3 1.82201e-16 
8802.5 1.8675278e-16 
8803.6 1.7300713e-16 
8804.8 1.6239111e-16 
8805.9 1.6624621e-16 
8807.0 1.7164642e-16 
8808.2 1.6460332e-16 
8809.3 1.6126257e-16 
8810.5 1.6478012e-16 
8811.7 1.6278852e-16 
8812.8 1.7346343e-16 
8814.0 1.853529e-16 
8815.1 1.8229999e-16 
8816.2 1.8276151e-16 
8817.3 1.8163427e-16 
8818.5 1.7801915e-16 
8819.7 1.7025445e-16 
8820.8 1.6056959e-16 
8822.0 1.6580738e-16 
8823.1 1.6555903e-16 
8824.3 1.6122428e-16 
8825.5 1.6690902e-16 
8826.5 1.760023e-16 
8827.7 1.7354274e-16 
8828.8 1.7321335e-16 
8830.0 1.8509756e-16 
8831.1 1.9364621e-16 
8832.3 1.8221919e-16 
8833.5 1.6118037e-16 
8834.6 1.3705208e-16 
8835.8 1.5999966e-16 
8836.8 1.6869985e-16 
8838.0 1.6145966e-16 
8839.2 1.6677631e-16 
8840.3 1.5932826e-16 
8841.5 1.5226902e-16 
8842.6 1.5761392e-16 
8843.8 1.5495621e-16 
8844.9 1.5506201e-16 
8846.1 1.5765976e-16 
8847.2 1.6428102e-16 
8848.3 1.6022171e-16 
8849.5 1.533823e-16 
8850.6 1.5407793e-16 
8851.8 1.5493628e-16 
8853.0 1.6556289e-16 
8854.1 1.6687139e-16 
8855.3 1.5824688e-16 
8856.4 1.626739e-16 
8857.5 1.6123518e-16 
8858.6 1.568742e-16 
8859.8 1.5704959e-16 
8861.0 1.6029516e-16 
8862.1 1.69513e-16 
8863.3 1.6743785e-16 
8864.4 1.6183386e-16 
8865.6 1.6897386e-16 
8866.8 1.6979282e-16 
8867.8 1.700563e-16 
8869.0 1.7239194e-16 
8870.1 1.7227414e-16 
8871.3 1.7252987e-16 
8872.4 1.7067169e-16 
8873.6 1.6611709e-16 
8874.8 1.6478057e-16 
8875.9 1.5042307e-16 
8877.1 1.3751262e-16 
8878.1 1.4273355e-16 
8879.3 1.4700522e-16 
8880.5 1.574579e-16 
8881.6 1.6211759e-16 
8882.8 1.5278541e-16 
8883.9 1.5016791e-16 
8885.1 1.4927663e-16 
8886.2 1.4941833e-16 
8887.4 1.4859244e-16 
8888.5 1.4915972e-16 
8889.6 1.6101015e-16 
8890.8 1.586866e-16 
8891.9 1.4850258e-16 
8893.1 1.5404923e-16 
8894.3 1.5936392e-16 
8895.4 1.5499418e-16 
8896.6 1.5584061e-16 
8897.7 1.6044436e-16 
8898.8 1.5783766e-16 
8899.9 1.3942264e-16 
8901.1 1.2295233e-16 
8902.3 1.3596592e-16 
8903.4 1.5916764e-16 
8904.6 1.6193782e-16 
8905.7 1.5945183e-16 
8906.9 1.6565541e-16 
8908.0 1.5992225e-16 
8909.1 1.5764845e-16 
8910.3 1.5944915e-16 
8911.4 1.6644357e-16 
8912.6 1.5484337e-16 
8913.7 1.4101084e-16 
8914.9 1.5877516e-16 
8916.1 1.4968713e-16 
8917.2 1.4221777e-16 
8918.4 1.4156557e-16 
8919.4 1.5024199e-16 
8920.6 1.5280894e-16 
8921.7 1.5153529e-16 
8922.9 1.5826689e-16 
8924.1 1.5837808e-16 
8925.2 1.6583296e-16 
8926.4 1.6326099e-16 
8927.5 1.5746845e-16 
8928.7 1.5732171e-16 
8929.8 1.5494016e-16 
8930.9 1.5823632e-16 
8932.1 1.6745329e-16 
8933.2 1.6816613e-16 
8934.4 1.6039864e-16 
8935.5 1.6198386e-16 
8936.7 1.739882e-16 
8937.9 1.6251243e-16 
8939.0 1.5056357e-16 
8940.1 1.5353334e-16 
8941.2 1.5566841e-16 
8942.4 1.5620233e-16 
8943.6 1.53218e-16 
8944.7 1.5596727e-16 
8945.9 1.555921e-16 
8947.0 1.5372445e-16 
8948.2 1.5029952e-16 
8949.3 1.6058727e-16 
8950.4 1.6448165e-16 
8951.6 1.4785986e-16 
8952.7 1.454034e-16 
8953.9 1.4891487e-16 
8955.0 1.4765699e-16 
8956.2 1.5446318e-16 
8957.4 1.5066383e-16 
8958.5 1.4600776e-16 
8959.6 1.4740239e-16 
8960.7 1.4340772e-16 
8961.9 1.3761026e-16 
8963.0 1.5474455e-16 
8964.2 1.6368512e-16 
8965.4 1.4585e-16 
8966.5 1.413708e-16 
8967.7 1.4654184e-16 
8968.8 1.4754565e-16 
8969.9 1.4897011e-16 
8971.1 1.4982086e-16 
8972.2 1.5452498e-16 
8973.4 1.5386648e-16 
8974.5 1.5096259e-16 
8975.7 1.5420273e-16 
8976.8 1.5065087e-16 
8978.0 1.5425903e-16 
8979.2 1.5951116e-16 
8980.2 1.4694193e-16 
8981.4 1.3607177e-16 
8982.5 1.4117727e-16 
8983.7 1.5643541e-16 
8984.9 1.425829e-16 
8986.0 1.4073293e-16 
8987.2 1.4613292e-16 
8988.3 1.4663431e-16 
8989.5 1.3828205e-16 
8990.5 1.3725497e-16 
8991.7 1.4133852e-16 
8992.9 1.3462251e-16 
8994.0 1.4587196e-16 
8995.2 1.4750334e-16 
8996.3 1.4788765e-16 
8997.5 1.5114422e-16 
8998.7 1.4363564e-16 
8999.8 1.3234798e-16 
9000.9 1.4928035e-16 
9002.0 1.5625434e-16 
9003.2 1.4427411e-16 
9004.3 1.4036679e-16 
9005.5 1.4419263e-16 
9006.7 1.5008433e-16 
9007.8 1.5414827e-16 
9009.0 1.5379814e-16 
9010.1 1.4704481e-16 
9011.2 1.4358547e-16 
9012.3 1.4645828e-16 
9013.5 1.4852937e-16 
9014.7 1.3815333e-16 
9015.8 1.3265036e-16 
9017.0 1.4811897e-16 
9018.1 1.4679517e-16 
9019.3 1.3494018e-16 
9020.5 1.3616476e-16 
9021.5 1.4414769e-16 
9022.7 1.3639919e-16 
9023.8 1.3671062e-16 
9025.0 1.4758885e-16 
9026.1 1.4942481e-16 
9027.3 1.4165873e-16 
9028.5 1.4282765e-16 
9029.6 1.4256305e-16 
9030.8 1.3237735e-16 
9031.8 1.2681621e-16 
9033.0 1.4320374e-16 
9034.2 1.5070292e-16 
9035.3 1.397707e-16 
9036.5 1.4131736e-16 
9037.6 1.4968629e-16 
9038.8 1.4847077e-16 
9039.9 1.3984207e-16 
9041.1 1.3539646e-16 
9042.2 1.3302099e-16 
9043.3 1.362043e-16 
9044.5 1.3950876e-16 
9045.6 1.417506e-16 
9046.8 1.4037717e-16 
9048.0 1.3624021e-16 
9049.1 1.359431e-16 
9050.3 1.4288389e-16 
9051.4 1.5242807e-16 
9052.5 1.5057366e-16 
9053.6 1.4144406e-16 
9054.8 1.4041551e-16 
9056.0 1.4081035e-16 
9057.1 1.4273808e-16 
9058.3 1.4115523e-16 
9059.4 1.4359328e-16 
9060.6 1.4568122e-16 
9061.8 1.4185826e-16 
9062.8 1.4146143e-16 
9064.0 1.4134238e-16 
9065.1 1.4555096e-16 
9066.3 1.4649828e-16 
9067.4 1.3597377e-16 
9068.6 1.3469781e-16 
9069.8 1.4657163e-16 
9070.9 1.384058e-16 
9072.1 1.3577475e-16 
9073.1 1.4235899e-16 
9074.3 1.4634657e-16 
9075.5 1.4372098e-16 
9076.6 1.3309146e-16 
9077.8 1.3428061e-16 
9078.9 1.4128314e-16 
9080.1 1.4127201e-16 
9081.2 1.3802035e-16 
9082.4 1.400567e-16 
9083.5 1.291339e-16 
9084.6 1.1867388e-16 
9085.8 1.2075205e-16 
9086.9 1.2994172e-16 
9088.1 1.3390043e-16 
9089.3 1.3331066e-16 
9090.4 1.4010775e-16 
9091.6 1.3762328e-16 
9092.7 1.3655964e-16 
9093.8 1.4699943e-16 
9094.9 1.4704567e-16 
9096.1 1.4123081e-16 
9097.3 1.4069401e-16 
9098.4 1.379203e-16 
9099.6 1.3252301e-16 
9100.7 1.3799918e-16 
9101.9 1.3191331e-16 
9103.0 1.3017798e-16 
9104.1 1.3420429e-16 
9105.3 1.383364e-16 
9106.4 1.4080818e-16 
9107.6 1.3878286e-16 
9108.7 1.4413279e-16 
9109.9 1.4626052e-16 
9111.1 1.4224355e-16 
9112.2 1.3873567e-16 
9113.4 1.4086501e-16 
9114.4 1.4568701e-16 
9115.6 1.4255467e-16 
9116.7 1.3825491e-16 
9117.9 1.3872074e-16 
9119.1 1.3520143e-16 
9120.2 1.3140162e-16 
9121.4 1.4107595e-16 
9122.5 1.4342026e-16 
9123.7 1.3822576e-16 
9124.8 1.3419384e-16 
9125.9 1.2466077e-16 
9127.1 1.2042508e-16 
9128.2 1.2336623e-16 
9129.4 1.3335496e-16 
9130.5 1.3636526e-16 
9131.7 1.3700488e-16 
9132.9 1.3637832e-16 
9134.0 1.2845916e-16 
9135.1 1.3984636e-16 
9136.2 1.4791114e-16 
9137.4 1.3765114e-16 
9138.6 1.3868296e-16 
9139.7 1.4252991e-16 
9140.9 1.3319623e-16 
9142.0 1.2896007e-16 
9143.2 1.3666698e-16 
9144.3 1.4498787e-16 
9145.4 1.4517585e-16 
9146.6 1.4384174e-16 
9147.7 1.4947917e-16 
9148.9 1.5632562e-16 
9150.0 1.5254027e-16 
9151.2 1.4625743e-16 
9152.4 1.4555042e-16 
9153.5 1.3977552e-16 
9154.7 1.3622007e-16 
9155.7 1.4163321e-16 
9156.9 1.4050796e-16 
9158.0 1.422234e-16 
9159.2 1.4576442e-16 
9160.4 1.382596e-16 
9161.5 1.3387658e-16 
9162.7 1.3594971e-16 
9163.8 1.3816393e-16 
9165.0 1.3834848e-16 
9166.1 1.3500425e-16 
9167.2 1.3217009e-16 
9168.4 1.3069567e-16 
9169.5 1.2979934e-16 
9170.7 1.3173511e-16 
9171.8 1.3147941e-16 
9173.0 1.2997162e-16 
9174.2 1.290858e-16 
9175.3 1.3129065e-16 
9176.4 1.2998421e-16 
9177.5 1.2636523e-16 
9178.7 1.3606698e-16 
9179.9 1.366287e-16 
9181.0 1.3037938e-16 
9182.2 1.2682762e-16 
9183.3 1.2658203e-16 
9184.5 1.3207195e-16 
9185.6 1.3925486e-16 
9186.7 1.3612214e-16 
9187.9 1.2415676e-16 
9189.0 1.2608688e-16 
9190.2 1.3183449e-16 
9191.3 1.3527379e-16 
9192.5 1.2668571e-16 
9193.7 1.2018243e-16 
9194.8 1.2298054e-16 
9196.0 1.2750044e-16 
9197.0 1.2030912e-16 
9198.2 1.0966922e-16 
9199.3 1.2249727e-16 
9200.5 1.3623075e-16 
9201.7 1.3778051e-16 
9202.8 1.3241239e-16 
9204.0 1.2230285e-16 
9205.1 1.2351781e-16 
9206.3 1.2876086e-16 
9207.3 1.3003946e-16 
9208.5 1.2238574e-16 
9209.7 1.2158887e-16 
9210.8 1.2209059e-16 
9212.0 1.3884008e-16 
9213.1 1.4657307e-16 
9214.3 1.282182e-16 
9215.5 1.2611018e-16 
9216.6 1.2598934e-16 
9217.7 1.3023489e-16 
9218.8 1.2876469e-16 
9220.0 1.0864965e-16 
9221.1 9.8024915e-17 
9222.3 1.0713621e-16 
9223.5 1.0923524e-16 
9224.6 1.1451898e-16 
9225.8 1.0451582e-16 
9226.9 1.0171363e-16 
9228.0 1.3004566e-16 
9229.2 1.4767473e-16 
9230.3 1.3305779e-16 
9231.5 1.2972886e-16 
9232.6 1.1565165e-16 
9233.8 1.094517e-16 
9234.9 1.308664e-16 
9236.1 1.3813383e-16 
9237.2 1.3482311e-16 
9238.3 1.2386029e-16 
9239.5 1.195812e-16 
9240.6 1.2491149e-16 
9241.8 1.2061173e-16 
9243.0 1.1611129e-16 
9244.1 1.1257992e-16 
9245.3 1.1495261e-16 
9246.4 1.2453397e-16 
9247.5 1.111408e-16 
9248.6 1.0686388e-16 
9249.8 1.0819737e-16 
9251.0 1.0550064e-16 
9252.1 1.0309876e-16 
9253.3 9.351987e-17 
9254.4 9.5644901e-17 
9255.6 1.1090348e-16 
9256.8 1.2849842e-16 
9257.8 1.2933192e-16 
9259.0 1.1833538e-16 
9260.1 1.1349645e-16 
9261.3 1.1411532e-16 
9262.4 1.116969e-16 
9263.6 1.0096379e-16 
9264.8 9.959678e-17 
9265.9 1.225333e-16 
9267.1 1.0094965e-16 
9268.1 9.413012e-17 
9269.3 1.3066396e-16 
9270.5 1.3243448e-16 
9271.6 1.1742771e-16 
9272.8 1.1979592e-16 
9273.9 1.2220181e-16 
9275.1 1.139815e-16 
9276.2 1.0325407e-16 
9277.4 1.0066558e-16 
9278.5 1.1344522e-16 
9279.6 1.1027481e-16 
9280.8 1.2749292e-16 
9281.9 1.5560885e-16 
9283.1 1.6084868e-16 
9284.3 1.2429861e-16 
9285.4 1.0862835e-16 
9286.6 1.1189705e-16 
9287.7 1.1791556e-16 
9288.8 1.1300885e-16 
9289.9 1.0123711e-16 
9291.1 9.2632032e-17 
9292.3 1.1299082e-16 
9293.4 1.2074308e-16 
9294.6 1.1474247e-16 
9295.7 1.0452267e-16 
9296.9 1.0130176e-16 
9298.1 1.1635277e-16 
9299.1 1.1388692e-16 
9300.3 1.1476593e-16 
9301.4 1.1955345e-16 
9302.6 1.2494826e-16 
9303.7 1.1920782e-16 
9304.9 1.0884411e-16 
9306.1 1.1071327e-16 
9307.2 1.1702811e-16 
9308.4 1.1022216e-16 
9309.4 1.0341485e-16 
9310.6 1.1813857e-16 
9311.7 1.2124726e-16 
9312.9 1.2193564e-16 
9314.1 1.2328735e-16 
9315.2 1.1903283e-16 
9316.4 1.1894033e-16 
9317.5 1.1396876e-16 
9318.7 1.1431854e-16 
9319.8 1.1374897e-16 
9320.9 1.1919926e-16 
9322.1 1.2559284e-16 
9323.2 1.2746241e-16 
9324.4 1.2719391e-16 
9325.5 1.1538657e-16 
9326.7 9.6455808e-17 
9327.9 1.0324593e-16 
9329.0 1.0511019e-16 
9330.1 1.0249034e-16 
9331.2 1.1108766e-16 
9332.4 1.1845565e-16 
9333.6 1.1867318e-16 
9334.7 1.032588e-16 
9335.9 8.7188746e-17 
9337.0 8.7217918e-17 
9338.2 1.0256197e-16 
9339.3 1.0070724e-16 
9340.4 9.4099649e-17 
9341.6 1.0617896e-16 
9342.7 1.2108044e-16 
9343.9 1.1723857e-16 
9345.0 7.9743441e-17 
9346.2 5.3125354e-17 
9347.4 7.8468697e-17 
9348.5 8.9477952e-17 
9349.7 6.903105e-17 
9350.7 9.0221819e-17 
9351.9 1.2410737e-16 
9353.0 1.2414952e-16 
9354.2 1.185274e-16 
9355.4 1.1236106e-16 
9356.5 1.1753328e-16 
9357.7 1.1428839e-16 
9358.8 1.1240985e-16 
9360.0 1.1342511e-16 
9361.1 1.1586771e-16 
9362.2 1.0683035e-16 
9363.4 1.0761735e-16 
9364.5 1.171569e-16 
9365.7 1.1424859e-16 
9366.8 1.1607031e-16 
9368.0 1.1285709e-16 
9369.2 9.1939378e-17 
9370.3 8.9016438e-17 
9371.4 1.0626068e-16 
9372.5 1.1267629e-16 
9373.7 1.0890865e-16 
9374.9 1.1148499e-16 
9376.0 1.128252e-16 
9377.2 1.0399689e-16 
9378.3 1.0000314e-16 
9379.5 1.0928132e-16 
9380.6 1.3237405e-16 
9381.7 1.1283917e-16 
9382.9 7.7521239e-17 
9384.0 1.0443987e-16 
9385.2 1.5140139e-16 
9386.3 1.4712953e-16 
9387.5 1.247252e-16 
9388.7 1.0313068e-16 
9389.8 8.863421e-17 
9391.0 1.0911559e-16 
9392.0 1.4461548e-16 
9393.2 1.3665348e-16 
9394.3 1.3016273e-16 
9395.5 1.2374536e-16 
9396.7 1.1549828e-16 
9397.8 1.1762379e-16 
9399.0 1.1864824e-16 
9400.1 1.1751045e-16 
9401.3 9.9655774e-17 
9402.3 9.084754e-17 
9403.5 1.0401933e-16 
9404.7 1.1699104e-16 
9405.8 1.1196039e-16 
9407.0 1.2429375e-16 
9408.1 1.1742169e-16 
9409.3 1.0927891e-16 
9410.5 1.2116025e-16 
9411.6 1.1886485e-16 
9412.7 1.0848802e-16 
9413.8 1.1315556e-16 
9415.0 1.1423269e-16 
9416.1 1.1356734e-16 
9417.3 1.1607482e-16 
9418.5 1.1521856e-16 
9419.6 1.1125773e-16 
9420.8 1.0850083e-16 
9421.9 1.0110727e-16 
9423.0 1.0380749e-16 
9424.2 1.059327e-16 
9425.3 9.9390411e-17 
9426.5 9.3961068e-17 
9427.6 1.0602803e-16 
9428.8 1.1879422e-16 
9429.9 1.1258252e-16 
9431.1 9.5754996e-17 
9432.3 9.180168e-17 
9433.3 1.0187462e-16 
9434.5 1.0307268e-16 
9435.6 9.8070238e-17 
9436.8 9.5820581e-17 
9438.0 1.0579093e-16 
9439.1 1.1189797e-16 
9440.3 1.0078162e-16 
9441.4 1.0600459e-16 
9442.6 1.1211655e-16 
9443.6 1.0977119e-16 
9444.8 1.0791345e-16 
9446.0 1.1259252e-16 
9447.1 1.1167377e-16 
9448.3 1.0935135e-16 
9449.4 1.0969882e-16 
9450.6 1.0684707e-16 
9451.8 1.0740106e-16 
9452.9 1.0001811e-16 
9454.0 9.7817797e-17 
9455.1 1.1309276e-16 
9456.3 1.1080419e-16 
9457.4 1.0490335e-16 
9458.6 1.1529069e-16 
9459.8 1.3253696e-16 
9460.9 1.3346494e-16 
9462.1 1.3006581e-16 
9463.2 1.2197826e-16 
9464.3 1.1791355e-16 
9465.5 1.1997552e-16 
9466.6 1.1064566e-16 
9467.8 1.1171747e-16 
9468.9 1.1360251e-16 
9470.1 1.1387254e-16 
9471.2 1.1143283e-16 
9472.4 1.0258621e-16 
9473.6 1.0016255e-16 
9474.6 1.114709e-16 
9475.8 1.1186295e-16 
9476.9 1.1800876e-16 
9478.1 1.2218488e-16 
9479.3 1.090775e-16 
9480.4 1.0928029e-16 
9481.6 1.2018692e-16 
9482.7 1.1392255e-16 
9483.9 1.0270133e-16 
9484.9 1.037516e-16 
9486.1 9.8632502e-17 
9487.3 9.5292826e-17 
9488.4 9.9370236e-17 
9489.6 1.0836707e-16 
9490.7 1.1667668e-16 
9491.9 1.0881228e-16 
9493.1 1.109952e-16 
9494.2 1.0874004e-16 
9495.3 9.7820188e-17 
9496.4 9.558533e-17 
9497.6 9.3668949e-17 
9498.7 1.0680575e-16 
9499.9 1.0549069e-16 
9501.1 9.8887909e-17 
9502.2 1.0418985e-16 
9503.4 1.0795118e-16 
9504.5 1.1033363e-16 
9505.6 1.0749887e-16 
9506.7 1.0475647e-16 
9507.9 1.093864e-16 
9509.1 1.1680914e-16 
9510.2 1.1173597e-16 
9511.4 1.145654e-16 
9512.5 1.0706119e-16 
9513.7 9.7470076e-17 
9514.8 1.0595182e-16 
9515.9 1.1077381e-16 
9517.1 1.1350684e-16 
9518.2 1.1069991e-16 
9519.4 1.064016e-16 
9520.5 1.0870996e-16 
9521.7 1.0718118e-16 
9522.9 9.8946013e-17 
9524.0 1.0501059e-16 
9525.1 1.163477e-16 
9526.2 1.0977393e-16 
9527.4 1.1111575e-16 
9528.6 1.1590949e-16 
9529.7 1.1608368e-16 
9530.9 1.0403616e-16 
9532.0 9.5746001e-17 
9533.2 1.0155084e-16 
9534.3 1.0635164e-16 
9535.4 1.0417595e-16 
9536.6 1.0480123e-16 
9537.7 1.1365198e-16 
9538.9 1.1735193e-16 
9540.0 1.1281104e-16 
9541.2 1.0309132e-16 
9542.4 9.8329706e-17 
9543.5 9.8732516e-17 
9544.7 1.0321086e-16 
9545.7 1.1606535e-16 
9546.9 1.1309418e-16 
9548.0 1.0314127e-16 
9549.2 1.0937372e-16 
9550.4 1.1130264e-16 
9551.5 1.03921e-16 
9552.7 9.5313188e-17 
9553.8 9.3325581e-17 
9555.0 1.0207123e-16 
9556.1 1.0762384e-16 
9557.2 1.0598994e-16 
9558.4 1.0263411e-16 
9559.5 1.0547925e-16 
9560.7 1.0224605e-16 
9561.8 9.7211117e-17 
9563.0 9.7949277e-17 
9564.2 1.004874e-16 
9565.3 1.0212443e-16 
9566.4 9.8410703e-17 
9567.5 1.0057751e-16 
9568.7 1.0242603e-16 
9569.9 1.0068994e-16 
9571.0 1.0667366e-16 
9572.2 9.3661332e-17 
9573.3 1.0780302e-16 
9574.5 1.126779e-16 
9575.6 1.0538218e-16 
9576.7 1.0742514e-16 
9577.9 1.0720339e-16 
9579.0 1.0855284e-16 
9580.2 1.0703451e-16 
9581.3 1.0369563e-16 
9582.5 1.0606908e-16 
9583.7 1.1180405e-16 
9584.8 1.0612211e-16 
9586.0 9.8297394e-17 
9587.0 9.6239185e-17 
9588.2 1.0596872e-16 
9589.3 1.2383253e-16 
9590.5 1.2285861e-16 
9591.7 1.1270286e-16 
9592.8 1.0859625e-16 
9594.0 1.1068116e-16 
9595.1 1.0865412e-16 
9596.3 1.1085842e-16 
9597.4 1.0996773e-16 
9598.5 1.1451704e-16 
9599.7 1.1006681e-16 
9600.8 1.1182537e-16 
9602.0 1.1280386e-16 
9603.1 1.0663582e-16 
9604.3 1.0311767e-16 
9605.5 1.2856508e-16 
9606.6 1.217349e-16 
9607.7 1.0463152e-16 
9608.8 1.0974081e-16 
9610.0 1.0757882e-16 
9611.1 1.0330327e-16 
9612.3 1.0430623e-16 
9613.5 1.1685431e-16 
9614.6 1.0857389e-16 
9615.8 1.0449597e-16 
9616.9 1.0968035e-16 
9618.0 1.1442843e-16 
9619.2 1.1917716e-16 
9620.3 1.0734715e-16 
9621.5 1.1066253e-16 
9622.6 1.3560499e-16 
9623.8 1.3758161e-16 
9624.9 1.1177959e-16 
9626.1 1.0402049e-16 
9627.3 1.2230608e-16 
9628.3 1.1862339e-16 
9629.5 9.6776726e-17 
9630.6 9.3256863e-17 
9631.8 1.0129546e-16 
9633.0 1.1189002e-16 
9634.1 1.1610035e-16 
9635.3 1.0202861e-16 
9636.4 1.048792e-16 
9637.6 1.1607618e-16 
9638.6 1.1017793e-16 
9639.8 1.1654011e-16 
9641.0 1.0711612e-16 
9642.1 9.6792791e-17 
9643.3 1.2071694e-16 
9644.4 1.1024898e-16 
9645.6 9.4031807e-17 
9646.8 1.1040678e-16 
9647.9 1.2016824e-16 
9649.0 1.1641346e-16 
9650.1 1.1033727e-16 
9651.3 1.0845254e-16 
9652.4 1.1161487e-16 
9653.6 1.1270996e-16 
9654.8 1.1011411e-16 
9655.9 1.1152712e-16 
9657.1 1.1049294e-16 
9658.2 1.0117845e-16 
9659.3 9.6744182e-17 
9660.5 9.7811726e-17 
9661.6 9.259948e-17 
9662.8 9.5603627e-17 
9663.9 1.0452533e-16 
9665.1 1.1773023e-16 
9666.2 1.1174303e-16 
9667.4 1.0522007e-16 
9668.6 1.0414188e-16 
9669.6 1.0239999e-16 
9670.8 1.0982629e-16 
9671.9 1.0849382e-16 
9673.1 1.0251433e-16 
9674.3 1.0296337e-16 
9675.4 1.0353512e-16 
9676.6 1.0706739e-16 
9677.7 1.0303831e-16 
9678.9 1.0485222e-16 
9679.9 1.0456623e-16 
9681.1 1.016889e-16 
9682.3 1.0540742e-16 
9683.4 1.0144425e-16 
9684.6 1.0362389e-16 
9685.7 1.0351512e-16 
9686.9 9.7468728e-17 
9688.1 1.0372781e-16 
9689.2 1.1092845e-16 
9690.3 1.0704243e-16 
9691.4 1.1123429e-16 
9692.6 1.2516624e-16 
9693.7 1.2645678e-16 
9694.9 1.0840516e-16 
9696.1 9.2498613e-17 
9697.2 1.0650526e-16 
9698.4 1.1936352e-16 
9699.5 1.1584059e-16 
9700.6 1.1451644e-16 
9701.8 1.1775972e-16 
9702.9 1.0480476e-16 
9704.1 1.008513e-16 
9705.2 1.0617496e-16 
9706.4 1.0120271e-16 
9707.5 9.8355027e-17 
9708.7 1.0258757e-16 
9709.9 1.0450938e-16 
9710.9 1.1400075e-16 
9712.1 1.1073263e-16 
9713.2 9.8814731e-17 
9714.4 8.5448939e-17 
9715.5 9.1114944e-17 
9716.7 9.6709599e-17 
9717.9 9.7291741e-17 
9719.0 1.0866291e-16 
9720.2 1.1105621e-16 
9721.2 1.135453e-16 
9722.4 1.1412075e-16 
9723.6 1.0615893e-16 
9724.7 1.0428946e-16 
9725.9 1.0226225e-16 
9727.0 1.0469633e-16 
9728.2 1.0795577e-16 
9729.3 1.0492184e-16 
9730.5 1.0727502e-16 
9731.6 1.0592369e-16 
9732.7 8.5442993e-17 
9733.9 8.8906539e-17 
9735.0 1.0910382e-16 
9736.2 1.0174608e-16 
9737.4 1.047938e-16 
9738.5 1.0833312e-16 
9739.7 1.0057939e-16 
9740.8 9.7193199e-17 
9741.9 9.9799138e-17 
9743.0 1.0818039e-16 
9744.2 1.1531519e-16 
9745.4 1.1105474e-16 
9746.5 1.0650385e-16 
9747.7 1.036622e-16 
9748.8 1.0103891e-16 
9750.0 1.0867532e-16 
9751.2 1.1749928e-16 
9752.2 1.0368927e-16 
9753.4 8.9357058e-17 
9754.5 9.4482017e-17 
9755.7 1.0295575e-16 
9756.8 1.0733607e-16 
9758.0 1.0587356e-16 
9759.2 1.0392925e-16 
9760.3 1.0398322e-16 
9761.5 1.0933688e-16 
9762.5 1.1710206e-16 
9763.7 1.1484288e-16 
9764.9 1.1432419e-16 
9766.0 1.1652393e-16 
9767.2 1.0645596e-16 
9768.3 1.1455693e-16 
9769.5 1.174027e-16 
9770.6 1.1022204e-16 
9771.8 1.0265085e-16 
9772.9 1.1055476e-16 
9774.0 1.317207e-16 
9775.2 1.0227085e-16 
9776.3 9.2423527e-17 
9777.5 9.4423817e-17 
9778.7 8.4590702e-17 
9779.8 9.6316882e-17 
9781.0 1.1357975e-16 
9782.0 1.0803108e-16 
9783.2 1.013111e-16 
9784.3 1.0654397e-16 
9785.5 1.0495035e-16 
9786.7 1.1147478e-16 
9787.8 1.1260595e-16 
9789.0 1.0810686e-16 
9790.1 1.092542e-16 
9791.3 1.0247042e-16 
9792.4 9.186176e-17 
9793.5 9.7474022e-17 
9794.7 1.1237297e-16 
9795.8 1.0544676e-16 
9797.0 1.0955479e-16 
9798.1 1.2759713e-16 
9799.3 1.1695794e-16 
9800.5 9.5390995e-17 
9801.6 1.1437077e-16 
9802.7 1.2795066e-16 
9803.8 1.1181204e-16 
9805.0 1.046029e-16 
9806.1 1.0391516e-16 
9807.3 1.0258889e-16 
9808.5 1.0457347e-16 
9809.6 1.0314167e-16 
9810.8 1.027742e-16 
9811.9 1.0997228e-16 
9813.0 1.1713322e-16 
9814.2 1.1967614e-16 
9815.3 1.2950657e-16 
9816.5 1.5387901e-16 
9817.6 1.4745695e-16 
9818.8 1.2456841e-16 
9819.9 1.3381743e-16 
9821.1 1.2693149e-16 
9822.3 1.0309883e-16 
9823.3 1.0758594e-16 
9824.5 1.1817484e-16 
9825.6 1.1393633e-16 
9826.8 1.011111e-16 
9828.0 9.0173425e-17 
9829.1 9.1528297e-17 
9830.3 1.0176721e-16 
9831.4 1.0798668e-16 
9832.6 1.0862599e-16 
9833.6 1.0933026e-16 
9834.8 1.1348253e-16 
9836.0 1.0911411e-16 
9837.1 1.0883716e-16 
9838.3 1.0275766e-16 
9839.4 9.1214815e-17 
9840.6 9.415022e-17 
9841.8 9.8324297e-17 
9842.9 9.8277047e-17 
9844.0 1.1991313e-16 
9845.1 1.3911173e-16 
9846.3 1.5436992e-16 
9847.4 1.5516621e-16 
9848.6 1.0315618e-16 
9849.8 9.2928511e-17 
9850.9 1.2808926e-16 
9852.1 9.5387035e-17 
9853.2 7.1709292e-17 
9854.3 9.8492839e-17 
9855.5 1.1561812e-16 
9856.6 1.1938387e-16 
9857.8 1.0833071e-16 
9858.9 1.171922e-16 
9860.1 1.0054913e-16 
9861.2 9.5739104e-17 
9862.4 1.5901139e-16 
9863.6 1.2092697e-16 
9864.6 5.6213637e-17 
9865.8 6.9612074e-17 
9866.9 9.9692499e-17 
9868.1 1.3110358e-16 
9869.3 1.1615984e-16 
9870.4 9.3256493e-17 
9871.6 9.4662824e-17 
9872.7 9.4903859e-17 
9873.9 9.6243862e-17 
9874.9 1.1735876e-16 
9876.1 1.3043778e-16 
9877.3 1.2212575e-16 
9878.4 1.2942402e-16 
9879.6 1.2716346e-16 
9880.7 1.0974085e-16 
9881.9 1.0703263e-16 
9883.1 1.120979e-16 
9884.2 1.1762312e-16 
9885.3 1.2047771e-16 
9886.4 1.1237225e-16 
9887.6 1.1561312e-16 
9888.7 1.24003e-16 
9889.9 1.2082072e-16 
9891.1 1.1907282e-16 
9892.2 1.1766667e-16 
9893.4 1.1384004e-16 
9894.5 1.1106276e-16 
9895.6 1.0365768e-16 
9896.8 9.0239638e-17 
9897.9 9.7002339e-17 
9899.1 1.2287574e-16 
9900.2 1.2560157e-16 
9901.4 1.0722702e-16 


==> anc/SSS17a-MagE-20170817_cal.flm <==
#PI: Shappee/Drout 
#OBJECT: SSS17a  
#TELESCOPE: Magellan 
#JD: 2457983.55998 
#JD - LIGO trigger : 0.531435000245 
# 
#Angstrom    Flux(erg/s/cm**2/Angstrom) 
3615.0 5.5393777e-16 
3615.3 1.5326252e-15 
3615.5 1.009655e-15 
3615.7 9.2579946e-16 
3616.0 9.7780848e-16 
3616.2 6.7848529e-16 
3616.5 4.9847423e-16 
3616.7 8.7821862e-16 
3617.0 9.016761e-16 
3617.2 1.0799727e-15 
3617.5 6.2788467e-16 
3617.7 1.2223693e-15 
3617.9 8.0066479e-16 
3618.2 4.7395485e-16 
3618.4 5.7043673e-16 
3618.7 8.4011532e-16 
3618.9 8.7396088e-16 
3619.2 6.6863523e-16 
3619.4 8.0137978e-16 
3619.6 9.0533576e-16 
3619.9 9.8963451e-16 
3620.1 8.2999518e-16 
3620.4 1.0090552e-15 
3620.6 9.6233159e-16 
3620.9 8.4817152e-16 
3621.1 9.1035143e-16 
3621.4 1.1010498e-15 
3621.6 1.1400832e-15 
3621.8 8.6809223e-16 
3622.1 8.7608247e-16 
3622.3 7.6391909e-16 
3622.6 1.0041096e-15 
3622.8 5.9921325e-16 
3623.1 9.2353673e-16 
3623.3 8.4876244e-16 
3623.5 1.1725863e-15 
3623.8 1.0273709e-15 
3623.9 9.2148241e-16 
3624.2 6.0042317e-16 
3624.4 6.0122784e-16 
3624.7 9.0972418e-16 
3624.9 8.1735758e-16 
3625.2 1.2536682e-15 
3625.4 9.3261056e-16 
3625.6 1.1776184e-15 
3625.9 1.1588531e-15 
3626.1 8.2008964e-16 
3626.4 5.140267e-16 
3626.6 1.0267921e-15 
3626.9 8.3865959e-16 
3627.1 1.0897143e-15 
3627.4 7.5029732e-16 
3627.6 1.0261073e-15 
3627.8 7.6013282e-16 
3628.1 1.1635595e-15 
3628.3 1.3973554e-15 
3628.6 1.071672e-15 
3628.8 9.1670759e-16 
3629.1 6.9198198e-16 
3629.3 9.7641339e-16 
3629.6 1.0545864e-15 
3629.8 8.5785978e-16 
3630.0 1.4058824e-15 
3630.3 6.9029005e-16 
3630.5 8.4061477e-16 
3630.8 5.605045e-16 
3631.0 9.2611826e-16 
3631.3 1.2858265e-15 
3631.5 1.0406932e-15 
3631.8 7.7613628e-16 
3632.0 5.3740086e-16 
3632.2 8.357593e-16 
3632.5 9.1179429e-16 
3632.7 9.6662055e-16 
3633.0 9.6999201e-16 
3633.2 4.3866686e-16 
3633.5 1.1577726e-15 
3633.7 5.3009792e-16 
3634.0 8.9734112e-16 
3634.2 1.6158402e-15 
3634.3 8.4974396e-16 
3634.6 8.40528e-16 
3634.8 1.1467697e-15 
3635.1 1.0134732e-15 
3635.3 4.9170168e-16 
3635.6 1.0324029e-15 
3635.8 8.3654239e-16 
3636.1 6.5998077e-16 
3636.3 9.439041e-16 
3636.6 4.7574755e-16 
3636.8 7.7661956e-16 
3637.0 7.8926426e-16 
3637.3 1.1985425e-15 
3637.5 8.4322329e-16 
3637.8 1.6036435e-15 
3638.0 1.0634244e-15 
3638.3 6.1409503e-16 
3638.5 9.5988891e-16 
3638.8 7.4842751e-16 
3639.0 6.5620226e-16 
3639.2 3.8006245e-16 
3639.5 1.1582459e-15 
3639.7 1.0144307e-15 
3640.0 8.522351e-16 
3640.2 1.0460847e-15 
3640.5 9.0391384e-16 
3640.7 4.7367597e-16 
3641.0 6.6946653e-16 
3641.2 9.0671997e-16 
3641.5 4.8790378e-16 
3641.7 6.4776536e-16 
3641.9 5.4872822e-16 
3642.2 8.8837647e-16 
3642.4 7.2351568e-16 
3642.7 8.903417e-16 
3642.9 7.7164696e-16 
3643.2 1.0792054e-15 
3643.4 8.4002819e-16 
3643.7 5.8124187e-16 
3643.9 1.1267801e-15 
3644.2 9.6944489e-16 
3644.4 8.783754e-16 
3644.5 8.7006711e-16 
3644.8 1.0056227e-15 
3645.0 8.7802371e-16 
3645.3 9.0245342e-16 
3645.5 1.024733e-15 
3645.8 1.2264275e-15 
3646.0 6.2209211e-16 
3646.3 1.2293858e-15 
3646.5 1.1488645e-15 
3646.8 6.8289632e-16 
3647.0 1.01858e-15 
3647.2 6.7899959e-16 
3647.5 5.6621574e-16 
3647.7 8.0589724e-16 
3648.0 8.7257132e-16 
3648.2 1.0009481e-15 
3648.5 6.3930424e-16 
3648.7 4.7378219e-16 
3649.0 1.1220252e-15 
3649.2 1.0440041e-15 
3649.5 9.5970035e-16 
3649.7 9.9526302e-16 
3649.9 8.5861657e-16 
3650.2 1.2436849e-15 
3650.4 3.5102853e-16 
3650.7 5.0067036e-16 
3650.9 1.2533354e-15 
3651.2 1.0854803e-15 
3651.4 7.3557819e-16 
3651.7 8.3745827e-16 
3651.9 9.2723661e-16 
3652.2 8.8290133e-16 
3652.4 7.4934931e-16 
3652.7 6.6164216e-16 
3652.9 9.4791228e-16 
3653.1 9.5029215e-16 
3653.4 1.1359852e-15 
3653.6 5.0015535e-16 
3653.9 6.9047821e-16 
3654.1 8.1264231e-16 
3654.4 9.5973782e-16 
3654.6 8.8228223e-16 
3654.8 8.4287027e-16 
3655.0 7.5333202e-16 
3655.3 8.6721845e-16 
3655.5 9.3381513e-16 
3655.8 9.8066321e-16 
3656.0 9.8758063e-16 
3656.2 6.0516258e-16 
3656.5 7.9756101e-16 
3656.7 6.2054066e-16 
3657.0 1.0479729e-15 
3657.2 8.7295337e-16 
3657.5 1.0556638e-15 
3657.7 4.5316797e-16 
3658.0 7.6968444e-16 
3658.2 9.5780259e-16 
3658.5 8.9899118e-16 
3658.7 7.2346048e-16 
3659.0 1.1678167e-15 
3659.2 8.6178753e-16 
3659.4 9.2298565e-16 
3659.7 5.1326696e-16 
3659.9 6.0292225e-16 
3660.2 7.0637562e-16 
3660.4 7.5064136e-16 
3660.7 9.249692e-16 
3660.9 8.7792872e-16 
3661.2 1.1250123e-15 
3661.4 7.8621437e-16 
3661.7 1.4021432e-15 
3661.9 9.5947276e-16 
3662.2 1.0337028e-15 
3662.4 1.3172802e-15 
3662.7 7.0506032e-16 
3662.9 8.2661505e-16 
3663.1 4.6030503e-16 
3663.4 7.7250623e-16 
3663.6 8.797512e-16 
3663.9 9.0519785e-16 
3664.1 1.0802142e-15 
3664.4 8.0499188e-16 
3664.6 5.6983785e-16 
3664.9 6.3104067e-16 
3665.1 5.2720962e-16 
3665.3 9.5307773e-16 
3665.5 6.786361e-16 
3665.8 7.8985648e-16 
3666.0 1.1979405e-15 
3666.3 1.062681e-15 
3666.5 1.2182114e-15 
3666.8 8.575258e-16 
3667.0 7.0076907e-16 
3667.2 8.6288126e-16 
3667.5 6.287535e-16 
3667.7 9.1622746e-16 
3668.0 1.0752592e-15 
3668.2 7.972959e-16 
3668.5 9.0480699e-16 
3668.7 9.5208721e-16 
3669.0 7.2561275e-16 
3669.2 8.4399282e-16 
3669.5 7.084075e-16 
3669.7 8.8024399e-16 
3670.0 6.8977229e-16 
3670.2 8.3788032e-16 
3670.5 7.9381987e-16 
3670.7 8.8475334e-16 
3671.0 1.0580616e-15 
3671.2 9.8512524e-16 
3671.4 1.260095e-15 
3671.7 1.1577737e-15 
3671.9 9.6413582e-16 
3672.2 7.6523119e-16 
3672.4 9.2333226e-16 
3672.7 7.6168266e-16 
3672.9 1.0133161e-15 
3673.2 8.0512124e-16 
3673.4 9.8117122e-16 
3673.7 9.3204167e-16 
3673.9 4.7612446e-16 
3674.2 1.1955578e-15 
3674.4 1.144146e-15 
3674.7 9.3730666e-16 
3674.9 1.19443e-15 
3675.2 8.1772059e-16 
3675.3 1.4932196e-15 
3675.6 1.1613272e-15 
3675.8 6.5428306e-16 
3676.0 1.2275356e-15 
3676.3 9.6904332e-16 
3676.5 9.67696e-16 
3676.8 7.7166379e-16 
3677.0 1.2969805e-15 
3677.3 1.0456557e-15 
3677.5 7.2086596e-16 
3677.8 1.1439745e-15 
3678.0 8.695885e-16 
3678.3 7.5470803e-16 
3678.5 8.5093986e-16 
3678.8 8.2454162e-16 
3679.0 9.1722773e-16 
3679.3 1.1539277e-15 
3679.5 6.0618255e-16 
3679.8 1.0713223e-15 
3680.0 1.3409753e-15 
3680.3 9.1392078e-16 
3680.5 1.0919945e-15 
3680.8 6.9213777e-16 
3681.0 9.436521e-16 
3681.3 8.5368516e-16 
3681.5 8.4181257e-16 
3681.7 7.4612411e-16 
3682.0 8.7746671e-16 
3682.2 8.9787817e-16 
3682.5 7.0726571e-16 
3682.7 9.3656725e-16 
3683.0 8.7469009e-16 
3683.2 1.0287379e-15 
3683.5 1.4212177e-15 
3683.7 8.3622342e-16 
3684.0 6.7388129e-16 
3684.2 5.4355798e-16 
3684.5 1.0100319e-15 
3684.7 7.1778994e-16 
3685.0 4.6852191e-16 
3685.2 1.0323098e-15 
3685.5 1.1901956e-15 
3685.6 1.0244694e-15 
3685.9 1.0169925e-15 
3686.1 5.6769623e-16 
3686.4 6.8098791e-16 
3686.6 2.0321041e-16 
3686.9 7.6902047e-16 
3687.1 1.1841147e-15 
3687.4 1.2394423e-15 
3687.6 1.6425093e-15 
3687.9 8.6561837e-16 
3688.1 5.9507243e-16 
3688.4 1.1597791e-15 
3688.6 9.0212915e-16 
3688.8 1.1207788e-15 
3689.1 6.1473747e-16 
3689.3 1.0290958e-15 
3689.6 9.4116689e-16 
3689.8 8.1109911e-16 
3690.1 1.157375e-15 
3690.3 9.1567859e-16 
3690.6 6.0729934e-16 
3690.8 6.4438582e-16 
3691.1 3.7284625e-16 
3691.3 1.3398089e-15 
3691.6 1.0170802e-15 
3691.8 8.9056204e-16 
3692.1 1.0142799e-15 
3692.3 6.2519641e-16 
3692.6 7.9974301e-16 
3692.8 7.3743678e-16 
3693.1 7.4342003e-16 
3693.3 1.1002606e-15 
3693.6 1.505884e-15 
3693.8 5.8579644e-16 
3694.1 7.8202024e-16 
3694.3 8.9055498e-16 
3694.6 5.0983234e-16 
3694.8 5.8848674e-16 
3695.1 1.1643093e-15 
3695.3 1.0092943e-15 
3695.6 6.8114522e-16 
3695.8 1.2976983e-15 
3696.0 1.1926056e-15 
3696.2 1.3432366e-15 
3696.5 1.0423799e-15 
3696.7 -1.9924051e-17 
3697.0 6.9641664e-16 
3697.2 8.9289391e-16 
3697.5 8.2699341e-16 
3697.7 1.9187251e-15 
3698.0 1.219911e-15 
3698.2 1.2689346e-15 
3698.5 7.3084696e-16 
3698.7 8.234619e-16 
3698.9 1.3407171e-15 
3699.2 9.991956e-16 
3699.4 8.9708625e-16 
3699.7 8.5819894e-16 
3699.9 3.0353345e-16 
3700.2 5.5162485e-16 
3700.4 8.160399e-16 
3700.7 5.251535e-16 
3700.9 1.1093706e-15 
3701.2 7.7259988e-16 
3701.4 1.5538008e-15 
3701.7 9.1718532e-16 
3701.9 1.4337877e-15 
3702.2 6.8010697e-16 
3702.4 5.1254223e-16 
3702.7 3.0743167e-16 
3702.9 8.4141949e-16 
3703.2 5.8607388e-16 
3703.4 1.3328671e-15 
3703.7 1.0364509e-15 
3703.9 9.0667578e-16 
3704.2 7.6109116e-16 
3704.4 7.0946894e-16 
3704.7 6.9647286e-16 
3704.9 1.3219071e-15 
3705.2 5.3932742e-16 
3705.4 8.3355064e-16 
3705.7 9.8973752e-16 
3705.9 9.6622732e-16 
3706.2 4.7566239e-16 
3706.3 1.0301212e-15 
3706.6 2.9194178e-16 
3706.8 4.8384132e-16 
3707.1 6.0415051e-16 
3707.3 1.1606696e-15 
3707.6 5.9852649e-16 
3707.8 7.8819442e-16 
3708.1 7.0422056e-16 
3708.3 9.8868491e-16 
3708.6 9.6852122e-16 
3708.8 1.30041e-15 
3709.1 6.3519857e-16 
3709.3 4.3551738e-17 
3709.6 8.5291147e-16 
3709.8 1.3117418e-15 
3710.1 7.7573084e-16 
3710.3 1.4188074e-15 
3710.6 4.0354641e-16 
3710.8 8.8301993e-16 
3711.1 8.9964171e-16 
3711.3 7.1548079e-16 
3711.6 7.0847573e-16 
3711.8 1.2836864e-15 
3712.1 7.8659931e-16 
3712.3 1.6798922e-15 
3712.6 6.3715493e-16 
3712.8 8.5106284e-16 
3713.1 1.0362255e-15 
3713.3 1.258909e-15 
3713.6 1.6304513e-15 
3713.8 1.1684954e-15 
3714.1 1.0411629e-15 
3714.3 1.0915161e-15 
3714.6 9.5513925e-16 
3714.8 6.8194821e-16 
3715.1 5.6274629e-16 
3715.3 7.604626e-16 
3715.6 8.3767279e-16 
3715.8 1.0822052e-15 
3716.1 6.2224752e-16 
3716.3 1.0293945e-15 
3716.5 4.4935378e-16 
3716.7 2.5261024e-16 
3717.0 9.6856349e-16 
3717.2 4.7922219e-16 
3717.5 9.3075307e-16 
3717.7 6.6446811e-16 
3718.0 4.8229575e-16 
3718.2 7.7957071e-16 
3718.5 4.9377283e-16 
3718.7 5.8056181e-16 
3719.0 7.9698709e-16 
3719.2 7.0657914e-16 
3719.5 9.3046379e-16 
3719.7 7.5725242e-16 
3720.0 8.9412369e-16 
3720.2 9.615797e-16 
3720.5 6.7292635e-16 
3720.7 7.4259786e-16 
3721.0 9.047377e-16 
3721.2 6.0265959e-16 
3721.5 1.1504816e-15 
3721.7 8.4159797e-16 
3722.0 1.142795e-15 
3722.2 1.0642787e-15 
3722.5 7.1429474e-16 
3722.7 5.3607114e-16 
3723.0 5.9252578e-16 
3723.2 8.9706734e-16 
3723.5 1.1025037e-15 
3723.7 8.2953827e-16 
3724.0 7.3708194e-16 
3724.3 7.0619882e-16 
3724.5 9.2054833e-16 
3724.8 8.6560987e-16 
3725.0 1.1341986e-15 
3725.3 1.0443003e-15 
3725.5 8.7410268e-16 
3725.8 5.5072739e-16 
3726.0 3.7945328e-16 
3726.3 9.7086556e-16 
3726.5 7.6924327e-16 
3726.7 1.0361858e-15 
3726.9 7.9867632e-16 
3727.2 1.0137057e-15 
3727.4 9.1441372e-16 
3727.7 1.0378601e-15 
3727.9 8.1528557e-16 
3728.2 6.4403713e-16 
3728.4 6.5895027e-16 
3728.7 1.1028632e-15 
3728.9 7.2629634e-16 
3729.2 1.1476748e-15 
3729.4 1.093466e-15 
3729.7 7.1604344e-16 
3729.9 1.2229551e-15 
3730.2 2.681213e-16 
3730.4 1.2388833e-15 
3730.7 8.9356935e-16 
3730.9 5.4920227e-16 
3731.2 8.471401e-16 
3731.4 9.6418268e-16 
3731.7 5.9203699e-16 
3731.9 8.9057368e-16 
3732.2 7.6430737e-16 
3732.4 5.2376076e-16 
3732.7 7.939312e-16 
3732.9 4.1827429e-16 
3733.2 8.1767932e-16 
3733.4 9.7043699e-16 
3733.7 6.5088603e-16 
3733.9 1.0187265e-15 
3734.2 6.3557765e-16 
3734.5 1.0291877e-15 
3734.7 9.3101895e-16 
3735.0 5.352428e-16 
3735.2 7.7763787e-16 
3735.5 9.1958224e-16 
3735.7 8.6550865e-16 
3736.0 9.0238568e-16 
3736.2 9.9237927e-16 
3736.5 9.4641161e-16 
3736.7 8.8164301e-16 
3737.0 9.9536723e-16 
3737.1 9.2673088e-16 
3737.4 7.9604104e-16 
3737.6 9.3758771e-16 
3737.9 7.7147392e-16 
3738.1 1.29659e-15 
3738.4 9.1355955e-16 
3738.6 4.4453469e-16 
3738.9 8.7092536e-16 
3739.1 8.4071143e-16 
3739.4 1.1261845e-15 
3739.6 6.8937359e-16 
3739.9 9.6243503e-16 
3740.1 7.0594329e-16 
3740.4 9.5123363e-16 
3740.6 5.4176988e-16 
3740.9 6.7897688e-16 
3741.1 5.6236831e-16 
3741.4 1.2249499e-15 
3741.7 1.2357185e-15 
3741.9 7.6590604e-16 
3742.2 1.0791396e-15 
3742.4 9.8655672e-16 
3742.7 1.1726186e-15 
3742.9 9.8003868e-16 
3743.2 8.0935121e-16 
3743.4 7.3795013e-16 
3743.7 1.1416319e-15 
3743.9 1.0290065e-15 
3744.2 9.0981156e-16 
3744.4 1.0256777e-15 
3744.7 8.4540197e-16 
3744.9 9.7519367e-16 
3745.2 6.3691289e-16 
3745.4 8.0243826e-16 
3745.7 6.4528475e-16 
3745.9 7.805019e-16 
3746.2 9.8657407e-16 
3746.4 2.0556954e-16 
3746.7 1.2323155e-15 
3746.9 9.468988e-16 
3747.2 8.4273932e-16 
3747.4 8.6608597e-16 
3747.6 7.6391188e-16 
3747.9 8.5987215e-16 
3748.1 1.2382448e-15 
3748.4 1.0448036e-15 
3748.6 1.2401951e-15 
3748.9 1.0327559e-15 
3749.1 1.0620466e-15 
3749.4 7.7774178e-16 
3749.6 7.0383378e-16 
3749.9 9.1434915e-16 
3750.1 9.6111884e-16 
3750.4 1.0320308e-15 
3750.6 6.675357e-16 
3750.9 5.8897953e-16 
3751.1 9.2933817e-16 
3751.4 1.1317523e-15 
3751.6 8.3316032e-16 
3751.9 7.6033595e-16 
3752.2 7.0211079e-16 
3752.4 9.8683338e-16 
3752.7 1.0311074e-15 
3752.9 8.5901904e-16 
3753.2 1.1213284e-15 
3753.4 6.0328697e-16 
3753.7 1.2518874e-15 
3753.9 5.4120778e-16 
3754.2 6.7054319e-16 
3754.4 5.9311636e-16 
3754.7 9.8535307e-16 
3754.9 6.7255245e-16 
3755.2 5.843511e-16 
3755.4 1.0298116e-15 
3755.7 8.1066388e-16 
3755.9 1.0342852e-15 
3756.2 1.0002249e-15 
3756.5 9.2026315e-16 
3756.7 6.6711418e-16 
3757.0 7.9073766e-16 
3757.2 8.4035962e-16 
3757.5 8.3783806e-16 
3757.6 5.7836831e-16 
3757.9 9.2799976e-16 
3758.1 6.9397535e-16 
3758.4 9.8553314e-16 
3758.6 1.0062574e-15 
3758.9 9.3119412e-16 
3759.1 9.8729034e-16 
3759.4 6.1834363e-16 
3759.6 9.4383927e-16 
3759.9 7.8476765e-16 
3760.1 9.2853978e-16 
3760.4 9.2438005e-16 
3760.7 8.0397427e-16 
3760.9 1.0081772e-15 
3761.2 1.083036e-15 
3761.4 1.0137902e-15 
3761.7 8.1055784e-16 
3761.9 1.1855163e-15 
3762.2 9.2891353e-16 
3762.4 9.9804328e-16 
3762.7 9.380473e-16 
3762.9 7.9329888e-16 
3763.2 8.8620104e-16 
3763.4 7.9764819e-16 
3763.7 1.0067268e-15 
3764.0 9.1394868e-16 
3764.2 5.8368645e-16 
3764.5 9.3433352e-16 
3764.7 1.3425324e-15 
3765.0 1.280095e-15 
3765.2 8.2925683e-16 
3765.5 6.8596172e-16 
3765.7 9.4377194e-16 
3766.0 9.6980886e-16 
3766.2 8.5677745e-16 
3766.5 8.3947076e-16 
3766.7 9.0052967e-16 
3767.0 9.7952687e-16 
3767.2 9.6592133e-16 
3767.5 1.0731458e-15 
3767.8 6.7616029e-16 
3767.9 9.5288566e-16 
3768.2 8.6014449e-16 
3768.4 9.0344664e-16 
3768.7 9.5652439e-16 
3768.9 8.8484216e-16 
3769.2 1.1266678e-15 
3769.4 1.1237509e-15 
3769.7 1.1212665e-15 
3769.9 1.025119e-15 
3770.2 1.0588329e-15 
3770.4 1.0328149e-15 
3770.7 5.6644184e-16 
3771.0 9.058648e-16 
3771.2 6.7714538e-16 
3771.5 7.360224e-16 
3771.7 8.3278155e-16 
3772.0 6.7301036e-16 
3772.2 8.9067122e-16 
3772.5 8.346387e-16 
3772.7 9.8183519e-16 
3773.0 6.9885322e-16 
3773.2 8.732332e-16 
3773.5 9.1015023e-16 
3773.8 8.4707307e-16 
3774.0 1.1531247e-15 
3774.3 9.2683383e-16 
3774.5 6.9929783e-16 
3774.8 6.5746212e-16 
3775.0 6.8235674e-16 
3775.3 9.2026499e-16 
3775.5 1.0589945e-15 
3775.8 9.883811e-16 
3776.0 7.5050844e-16 
3776.3 8.8557372e-16 
3776.5 9.0035802e-16 
3776.8 7.082308e-16 
3777.1 6.9966814e-16 
3777.3 7.3281131e-16 
3777.6 8.6434474e-16 
3777.8 8.3330203e-16 
3778.1 9.9075914e-16 
3778.2 4.8738579e-16 
3778.5 8.9541928e-16 
3778.7 8.5763013e-16 
3779.0 8.2000602e-16 
3779.2 8.9340341e-16 
3779.5 9.6285212e-16 
3779.8 9.0692255e-16 
3780.0 5.5980966e-16 
3780.3 7.9657194e-16 
3780.5 6.5458153e-16 
3780.8 7.4513686e-16 
3781.0 6.9491292e-16 
3781.3 6.7531794e-16 
3781.5 6.8740525e-16 
3781.8 8.8674184e-16 
3782.0 6.6150238e-16 
3782.3 7.5923849e-16 
3782.6 9.7551343e-16 
3782.8 8.6732247e-16 
3783.1 9.3252149e-16 
3783.3 1.0982041e-15 
3783.6 9.1210705e-16 
3783.8 9.2527423e-16 
3784.1 9.5890996e-16 
3784.3 9.5942524e-16 
3784.6 7.1649826e-16 
3784.9 7.4000472e-16 
3785.1 9.2506492e-16 
3785.4 1.324688e-15 
3785.6 8.5354087e-16 
3785.9 5.0707784e-16 
3786.1 9.3683181e-16 
3786.4 1.1495931e-15 
3786.6 9.5973812e-16 
3786.9 9.3059332e-16 
3787.1 9.1749735e-16 
3787.4 6.4668806e-16 
3787.7 6.042284e-16 
3787.9 8.8861339e-16 
3788.2 6.7253533e-16 
3788.4 9.5109329e-16 
3788.6 6.5836693e-16 
3788.8 8.8784421e-16 
3789.1 7.3302768e-16 
3789.3 8.6210168e-16 
3789.6 9.0280958e-16 
3789.9 8.7660561e-16 
3790.1 7.8098876e-16 
3790.4 9.9804724e-16 
3790.6 6.2316709e-16 
3790.9 8.0805281e-16 
3791.1 7.8812727e-16 
3791.4 8.3935831e-16 
3791.6 7.1609926e-16 
3791.9 9.3473524e-16 
3792.2 8.6919076e-16 
3792.4 6.0932212e-16 
3792.7 1.0011345e-15 
3792.9 1.2422728e-15 
3793.2 7.917588e-16 
3793.4 7.0540866e-16 
3793.7 5.8250763e-16 
3793.9 5.6248307e-16 
3794.2 7.3760489e-16 
3794.5 1.0477076e-15 
3794.7 1.017045e-15 
3795.0 9.4937534e-16 
3795.2 9.8063651e-16 
3795.5 7.9081306e-16 
3795.7 9.7547072e-16 
3796.0 7.8417561e-16 
3796.2 8.6595588e-16 
3796.5 8.5598474e-16 
3796.8 1.0959106e-15 
3797.0 8.1869826e-16 
3797.3 7.3988618e-16 
3797.5 9.028949e-16 
3797.8 7.1704576e-16 
3798.0 9.4851419e-16 
3798.3 1.0381467e-15 
3798.5 1.2010186e-15 
3798.7 6.3901678e-16 
3799.0 9.8150641e-16 
3799.2 5.0100032e-16 
3799.5 8.4622116e-16 
3799.7 9.6616836e-16 
3800.0 1.0497788e-15 
3800.2 9.2193217e-16 
3800.5 1.0327659e-15 
3800.7 5.6750335e-16 
3801.0 1.1923894e-15 
3801.3 1.1003692e-15 
3801.5 9.4797353e-16 
3801.8 9.7135575e-16 
3802.0 7.940277e-16 
3802.3 7.1885446e-16 
3802.5 6.161333e-16 
3802.8 7.7031393e-16 
3803.1 1.0777673e-15 
3803.3 8.937346e-16 
3803.6 9.2298237e-16 
3803.8 6.222292e-16 
3804.1 6.712175e-16 
3804.3 1.0038351e-15 
3804.6 1.0664114e-15 
3804.8 8.557744e-16 
3805.1 8.0913572e-16 
3805.4 9.2678367e-16 
3805.6 9.6294826e-16 
3805.9 9.2776406e-16 
3806.1 8.8106859e-16 
3806.4 1.0819961e-15 
3806.6 9.8527152e-16 
3806.9 1.1027217e-15 
3807.2 7.61166e-16 
3807.4 9.6218236e-16 
3807.7 1.0972512e-15 
3807.9 8.0174187e-16 
3808.2 9.1630383e-16 
3808.4 9.9886784e-16 
3808.7 7.6505105e-16 
3808.9 9.4704865e-16 
3809.1 8.8777218e-16 
3809.4 8.380423e-16 
3809.6 7.4625391e-16 
3809.9 9.434318e-16 
3810.1 6.5237237e-16 
3810.4 7.8455319e-16 
3810.6 6.0244404e-16 
3810.9 8.5848878e-16 
3811.2 8.6382984e-16 
3811.4 8.6405752e-16 
3811.7 9.2110975e-16 
3811.9 6.4694405e-16 
3812.2 9.4590738e-16 
3812.4 1.0653986e-15 
3812.7 7.4333273e-16 
3813.0 7.5393046e-16 
3813.2 8.6986005e-16 
3813.5 1.0028913e-15 
3813.7 6.9492569e-16 
3814.0 1.0363295e-15 
3814.2 9.2438683e-16 
3814.5 1.0934459e-15 
3814.8 9.0321621e-16 
3815.0 1.1340334e-15 
3815.3 9.5579157e-16 
3815.5 1.0687235e-15 
3815.8 7.3173501e-16 
3816.0 9.7008368e-16 
3816.3 1.2265611e-15 
3816.6 9.1775238e-16 
3816.8 9.4640024e-16 
3817.1 1.061621e-15 
3817.3 1.0123925e-15 
3817.6 8.8210205e-16 
3817.8 5.6141541e-16 
3818.1 1.0278153e-15 
3818.4 8.5586301e-16 
3818.6 1.0420187e-15 
3818.9 9.8654949e-16 
3819.1 1.0159198e-15 
3819.3 7.5002473e-16 
3819.5 1.0134455e-15 
3819.8 7.2393592e-16 
3820.1 9.643135e-16 
3820.3 7.028573e-16 
3820.6 9.3157839e-16 
3820.8 8.3392819e-16 
3821.1 8.7062797e-16 
3821.3 1.1327206e-15 
3821.6 7.8300502e-16 
3821.9 8.797448e-16 
3822.1 7.0299e-16 
3822.4 7.3002098e-16 
3822.6 7.4942097e-16 
3822.9 8.8314616e-16 
3823.1 8.3849412e-16 
3823.4 1.0428296e-15 
3823.7 8.9608812e-16 
3823.9 1.0039083e-15 
3824.2 6.9980132e-16 
3824.4 9.0545306e-16 
3824.7 9.3242312e-16 
3824.9 9.7884706e-16 
3825.2 8.7656024e-16 
3825.5 1.0198173e-15 
3825.7 1.0364764e-15 
3826.0 8.2753153e-16 
3826.2 9.9441136e-16 
3826.5 8.629936e-16 
3826.8 1.0866763e-15 
3827.0 8.8024596e-16 
3827.3 9.7203452e-16 
3827.5 9.9859872e-16 
3827.8 1.0070966e-15 
3828.0 9.9211217e-16 
3828.3 9.5400184e-16 
3828.6 8.8529823e-16 
3828.8 1.0663155e-15 
3829.1 1.1623523e-15 
3829.3 1.0266571e-15 
3829.5 9.0764329e-16 
3829.7 8.2759388e-16 
3830.0 9.4059628e-16 
3830.3 7.2831511e-16 
3830.5 1.1186487e-15 
3830.8 7.6000961e-16 
3831.0 8.5338783e-16 
3831.3 8.1971648e-16 
3831.6 9.4467207e-16 
3831.8 1.1694262e-15 
3832.1 8.9852033e-16 
3832.3 1.0911398e-15 
3832.6 9.5242315e-16 
3832.8 1.0122246e-15 
3833.1 1.0666967e-15 
3833.4 6.4967688e-16 
3833.6 1.1395153e-15 
3833.9 1.186743e-15 
3834.1 1.0567919e-15 
3834.4 9.5907133e-16 
3834.6 9.3944755e-16 
3834.9 7.6179093e-16 
3835.2 1.1819466e-15 
3835.4 1.154225e-15 
3835.7 9.2199142e-16 
3835.9 1.0102556e-15 
3836.2 9.2561005e-16 
3836.5 8.5845491e-16 
3836.7 8.9225767e-16 
3837.0 7.8634443e-16 
3837.2 7.163147e-16 
3837.5 1.0212386e-15 
3837.8 1.0023158e-15 
3838.0 8.6117265e-16 
3838.3 6.4524641e-16 
3838.5 1.0070999e-15 
3838.8 8.1230063e-16 
3839.0 8.8976537e-16 
3839.3 9.0848554e-16 
3839.6 8.8363231e-16 
3839.8 9.567288e-16 
3840.0 7.5716343e-16 
3840.2 9.6209309e-16 
3840.5 9.1853073e-16 
3840.8 9.0305641e-16 
3841.0 7.9945091e-16 
3841.3 9.3303362e-16 
3841.5 8.2972521e-16 
3841.8 1.2272771e-15 
3842.0 8.6161741e-16 
3842.3 8.8375663e-16 
3842.6 9.5166221e-16 
3842.8 7.5999119e-16 
3843.1 9.5483372e-16 
3843.3 1.0193789e-15 
3843.6 9.4649193e-16 
3843.9 8.1735279e-16 
3844.1 8.8126203e-16 
3844.4 7.630693e-16 
3844.6 7.899414e-16 
3844.9 9.4597637e-16 
3845.2 8.4931985e-16 
3845.4 8.7626842e-16 
3845.7 8.8608096e-16 
3845.9 8.5858744e-16 
3846.2 7.4392873e-16 
3846.4 1.029693e-15 
3846.7 8.5892724e-16 
3847.0 9.7616786e-16 
3847.2 8.5836707e-16 
3847.5 9.0228377e-16 
3847.7 7.9322337e-16 
3848.0 1.0243228e-15 
3848.3 8.2175749e-16 
3848.5 1.0290573e-15 
3848.8 6.8638721e-16 
3849.0 8.9497111e-16 
3849.3 6.5315188e-16 
3849.6 9.4225156e-16 
3849.8 7.1071982e-16 
3850.1 8.6661736e-16 
3850.2 9.3474998e-16 
3850.5 6.7077547e-16 
3850.8 8.0379892e-16 
3851.0 8.318411e-16 
3851.3 7.7522402e-16 
3851.5 6.9371464e-16 
3851.8 5.8169393e-16 
3852.1 1.0143302e-15 
3852.3 7.760965e-16 
3852.6 9.4368644e-16 
3852.8 1.0527744e-15 
3853.1 9.1432724e-16 
3853.4 6.5750119e-16 
3853.6 1.03028e-15 
3853.9 1.0078028e-15 
3854.1 9.0986552e-16 
3854.4 1.018364e-15 
3854.6 9.8101992e-16 
3854.9 1.1378473e-15 
3855.2 7.843178e-16 
3855.4 1.1320589e-15 
3855.7 9.4080225e-16 
3855.9 8.9306913e-16 
3856.2 7.8564025e-16 
3856.5 8.4116894e-16 
3856.7 9.9482985e-16 
3857.0 1.0210483e-15 
3857.2 1.0665715e-15 
3857.5 1.0630286e-15 
3857.8 9.5876059e-16 
3858.0 8.0778088e-16 
3858.3 9.232227e-16 
3858.5 1.1737142e-15 
3858.8 9.6244436e-16 
3859.1 1.1096404e-15 
3859.3 8.933634e-16 
3859.6 8.1745818e-16 
3859.8 8.8584898e-16 
3860.1 8.3763759e-16 
3860.4 8.0360585e-16 
3860.5 1.1154604e-15 
3860.8 9.2885279e-16 
3861.0 9.0632095e-16 
3861.3 7.2074405e-16 
3861.6 7.162244e-16 
3861.8 8.5195549e-16 
3862.1 9.9126316e-16 
3862.3 1.0958923e-15 
3862.6 8.566694e-16 
3862.9 5.7629362e-16 
3863.1 7.5588856e-16 
3863.4 7.9661505e-16 
3863.6 8.1282128e-16 
3863.9 7.0346888e-16 
3864.2 1.0595901e-15 
3864.4 1.3853521e-15 
3864.7 8.4894638e-16 
3864.9 9.4051667e-16 
3865.2 7.9514761e-16 
3865.5 1.1843428e-15 
3865.7 9.0426385e-16 
3866.0 8.4748541e-16 
3866.3 1.0072832e-15 
3866.5 1.1380591e-15 
3866.8 9.8121073e-16 
3867.0 9.0090819e-16 
3867.3 1.0661965e-15 
3867.6 9.1176326e-16 
3867.8 1.0332179e-15 
3868.1 8.8577407e-16 
3868.3 8.454641e-16 
3868.6 1.0042543e-15 
3868.9 6.7753041e-16 
3869.1 1.1246073e-15 
3869.4 9.7821055e-16 
3869.6 8.2864589e-16 
3869.9 8.8144079e-16 
3870.2 6.825877e-16 
3870.4 7.7784059e-16 
3870.7 1.1784264e-15 
3870.8 8.5078262e-16 
3871.1 8.914859e-16 
3871.4 9.1270922e-16 
3871.6 1.1001507e-15 
3871.9 8.5402508e-16 
3872.1 7.9704118e-16 
3872.4 1.0413105e-15 
3872.7 8.9871895e-16 
3872.9 9.3805283e-16 
3873.2 1.1379181e-15 
3873.4 9.0601889e-16 
3873.7 8.5166559e-16 
3874.0 1.0814899e-15 
3874.2 1.0491911e-15 
3874.5 9.5097547e-16 
3874.8 8.8576475e-16 
3875.0 1.0019499e-15 
3875.3 8.4401929e-16 
3875.5 9.3461731e-16 
3875.8 7.8450041e-16 
3876.1 9.705426e-16 
3876.3 7.8301733e-16 
3876.6 1.0466867e-15 
3876.8 9.4213496e-16 
3877.1 1.0447839e-15 
3877.4 9.8618389e-16 
3877.6 9.4033832e-16 
3877.9 1.1270471e-15 
3878.1 1.1183057e-15 
3878.4 9.8194866e-16 
3878.7 6.8903128e-16 
3878.9 9.4784246e-16 
3879.2 1.0190909e-15 
3879.5 1.0199762e-15 
3879.7 1.0699017e-15 
3880.0 9.1120569e-16 
3880.2 9.908357e-16 
3880.5 8.4202456e-16 
3880.8 1.0571127e-15 
3880.9 1.1924509e-15 
3881.2 6.369144e-16 
3881.4 8.2683773e-16 
3881.7 1.0974454e-15 
3882.0 1.0287015e-15 
3882.2 9.3036083e-16 
3882.5 8.5112284e-16 
3882.8 7.2881375e-16 
3883.0 8.3173525e-16 
3883.3 1.0349508e-15 
3883.5 9.2734306e-16 
3883.8 9.0178286e-16 
3884.1 9.3331543e-16 
3884.3 1.1669109e-15 
3884.6 7.1534586e-16 
3884.8 8.9275969e-16 
3885.1 8.8537259e-16 
3885.4 5.7480282e-16 
3885.6 9.4902399e-16 
3885.9 1.008193e-15 
3886.2 8.1104825e-16 
3886.4 9.7199528e-16 
3886.7 8.6530396e-16 
3886.9 1.1004627e-15 
3887.2 9.9625743e-16 
3887.5 7.950644e-16 
3887.7 9.0688104e-16 
3888.0 8.9952083e-16 
3888.3 6.7788603e-16 
3888.5 7.9467819e-16 
3888.8 9.5120945e-16 
3889.0 8.5916095e-16 
3889.3 9.1554276e-16 
3889.6 8.8553199e-16 
3889.8 8.8435607e-16 
3890.1 7.8462146e-16 
3890.3 8.9336446e-16 
3890.6 1.0070301e-15 
3890.9 9.1606186e-16 
3891.1 1.0590955e-15 
3891.3 1.0176983e-15 
3891.6 8.4772258e-16 
3891.8 8.3361561e-16 
3892.1 8.9507278e-16 
3892.3 6.81838e-16 
3892.6 9.9889149e-16 
3892.9 7.3310942e-16 
3893.1 8.180416e-16 
3893.4 7.9600281e-16 
3893.7 1.1636359e-15 
3893.9 8.3600714e-16 
3894.2 6.8218337e-16 
3894.4 8.0263597e-16 
3894.7 1.0424823e-15 
3895.0 6.9501471e-16 
3895.2 7.878403e-16 
3895.5 7.2966903e-16 
3895.8 1.1223034e-15 
3896.0 9.0011154e-16 
3896.3 8.4489901e-16 
3896.5 5.6191668e-16 
3896.8 9.1725192e-16 
3897.1 9.1866561e-16 
3897.3 7.8506756e-16 
3897.6 9.9499417e-16 
3897.9 1.0072011e-15 
3898.1 8.9423281e-16 
3898.4 6.8229679e-16 
3898.6 1.2565847e-15 
3898.9 6.6082186e-16 
3899.2 7.3082165e-16 
3899.4 7.6119859e-16 
3899.7 7.5403293e-16 
3900.0 8.8280672e-16 
3900.2 6.4830278e-16 
3900.5 7.5945225e-16 
3900.7 9.0055743e-16 
3901.0 7.6136629e-16 
3901.3 9.085983e-16 
3901.5 8.9517433e-16 
3901.7 9.0547527e-16 
3902.0 7.5130617e-16 
3902.2 9.2956459e-16 
3902.5 8.7835954e-16 
3902.7 9.8727766e-16 
3903.0 1.1223124e-15 
3903.3 9.1985274e-16 
3903.5 4.0604833e-16 
3903.8 9.5718873e-16 
3904.1 7.3245677e-16 
3904.3 7.912859e-16 
3904.6 8.3762072e-16 
3904.8 4.939722e-16 
3905.1 1.000989e-15 
3905.4 8.7489706e-16 
3905.6 1.0132944e-15 
3905.9 7.6014112e-16 
3906.2 1.0106909e-15 
3906.4 1.0345171e-15 
3906.7 8.3794245e-16 
3907.0 7.645931e-16 
3907.2 7.9129011e-16 
3907.5 6.4101621e-16 
3907.7 8.7555938e-16 
3908.0 8.4505336e-16 
3908.3 8.7178611e-16 
3908.5 7.4598843e-16 
3908.8 6.6950727e-16 
3909.1 7.6409626e-16 
3909.3 6.5050838e-16 
3909.6 1.00065e-15 
3909.8 6.7986696e-16 
3910.1 9.4696098e-16 
3910.4 7.2498885e-16 
3910.6 7.3672778e-16 
3910.9 9.3777373e-16 
3911.2 8.1644564e-16 
3911.4 6.9468992e-16 
3911.7 7.4944268e-16 
3911.9 1.0344995e-15 
3912.1 8.8149494e-16 
3912.4 9.484448e-16 
3912.6 6.2416823e-16 
3912.9 6.4434198e-16 
3913.2 1.1668587e-15 
3913.4 8.8864389e-16 
3913.7 9.5969103e-16 
3914.0 8.3457301e-16 
3914.2 9.3757086e-16 
3914.5 1.0056816e-15 
3914.8 7.6902062e-16 
3915.0 8.2116282e-16 
3915.3 1.1714612e-15 
3915.5 9.8883103e-16 
3915.8 7.6250108e-16 
3916.1 1.136212e-15 
3916.3 9.3338602e-16 
3916.6 7.8205525e-16 
3916.9 4.8736121e-16 
3917.1 8.9939986e-16 
3917.4 8.1970895e-16 
3917.7 7.6710449e-16 
3917.9 1.0214226e-15 
3918.2 9.0337129e-16 
3918.4 9.0864298e-16 
3918.7 6.6020585e-16 
3919.0 4.9170524e-16 
3919.2 7.4277532e-16 
3919.5 1.1623228e-15 
3919.8 5.8021492e-16 
3920.0 8.7606658e-16 
3920.3 9.2819581e-16 
3920.6 6.149432e-16 
3920.8 6.6851291e-16 
3921.1 6.8112535e-16 
3921.4 8.1979358e-16 
3921.6 8.5765666e-16 
3921.9 8.9226614e-16 
3922.1 8.4460711e-16 
3922.3 8.1279875e-16 
3922.6 1.0135643e-15 
3922.8 8.0458648e-16 
3923.1 7.6244608e-16 
3923.4 8.0455729e-16 
3923.6 5.6364295e-16 
3923.9 8.9208956e-16 
3924.2 9.4336949e-16 
3924.4 8.1062287e-16 
3924.7 7.0530978e-16 
3925.0 6.1757961e-16 
3925.2 8.0152039e-16 
3925.5 7.8008598e-16 
3925.7 1.0888507e-15 
3926.0 8.7411178e-16 
3926.3 9.5452847e-16 
3926.5 8.3155706e-16 
3926.8 8.7355862e-16 
3927.1 7.3738957e-16 
3927.3 8.6689786e-16 
3927.6 9.2981143e-16 
3927.9 1.0372604e-15 
3928.1 7.5121952e-16 
3928.4 8.8823345e-16 
3928.7 5.9878481e-16 
3928.9 1.0264795e-15 
3929.2 1.074164e-15 
3929.5 8.7746596e-16 
3929.7 1.0689037e-15 
3930.0 9.592729e-16 
3930.2 1.1071889e-15 
3930.5 1.1943622e-15 
3930.8 9.0271793e-16 
3931.0 1.0322568e-15 
3931.3 7.0758081e-16 
3931.6 6.4764151e-16 
3931.8 6.9661478e-16 
3932.1 8.738869e-16 
3932.4 1.1493972e-15 
3932.5 1.0017268e-15 
3932.8 7.6885826e-16 
3933.1 1.2301551e-15 
3933.3 9.4394303e-16 
3933.6 8.5543649e-16 
3933.9 9.4837527e-16 
3934.1 1.1045065e-15 
3934.4 1.1528327e-15 
3934.6 6.1059876e-16 
3934.9 1.0375664e-15 
3935.2 7.9186369e-16 
3935.4 8.961597e-16 
3935.7 1.2418946e-15 
3936.0 1.0242217e-15 
3936.2 8.3223237e-16 
3936.5 8.4459232e-16 
3936.8 9.4956266e-16 
3937.0 9.4353935e-16 
3937.3 1.1470999e-15 
3937.6 1.0185367e-15 
3937.8 1.2800574e-15 
3938.1 1.5251866e-15 
3938.4 1.02582e-15 
3938.6 9.2474534e-16 
3938.9 1.0726515e-15 
3939.2 9.5319812e-16 
3939.4 1.1845532e-15 
3939.7 8.9786584e-16 
3940.0 1.0947987e-15 
3940.2 1.2072937e-15 
3940.5 8.6234655e-16 
3940.7 1.0171923e-15 
3941.0 1.0130577e-15 
3941.3 1.209461e-15 
3941.5 1.0990956e-15 
3941.8 9.2901526e-16 
3942.1 1.2187715e-15 
3942.3 1.0238706e-15 
3942.6 8.2925682e-16 
3942.8 9.0301189e-16 
3943.0 1.1418776e-15 
3943.3 1.0858851e-15 
3943.6 1.3605981e-15 
3943.8 1.0800525e-15 
3944.1 8.1640732e-16 
3944.4 9.3990119e-16 
3944.6 1.1183642e-15 
3944.9 6.6926154e-16 
3945.2 1.2912442e-15 
3945.4 1.1111384e-15 
3945.7 1.0996938e-15 
3946.0 1.1835869e-15 
3946.2 1.0546718e-15 
3946.5 8.0867199e-16 
3946.8 1.0344961e-15 
3947.0 1.1328021e-15 
3947.3 9.4864507e-16 
3947.6 7.9367629e-16 
3947.8 8.8509037e-16 
3948.1 9.5440815e-16 
3948.4 1.1111253e-15 
3948.6 7.2474265e-16 
3948.9 1.0393082e-15 
3949.2 7.3968936e-16 
3949.4 1.0115101e-15 
3949.7 1.1623644e-15 
3949.9 1.1919774e-15 
3950.2 1.3020659e-15 
3950.5 1.0522401e-15 
3950.7 9.4231511e-16 
3951.0 7.7880353e-16 
3951.3 5.8599138e-16 
3951.5 8.019347e-16 
3951.8 8.8797202e-16 
3952.1 1.0253511e-15 
3952.3 1.0278912e-15 
3952.6 6.1970366e-16 
3952.9 4.7663602e-16 
3953.0 1.1268277e-15 
3953.3 9.2261232e-16 
3953.6 1.2538326e-15 
3953.8 7.4270097e-16 
3954.1 7.0875381e-16 
3954.4 9.1848686e-16 
3954.6 8.5776947e-16 
3954.9 1.0338444e-15 
3955.2 1.1748314e-15 
3955.4 1.1508618e-15 
3955.7 8.5887358e-16 
3956.0 1.2212636e-15 
3956.2 6.3923853e-16 
3956.5 6.12108e-16 
3956.8 9.7275724e-16 
3957.0 9.2268353e-16 
3957.3 7.5509801e-16 
3957.6 7.5006769e-16 
3957.8 1.2723445e-15 
3958.1 9.26872e-16 
3958.4 7.3830394e-16 
3958.6 7.3475147e-16 
3958.9 1.276915e-15 
3959.2 1.3976127e-15 
3959.4 6.4323583e-16 
3959.7 9.2466833e-16 
3960.0 8.1612359e-16 
3960.2 1.0465216e-15 
3960.5 8.324987e-16 
3960.8 9.781301e-16 
3961.0 1.0633172e-15 
3961.3 8.3343809e-16 
3961.6 8.9253458e-16 
3961.8 5.3219332e-16 
3962.1 7.9789207e-16 
3962.4 4.7086811e-16 
3962.6 7.0889736e-16 
3962.9 1.081759e-15 
3963.2 1.0849815e-15 
3963.3 1.1688053e-15 
3963.6 8.6703194e-16 
3963.9 7.66719e-16 
3964.1 1.1063009e-15 
3964.4 9.8119615e-16 
3964.7 7.5420785e-16 
3964.9 8.7933633e-16 
3965.2 8.8605388e-16 
3965.5 1.4636868e-15 
3965.7 1.010881e-15 
3966.0 8.9363026e-16 
3966.3 1.1965442e-15 
3966.5 1.0029927e-15 
3966.8 1.1589694e-15 
3967.1 1.2157492e-15 
3967.3 1.1704842e-15 
3967.6 2.1581463e-16 
3967.9 1.0890381e-15 
3968.2 9.8725087e-16 
3968.4 1.1598327e-15 
3968.7 1.1519743e-15 
3969.0 1.1858957e-15 
3969.2 1.0407697e-15 
3969.5 1.1608617e-15 
3969.8 1.4030275e-15 
3970.0 9.4122015e-16 
3970.3 1.1760414e-15 
3970.6 8.4482833e-16 
3970.8 9.340681e-16 
3971.1 9.542178e-16 
3971.4 1.1034619e-15 
3971.6 5.7271468e-16 
3971.9 1.0574673e-15 
3972.2 1.2156389e-15 
3972.4 9.0027483e-16 
3972.7 1.0409936e-15 
3973.0 1.3921992e-15 
3973.2 1.5715308e-15 
3973.5 1.1578678e-15 
3973.7 4.4241825e-16 
3973.9 4.1374364e-17 
3974.2 7.1279774e-16 
3974.5 1.0609693e-15 
3974.7 1.1811447e-15 
3975.0 7.2864782e-16 
3975.3 1.0025367e-15 
3975.5 1.1520879e-15 
3975.8 1.365453e-15 
3976.1 6.2127694e-16 
3976.3 7.6972166e-16 
3976.6 1.2159343e-15 
3976.9 1.3935779e-15 
3977.1 1.1021494e-15 
3977.4 1.0933064e-15 
3977.7 1.2120606e-15 
3978.0 1.2420372e-15 
3978.2 7.0557638e-16 
3978.5 1.111949e-15 
3978.8 7.3627131e-16 
3979.0 1.0609827e-15 
3979.3 1.0765161e-15 
3979.6 1.2005943e-15 
3979.8 7.7254876e-16 
3980.1 1.6661381e-15 
3980.4 1.3482718e-15 
3980.6 8.5971241e-16 
3980.9 9.8161854e-16 
3981.2 9.56346e-16 
3981.4 9.6779252e-16 
3981.7 8.947648e-16 
3982.0 1.0782957e-15 
3982.2 9.9578563e-16 
3982.5 1.0176747e-15 
3982.8 1.0184945e-15 
3983.0 9.7373961e-16 
3983.3 1.1488698e-15 
3983.6 1.0551391e-15 
3983.8 1.1009347e-15 
3984.0 8.1428083e-16 
3984.3 8.3370113e-16 
3984.6 1.0284225e-15 
3984.8 1.1304127e-15 
3985.1 1.0237892e-15 
3985.4 8.3053408e-16 
3985.6 8.9378615e-16 
3985.9 9.9958941e-16 
3986.2 5.4087562e-16 
3986.4 1.3642139e-15 
3986.7 4.8899518e-16 
3987.0 8.3009145e-16 
3987.2 9.3915678e-16 
3987.5 1.0581103e-15 
3987.8 1.0078938e-15 
3988.0 9.8363015e-16 
3988.3 1.204401e-15 
3988.6 8.5721425e-16 
3988.9 8.9408926e-16 
3989.1 9.5619489e-16 
3989.4 7.5818905e-16 
3989.7 1.1541618e-15 
3989.9 9.4809435e-16 
3990.2 1.2307779e-15 
3990.5 1.4366819e-15 
3990.7 8.9654784e-16 
3991.0 1.2524731e-15 
3991.3 8.9379935e-16 
3991.5 8.4907822e-16 
3991.8 1.21935e-15 
3992.1 1.1967187e-15 
3992.3 9.2378155e-16 
3992.6 9.6243284e-16 
3992.9 1.0662107e-15 
3993.2 1.0949984e-15 
3993.4 9.2360151e-16 
3993.7 7.0692375e-16 
3994.0 9.5347776e-16 
3994.1 9.588943e-16 
3994.4 1.0527713e-15 
3994.7 1.1848038e-15 
3994.9 8.4786704e-16 
3995.2 1.1001952e-15 
3995.5 9.2760566e-16 
3995.7 7.501268e-16 
3996.0 1.0267425e-15 
3996.3 7.306281e-16 
3996.6 8.1149908e-16 
3996.8 4.4950055e-16 
3997.1 7.2156507e-16 
3997.4 7.6127216e-16 
3997.6 9.2537082e-16 
3997.9 6.7035735e-16 
3998.2 7.793641e-16 
3998.4 1.0447339e-15 
3998.7 1.158581e-15 
3999.0 1.0452401e-15 
3999.2 1.0820844e-15 
3999.5 8.8796996e-16 
3999.8 1.0552473e-15 
4000.1 7.9140422e-16 
4000.3 4.9028552e-16 
4000.6 5.4782252e-16 
4000.9 7.7188841e-16 
4001.1 1.0054957e-15 
4001.4 8.9467807e-16 
4001.7 8.974182e-16 
4001.9 6.4177367e-16 
4002.2 9.7443135e-16 
4002.5 8.0598047e-16 
4002.7 9.3173415e-16 
4003.0 6.3889422e-16 
4003.3 1.1642772e-15 
4003.6 1.0024886e-15 
4003.8 8.6779427e-16 
4004.1 9.7053261e-16 
4004.3 1.0343058e-15 
4004.5 1.0710932e-15 
4004.8 9.2918616e-16 
4005.1 9.3885211e-16 
4005.3 9.7920609e-16 
4005.6 1.1208214e-15 
4005.9 7.6876633e-16 
4006.2 1.1568423e-15 
4006.4 1.1506433e-15 
4006.7 8.6074011e-16 
4007.0 1.1281823e-15 
4007.2 7.5317962e-16 
4007.5 1.0505114e-15 
4007.8 8.4810449e-16 
4008.0 7.3076037e-16 
4008.3 9.0796037e-16 
4008.6 7.0758901e-16 
4008.9 8.9761624e-16 
4009.1 7.4310727e-16 
4009.4 1.0573655e-15 
4009.7 1.0265752e-15 
4009.9 8.899876e-16 
4010.2 7.7983248e-16 
4010.5 8.6984296e-16 
4010.7 9.9334319e-16 
4011.0 8.2248014e-16 
4011.3 7.8597853e-16 
4011.6 7.8368439e-16 
4011.8 7.4024742e-16 
4012.1 9.8859549e-16 
4012.4 8.7840213e-16 
4012.6 9.5804244e-16 
4012.9 8.8635673e-16 
4013.2 1.048785e-15 
4013.4 9.3665698e-16 
4013.7 9.0135997e-16 
4014.0 9.7614679e-16 
4014.3 6.6050206e-16 
4014.5 7.1684197e-16 
4014.7 6.1289144e-16 
4015.0 7.8927272e-16 
4015.2 1.0034039e-15 
4015.5 8.3300182e-16 
4015.8 7.7858048e-16 
4016.1 6.8559275e-16 
4016.3 1.1819985e-15 
4016.6 9.0466055e-16 
4016.9 9.5813006e-16 
4017.1 1.1054579e-15 
4017.4 1.1560061e-15 
4017.7 9.3200394e-16 
4017.9 1.1407946e-15 
4018.2 7.915788e-16 
4018.5 7.2614212e-16 
4018.8 8.9498066e-16 
4019.0 1.1011973e-15 
4019.3 8.3059669e-16 
4019.6 6.7475105e-16 
4019.8 7.8189013e-16 
4020.1 1.0780713e-15 
4020.4 8.7243148e-16 
4020.7 7.0897117e-16 
4020.9 9.5755225e-16 
4021.2 9.0211705e-16 
4021.5 6.9951913e-16 
4021.7 1.1251203e-15 
4022.0 9.8896695e-16 
4022.3 1.0100029e-15 
4022.6 9.6420247e-16 
4022.8 7.8853122e-16 
4023.1 8.4908869e-16 
4023.4 8.3318411e-16 
4023.6 1.1212524e-15 
4023.9 9.4211572e-16 
4024.2 9.204231e-16 
4024.4 7.9656152e-16 
4024.7 8.7648566e-16 
4024.9 9.871801e-16 
4025.2 8.5055703e-16 
4025.4 6.2005194e-16 
4025.7 9.2811338e-16 
4026.0 1.0240428e-15 
4026.2 9.8420816e-16 
4026.5 9.6713279e-16 
4026.8 9.4686482e-16 
4027.1 9.4907332e-16 
4027.3 1.0188788e-15 
4027.6 1.0337449e-15 
4027.9 7.9043479e-16 
4028.1 8.6262127e-16 
4028.4 1.0556276e-15 
4028.7 8.2638299e-16 
4029.0 1.0380426e-15 
4029.2 8.5035062e-16 
4029.5 8.7257726e-16 
4029.8 9.845843e-16 
4030.0 9.4413827e-16 
4030.3 7.4797041e-16 
4030.6 9.1683264e-16 
4030.9 9.2189909e-16 
4031.1 8.783861e-16 
4031.4 9.5248908e-16 
4031.7 9.6680764e-16 
4031.9 8.3233317e-16 
4032.2 9.2391329e-16 
4032.5 1.0275529e-15 
4032.8 8.0632466e-16 
4033.0 8.0684293e-16 
4033.3 7.7587691e-16 
4033.6 9.6464566e-16 
4033.8 9.0339851e-16 
4034.1 1.0237215e-15 
4034.4 1.0549372e-15 
4034.7 9.0880934e-16 
4034.9 1.0271425e-15 
4035.2 8.5176514e-16 
4035.4 8.7238881e-16 
4035.6 9.0495652e-16 
4035.9 7.9589186e-16 
4036.2 9.8304842e-16 
4036.5 9.2227443e-16 
4036.7 8.9416463e-16 
4037.0 8.0567003e-16 
4037.3 9.1645904e-16 
4037.6 1.0288662e-15 
4037.8 9.2856932e-16 
4038.1 1.0405763e-15 
4038.4 8.8469058e-16 
4038.6 8.661756e-16 
4038.9 8.9560249e-16 
4039.2 9.3754767e-16 
4039.5 9.442259e-16 
4039.7 8.3627188e-16 
4040.0 8.7461596e-16 
4040.3 9.8269453e-16 
4040.5 1.0113066e-15 
4040.8 8.2543097e-16 
4041.1 8.0777945e-16 
4041.4 9.3986543e-16 
4041.6 9.0677673e-16 
4041.9 9.6934399e-16 
4042.2 9.0694637e-16 
4042.5 7.3480082e-16 
4042.7 6.5424239e-16 
4043.0 8.1630478e-16 
4043.3 8.8399671e-16 
4043.5 8.7682804e-16 
4043.8 8.7470363e-16 
4044.1 8.1007484e-16 
4044.4 8.5456083e-16 
4044.6 8.9323706e-16 
4044.9 7.8286042e-16 
4045.2 1.0732658e-15 
4045.4 8.5740922e-16 
4045.6 8.5502821e-16 
4045.9 9.6013259e-16 
4046.2 8.6264956e-16 
4046.4 8.6362537e-16 
4046.7 7.065561e-16 
4047.0 6.7606848e-16 
4047.3 7.7715171e-16 
4047.5 8.9337809e-16 
4047.8 7.904564e-16 
4048.1 7.4317273e-16 
4048.3 9.9725872e-16 
4048.6 9.0975406e-16 
4048.9 8.1555223e-16 
4049.2 6.9313852e-16 
4049.4 7.4825597e-16 
4049.7 1.0478627e-15 
4050.0 9.9938482e-16 
4050.3 9.5562047e-16 
4050.5 1.0676209e-15 
4050.8 8.9789672e-16 
4051.1 7.0304377e-16 
4051.3 7.7543084e-16 
4051.6 8.4200563e-16 
4051.9 8.320168e-16 
4052.2 7.3573599e-16 
4052.4 8.5968334e-16 
4052.7 7.4231733e-16 
4053.0 6.7361433e-16 
4053.3 8.4210513e-16 
4053.5 7.6800765e-16 
4053.8 8.5627918e-16 
4054.1 9.345236e-16 
4054.4 7.0046809e-16 
4054.6 8.8833945e-16 
4054.9 1.0361021e-15 
4055.2 8.517094e-16 
4055.4 8.1547183e-16 
4055.7 8.3322388e-16 
4055.9 6.2744281e-16 
4056.2 8.8688573e-16 
4056.4 7.7354898e-16 
4056.7 8.0687324e-16 
4057.0 8.8317982e-16 
4057.3 7.6304366e-16 
4057.5 1.0012463e-15 
4057.8 9.3987499e-16 
4058.1 8.0419944e-16 
4058.3 7.5364694e-16 
4058.6 7.8381136e-16 
4058.9 9.8523696e-16 
4059.2 7.6089024e-16 
4059.4 7.6205607e-16 
4059.7 7.9190884e-16 
4060.0 8.2136687e-16 
4060.3 9.1370711e-16 
4060.5 8.1667545e-16 
4060.8 8.9577169e-16 
4061.1 8.378896e-16 
4061.4 6.4710419e-16 
4061.6 6.703567e-16 
4061.9 9.9404076e-16 
4062.2 8.6956655e-16 
4062.5 9.7984689e-16 
4062.7 7.2054688e-16 
4063.0 8.0828523e-16 
4063.3 9.1270372e-16 
4063.5 1.1270279e-15 
4063.8 9.258079e-16 
4064.1 1.1118952e-15 
4064.4 1.1300959e-15 
4064.6 7.8668881e-16 
4064.9 9.6160625e-16 
4065.2 9.5007432e-16 
4065.5 1.0209773e-15 
4065.7 8.4408997e-16 
4066.0 8.740108e-16 
4066.2 9.7948688e-16 
4066.5 1.2342056e-15 
4066.7 1.1233593e-15 
4067.0 1.1368612e-15 
4067.3 1.1127087e-15 
4067.6 9.5590109e-16 
4067.8 9.1116659e-16 
4068.1 9.096393e-16 
4068.4 1.0103439e-15 
4068.6 9.0690934e-16 
4068.9 8.8586828e-16 
4069.2 1.0312779e-15 
4069.5 8.4718765e-16 
4069.7 8.6653278e-16 
4070.0 1.1883188e-15 
4070.3 8.493608e-16 
4070.6 9.1970361e-16 
4070.8 9.1011962e-16 
4071.1 8.6880048e-16 
4071.4 9.6478827e-16 
4071.7 8.4734363e-16 
4071.9 1.1030812e-15 
4072.2 1.0088331e-15 
4072.5 8.6067975e-16 
4072.8 1.007723e-15 
4073.0 9.8518735e-16 
4073.3 1.0093255e-15 
4073.6 1.006078e-15 
4073.9 8.7359385e-16 
4074.1 9.4474399e-16 
4074.4 1.0090441e-15 
4074.7 8.9507875e-16 
4075.0 1.0101855e-15 
4075.2 9.9095841e-16 
4075.5 9.421799e-16 
4075.8 7.4110039e-16 
4076.1 7.944849e-16 
4076.3 1.0346919e-15 
4076.5 9.3658725e-16 
4076.8 1.150179e-15 
4077.1 9.7090117e-16 
4077.3 1.1916692e-15 
4077.6 7.8803837e-16 
4077.9 1.0184261e-15 
4078.2 8.4746679e-16 
4078.4 1.0693959e-15 
4078.7 1.0487098e-15 
4079.0 1.0477271e-15 
4079.3 9.0455313e-16 
4079.5 1.0501832e-15 
4079.8 9.305503e-16 
4080.1 8.3098207e-16 
4080.4 9.5013775e-16 
4080.6 7.9618344e-16 
4080.9 9.7044813e-16 
4081.2 1.0685669e-15 
4081.5 9.151695e-16 
4081.7 1.0794354e-15 
4082.0 9.6051709e-16 
4082.3 9.7647129e-16 
4082.6 9.0823363e-16 
4082.8 9.6404239e-16 
4083.1 1.0212406e-15 
4083.4 1.0307153e-15 
4083.7 8.9360948e-16 
4083.9 8.2321929e-16 
4084.2 1.0005088e-15 
4084.5 8.4762494e-16 
4084.8 1.0919032e-15 
4085.0 8.5917934e-16 
4085.3 8.657611e-16 
4085.6 1.0753327e-15 
4085.9 1.0882584e-15 
4086.1 9.8260163e-16 
4086.4 9.4233963e-16 
4086.6 1.1289755e-15 
4086.9 9.849881e-16 
4087.1 1.0009212e-15 
4087.4 8.5095076e-16 
4087.7 7.9602976e-16 
4088.0 7.4005304e-16 
4088.2 8.1938582e-16 
4088.5 1.0891669e-15 
4088.8 8.3118964e-16 
4089.1 1.1955376e-15 
4089.3 1.0069709e-15 
4089.6 1.0157796e-15 
4089.9 1.0270042e-15 
4090.2 8.6332882e-16 
4090.4 9.1243278e-16 
4090.7 8.5607406e-16 
4091.0 8.1459613e-16 
4091.3 9.8418086e-16 
4091.5 8.3792357e-16 
4091.8 7.318823e-16 
4092.1 7.82764e-16 
4092.4 7.3694694e-16 
4092.6 1.0199633e-15 
4092.9 7.6366834e-16 
4093.2 9.2403276e-16 
4093.5 8.994394e-16 
4093.7 1.064257e-15 
4094.0 1.0520665e-15 
4094.3 8.9156778e-16 
4094.6 1.0109039e-15 
4094.8 1.3440207e-15 
4095.1 9.3878173e-16 
4095.4 9.7683455e-16 
4095.7 9.5984647e-16 
4095.9 9.8309904e-16 
4096.2 1.1109431e-15 
4096.5 1.0313658e-15 
4096.8 9.1357996e-16 
4097.0 1.0091768e-15 
4097.2 9.7115102e-16 
4097.5 8.0803839e-16 
4097.8 1.0573024e-15 
4098.1 9.8666946e-16 
4098.3 1.1128976e-15 
4098.6 9.845364e-16 
4098.9 1.0844758e-15 
4099.2 9.4729605e-16 
4099.4 9.9922764e-16 
4099.7 8.3171721e-16 
4100.0 8.5383287e-16 
4100.3 8.8410491e-16 
4100.5 9.0476878e-16 
4100.8 9.3866946e-16 
4101.1 9.8901414e-16 
4101.4 8.763666e-16 
4101.6 8.2503506e-16 
4101.9 9.4270919e-16 
4102.2 8.1322589e-16 
4102.5 9.6711759e-16 
4102.8 7.8543134e-16 
4103.0 9.8593929e-16 
4103.3 7.1359629e-16 
4103.6 8.7176991e-16 
4103.9 1.0628319e-15 
4104.1 9.8484371e-16 
4104.4 1.0494472e-15 
4104.7 8.6456712e-16 
4105.0 9.801161e-16 
4105.2 9.3123621e-16 
4105.5 9.8052663e-16 
4105.8 9.5180616e-16 
4106.1 8.6142241e-16 
4106.3 9.6434153e-16 
4106.6 9.3793905e-16 
4106.9 9.408376e-16 
4107.1 1.0524182e-15 
4107.4 8.5705462e-16 
4107.6 8.9192646e-16 
4107.9 9.4366826e-16 
4108.2 1.0739138e-15 
4108.5 9.1645425e-16 
4108.7 9.1600105e-16 
4109.0 9.3052157e-16 
4109.3 1.1353303e-15 
4109.6 9.0387561e-16 
4109.8 1.0221342e-15 
4110.1 9.4327909e-16 
4110.4 1.0216792e-15 
4110.7 8.7762437e-16 
4111.0 1.0935268e-15 
4111.2 1.183731e-15 
4111.5 1.0557914e-15 
4111.8 9.2483358e-16 
4112.1 9.4787776e-16 
4112.3 9.5765242e-16 
4112.6 9.9543862e-16 
4112.9 9.3969908e-16 
4113.2 8.924293e-16 
4113.4 9.5623611e-16 
4113.7 7.2190712e-16 
4114.0 9.1418109e-16 
4114.3 9.2972762e-16 
4114.6 9.3524523e-16 
4114.8 9.1450979e-16 
4115.1 1.0967669e-15 
4115.4 8.9676087e-16 
4115.7 7.8840854e-16 
4115.9 1.0007636e-15 
4116.2 9.979531e-16 
4116.5 8.2224984e-16 
4116.8 9.2057105e-16 
4117.0 8.730127e-16 
4117.3 1.0505994e-15 
4117.5 8.7190072e-16 
4117.8 1.1254401e-15 
4118.1 8.2691375e-16 
4118.3 9.8717922e-16 
4118.6 8.34264e-16 
4118.9 8.5434764e-16 
4119.2 8.2380974e-16 
4119.4 9.9146135e-16 
4119.7 9.3214927e-16 
4120.0 8.8994132e-16 
4120.3 8.5685137e-16 
4120.6 8.7077693e-16 
4120.8 9.8620065e-16 
4121.1 7.4701118e-16 
4121.4 9.9487066e-16 
4121.7 8.386337e-16 
4121.9 1.0205179e-15 
4122.2 9.8995483e-16 
4122.5 7.9858616e-16 
4122.8 1.0084939e-15 
4123.1 1.0345175e-15 
4123.3 7.8692049e-16 
4123.6 8.8871698e-16 
4123.9 7.6011557e-16 
4124.2 8.5925009e-16 
4124.4 9.4130716e-16 
4124.7 1.0397348e-15 
4125.0 1.0777658e-15 
4125.3 9.0025545e-16 
4125.6 9.1089319e-16 
4125.8 1.0814797e-15 
4126.1 1.0142316e-15 
4126.4 8.961825e-16 
4126.7 7.4783127e-16 
4126.9 1.019519e-15 
4127.2 1.0350739e-15 
4127.5 1.03566e-15 
4127.7 9.8816814e-16 
4128.0 7.1895821e-16 
4128.2 9.323631e-16 
4128.5 7.7079836e-16 
4128.8 1.0554693e-15 
4129.1 9.8452467e-16 
4129.3 9.6154504e-16 
4129.6 1.1254438e-15 
4129.9 8.3200063e-16 
4130.2 8.4220965e-16 
4130.5 9.8054602e-16 
4130.7 9.3654128e-16 
4131.0 6.468515e-16 
4131.3 1.1094337e-15 
4131.6 9.9711784e-16 
4131.8 9.679489e-16 
4132.1 9.1536737e-16 
4132.4 8.4577382e-16 
4132.7 9.0028796e-16 
4133.0 1.0374205e-15 
4133.2 9.0940331e-16 
4133.5 1.0132603e-15 
4133.8 8.3754769e-16 
4134.1 9.8628092e-16 
4134.4 8.0145642e-16 
4134.6 9.1963364e-16 
4134.9 1.1486761e-15 
4135.2 1.0396249e-15 
4135.5 1.0360699e-15 
4135.7 1.172266e-15 
4136.0 8.1053612e-16 
4136.3 1.1516269e-15 
4136.6 8.8743372e-16 
4136.9 8.9739409e-16 
4137.1 1.0550495e-15 
4137.4 1.0354278e-15 
4137.7 8.4859886e-16 
4138.0 1.0373766e-15 
4138.2 7.8512563e-16 
4138.4 7.7562659e-16 
4138.7 9.1300209e-16 
4139.0 9.8347073e-16 
4139.3 9.6370242e-16 
4139.5 9.8763478e-16 
4139.8 8.6378965e-16 
4140.1 9.4086465e-16 
4140.4 7.438341e-16 
4140.7 8.5105418e-16 
4140.9 8.9714261e-16 
4141.2 8.3174907e-16 
4141.5 8.6897828e-16 
4141.8 8.2325154e-16 
4142.1 1.0461671e-15 
4142.3 1.1597934e-15 
4142.6 8.4210538e-16 
4142.9 8.794439e-16 
4143.2 8.1283047e-16 
4143.5 8.978047e-16 
4143.7 8.581598e-16 
4144.0 1.0440938e-15 
4144.3 9.5751532e-16 
4144.6 8.4717784e-16 
4144.9 8.8182455e-16 
4145.1 7.4595103e-16 
4145.4 8.0920836e-16 
4145.7 9.909704e-16 
4146.0 1.0722778e-15 
4146.2 9.5251393e-16 
4146.5 1.096389e-15 
4146.8 8.6511795e-16 
4147.1 1.062663e-15 
4147.4 8.1103888e-16 
4147.6 1.0308016e-15 
4147.9 7.5839372e-16 
4148.2 7.8232856e-16 
4148.4 1.0387261e-15 
4148.7 9.3453836e-16 
4148.9 1.2565127e-15 
4149.2 1.0036004e-15 
4149.5 9.2424729e-16 
4149.8 9.6164411e-16 
4150.1 9.4947865e-16 
4150.3 9.2285594e-16 
4150.6 8.3667901e-16 
4150.9 9.1064227e-16 
4151.2 9.0456551e-16 
4151.5 1.0562258e-15 
4151.7 1.0834267e-15 
4152.0 8.0328746e-16 
4152.3 9.9148126e-16 
4152.6 7.4614729e-16 
4152.9 9.8735326e-16 
4153.1 9.0464307e-16 
4153.4 8.981504e-16 
4153.7 8.8297017e-16 
4154.0 8.4598766e-16 
4154.3 1.1357151e-15 
4154.5 8.9200917e-16 
4154.8 8.7505608e-16 
4155.1 1.1086445e-15 
4155.4 1.0172563e-15 
4155.7 8.6533744e-16 
4155.9 8.8578622e-16 
4156.2 1.0099744e-15 
4156.5 1.0133477e-15 
4156.8 9.5631056e-16 
4157.1 9.9061138e-16 
4157.3 1.1300294e-15 
4157.6 1.0397565e-15 
4157.9 1.1260571e-15 
4158.2 9.946262e-16 
4158.5 9.630956e-16 
4158.6 7.317027e-16 
4158.9 8.8850005e-16 
4159.2 1.0739733e-15 
4159.5 8.7154688e-16 
4159.8 1.0740648e-15 
4160.0 8.2606419e-16 
4160.3 1.061169e-15 
4160.6 9.2766507e-16 
4160.9 6.6332385e-16 
4161.2 1.1086069e-15 
4161.4 1.022742e-15 
4161.7 1.1150788e-15 
4162.0 1.0645004e-15 
4162.3 9.1598046e-16 
4162.6 1.0211517e-15 
4162.8 8.7706811e-16 
4163.1 8.4148989e-16 
4163.4 6.5383572e-16 
4163.7 9.8190659e-16 
4164.0 1.0095951e-15 
4164.2 9.17807e-16 
4164.5 9.391774e-16 
4164.8 8.6682817e-16 
4165.1 6.9545752e-16 
4165.4 9.8447473e-16 
4165.6 9.9781425e-16 
4165.9 9.2569721e-16 
4166.2 9.5464342e-16 
4166.5 9.2713066e-16 
4166.8 9.99598e-16 
4167.0 8.9317768e-16 
4167.3 8.9198729e-16 
4167.6 9.4048358e-16 
4167.9 6.4463787e-16 
4168.2 8.416688e-16 
4168.4 9.2166895e-16 
4168.7 9.0466653e-16 
4168.9 9.9751559e-16 
4169.2 9.2501464e-16 
4169.5 9.2542415e-16 
4169.8 9.8011749e-16 
4170.0 1.0975272e-15 
4170.3 9.5382367e-16 
4170.6 1.0828195e-15 
4170.9 9.5051296e-16 
4171.2 8.0892459e-16 
4171.4 8.6687842e-16 
4171.7 1.0958847e-15 
4172.0 6.6324603e-16 
4172.3 9.8284329e-16 
4172.6 9.0917939e-16 
4172.8 8.1799259e-16 
4173.1 1.0029455e-15 
4173.4 9.0883869e-16 
4173.7 9.3565936e-16 
4174.0 1.0347119e-15 
4174.2 9.1886586e-16 
4174.5 8.6844788e-16 
4174.8 7.9913645e-16 
4175.1 8.9708261e-16 
4175.4 8.1203588e-16 
4175.7 8.7963091e-16 
4175.9 7.5190747e-16 
4176.2 9.9936938e-16 
4176.5 1.1041134e-15 
4176.8 8.4261572e-16 
4177.1 8.2992059e-16 
4177.3 7.8612801e-16 
4177.6 1.04739e-15 
4177.9 8.867763e-16 
4178.2 1.0119962e-15 
4178.5 8.8668928e-16 
4178.8 1.095958e-15 
4179.0 9.9664304e-16 
4179.2 8.7546127e-16 
4179.5 6.5891838e-16 
4179.8 8.6242927e-16 
4180.1 7.6070495e-16 
4180.3 8.5758006e-16 
4180.6 8.4204687e-16 
4180.9 8.9398762e-16 
4181.2 1.0132914e-15 
4181.5 1.0753518e-15 
4181.7 9.6329665e-16 
4182.0 1.0559331e-15 
4182.3 9.1047391e-16 
4182.6 6.6820463e-16 
4182.9 6.4422012e-16 
4183.2 1.1322586e-15 
4183.4 1.0842271e-15 
4183.7 8.6019426e-16 
4184.0 1.00436e-15 
4184.3 9.0624137e-16 
4184.6 6.5617969e-16 
4184.8 9.4103873e-16 
4185.1 1.1184246e-15 
4185.4 8.8537103e-16 
4185.7 1.1380243e-15 
4186.0 1.0246702e-15 
4186.3 9.2677817e-16 
4186.5 1.2505182e-15 
4186.8 8.5896169e-16 
4187.1 7.3340608e-16 
4187.4 1.0005074e-15 
4187.7 9.2675812e-16 
4187.9 9.7629975e-16 
4188.2 9.5312797e-16 
4188.5 9.5198442e-16 
4188.8 9.7128906e-16 
4189.1 1.1254605e-15 
4189.4 9.6297421e-16 
4189.5 9.8059594e-16 
4189.8 9.2264902e-16 
4190.1 1.0432694e-15 
4190.4 8.6417982e-16 
4190.7 7.4589568e-16 
4191.0 7.3660067e-16 
4191.2 8.7268891e-16 
4191.5 6.7097142e-16 
4191.8 1.1816297e-15 
4192.1 9.7581331e-16 
4192.4 7.5879592e-16 
4192.6 9.3770396e-16 
4192.9 9.9146104e-16 
4193.2 7.4933942e-16 
4193.5 9.2450598e-16 
4193.8 1.0296187e-15 
4194.1 9.420447e-16 
4194.3 9.5702018e-16 
4194.6 9.9384826e-16 
4194.9 8.5988101e-16 
4195.2 8.9395034e-16 
4195.5 7.460078e-16 
4195.8 8.2326198e-16 
4196.0 8.899835e-16 
4196.3 1.0326669e-15 
4196.6 9.8932023e-16 
4196.9 8.839494e-16 
4197.2 8.348472e-16 
4197.5 9.482847e-16 
4197.7 7.5862947e-16 
4198.0 7.1691589e-16 
4198.3 9.2581092e-16 
4198.6 1.0026934e-15 
4198.9 7.145376e-16 
4199.1 1.0096384e-15 
4199.4 8.8458943e-16 
4199.7 1.1597827e-15 
4199.9 6.5829279e-16 
4200.2 1.0378946e-15 
4200.5 1.0180936e-15 
4200.7 8.4122292e-16 
4201.0 8.403582e-16 
4201.3 8.8042658e-16 
4201.6 9.2837055e-16 
4201.9 7.6122588e-16 
4202.2 8.0511306e-16 
4202.4 9.2883994e-16 
4202.7 6.250905e-16 
4203.0 9.7374603e-16 
4203.3 8.8426098e-16 
4203.6 1.0495668e-15 
4203.9 1.1831431e-15 
4204.1 9.5463032e-16 
4204.4 7.8616988e-16 
4204.7 7.3662978e-16 
4205.0 7.7071846e-16 
4205.3 6.390508e-16 
4205.6 7.4860955e-16 
4205.8 8.2071746e-16 
4206.1 1.0166455e-15 
4206.4 8.0101877e-16 
4206.7 5.5264663e-16 
4207.0 9.6606056e-16 
4207.3 9.6374682e-16 
4207.5 9.0940744e-16 
4207.8 9.0860487e-16 
4208.1 9.0077338e-16 
4208.4 8.0562973e-16 
4208.7 1.0439087e-15 
4209.0 7.793178e-16 
4209.2 9.1874944e-16 
4209.5 9.0677632e-16 
4209.8 8.6842379e-16 
4210.0 1.0509569e-15 
4210.3 8.0638403e-16 
4210.6 9.9858424e-16 
4210.8 7.6243249e-16 
4211.1 8.0306995e-16 
4211.4 7.4342465e-16 
4211.7 9.4673862e-16 
4212.0 7.9676187e-16 
4212.3 7.2048331e-16 
4212.5 1.0393592e-15 
4212.8 8.2237803e-16 
4213.1 8.3585097e-16 
4213.4 8.4292056e-16 
4213.7 8.1524646e-16 
4214.0 4.9843911e-16 
4214.3 8.3409765e-16 
4214.5 8.8667275e-16 
4214.8 7.4649608e-16 
4215.1 8.142791e-16 
4215.4 1.0739447e-15 
4215.7 1.0241099e-15 
4216.0 9.0142443e-16 
4216.2 7.15227e-16 
4216.5 8.4456314e-16 
4216.8 9.5828085e-16 
4217.1 9.84743e-16 
4217.4 7.5102354e-16 
4217.7 7.4231618e-16 
4217.9 9.2380032e-16 
4218.2 9.2393038e-16 
4218.5 5.5094055e-16 
4218.8 5.0340853e-16 
4219.1 8.7047546e-16 
4219.4 8.5334619e-16 
4219.6 6.3887293e-16 
4219.9 7.0661323e-16 
4220.2 9.7809338e-16 
4220.4 7.5189386e-16 
4220.7 7.2227321e-16 
4221.0 8.3188875e-16 
4221.3 9.6212431e-16 
4221.5 1.051407e-15 
4221.8 8.5986906e-16 
4222.1 5.2757368e-16 
4222.4 8.2080368e-16 
4222.7 1.0294924e-15 
4223.0 8.8343524e-16 
4223.2 8.8595006e-16 
4223.5 1.0500115e-15 
4223.8 8.971737e-16 
4224.1 6.5335949e-16 
4224.4 8.9259333e-16 
4224.7 8.0255791e-16 
4225.0 1.0484108e-15 
4225.2 8.0438174e-16 
4225.5 6.9179953e-16 
4225.8 7.9679605e-16 
4226.1 4.7251753e-16 
4226.4 8.6740681e-16 
4226.7 8.8717653e-16 
4226.9 6.9721373e-16 
4227.2 5.9651884e-16 
4227.5 1.2706718e-15 
4227.8 8.4281927e-16 
4228.1 8.9272552e-16 
4228.4 9.2407761e-16 
4228.7 1.0561762e-15 
4228.9 7.2878758e-16 
4229.2 1.1067817e-15 
4229.5 1.091713e-15 
4229.8 8.7748047e-16 
4230.1 9.8324702e-16 
4230.4 9.7049576e-16 
4230.5 7.6959677e-16 
4230.8 1.1131515e-15 
4231.1 7.7729543e-16 
4231.4 8.470663e-16 
4231.7 7.6880656e-16 
4232.0 6.1040473e-16 
4232.3 9.5784599e-16 
4232.5 5.2611775e-16 
4232.8 1.100606e-15 
4233.1 1.1484952e-15 
4233.4 7.1755261e-16 
4233.7 1.0092617e-15 
4234.0 7.6660897e-16 
4234.3 1.1208912e-15 
4234.5 1.1068817e-15 
4234.8 8.1120901e-16 
4235.1 8.2174837e-16 
4235.4 5.9061989e-16 
4235.7 8.1192176e-16 
4236.0 5.0812305e-16 
4236.2 9.0938588e-16 
4236.5 7.23309e-16 
4236.8 9.4413143e-16 
4237.1 7.0604618e-16 
4237.4 6.4141102e-16 
4237.7 7.347139e-16 
4238.0 6.6481606e-16 
4238.2 8.9476266e-16 
4238.5 9.4514373e-16 
4238.8 9.1053865e-16 
4239.1 7.0869097e-16 
4239.4 7.9613694e-16 
4239.7 6.1870423e-16 
4240.0 9.0378518e-16 
4240.2 8.3219319e-16 
4240.5 7.5255673e-16 
4240.8 9.3281865e-16 
4241.0 7.631725e-16 
4241.3 1.0346503e-15 
4241.6 9.393736e-16 
4241.9 1.0278006e-15 
4242.1 6.9873993e-16 
4242.4 9.4911069e-16 
4242.7 7.2036232e-16 
4243.0 9.6934073e-16 
4243.3 1.1149201e-15 
4243.6 9.3477043e-16 
4243.9 7.3671532e-16 
4244.1 9.0747164e-16 
4244.4 8.2047677e-16 
4244.7 7.078299e-16 
4245.0 9.6213569e-16 
4245.3 8.1105457e-16 
4245.6 9.0924205e-16 
4245.9 1.0737285e-15 
4246.1 8.7438806e-16 
4246.4 1.0401053e-15 
4246.7 6.7671073e-16 
4247.0 8.0853527e-16 
4247.3 6.7459015e-16 
4247.6 9.94426e-16 
4247.9 7.6380589e-16 
4248.2 7.1721209e-16 
4248.4 6.611232e-16 
4248.7 6.9330458e-16 
4249.0 6.0155612e-16 
4249.3 1.040736e-15 
4249.6 9.5779932e-16 
4249.9 1.0036185e-15 
4250.2 9.1035394e-16 
4250.4 8.0409722e-16 
4250.7 1.031874e-15 
4251.0 7.9960969e-16 
4251.2 5.8631275e-16 
4251.5 8.9828215e-16 
4251.8 8.6822352e-16 
4252.1 9.0769614e-16 
4252.3 8.5428695e-16 
4252.6 5.6514661e-16 
4252.9 9.9783356e-16 
4253.2 9.1635092e-16 
4253.5 7.198743e-16 
4253.8 1.0387337e-15 
4254.1 1.0884377e-15 
4254.4 8.0331011e-16 
4254.6 6.9620534e-16 
4254.9 8.5334995e-16 
4255.2 1.0077896e-15 
4255.5 9.6127399e-16 
4255.8 9.2351846e-16 
4256.1 7.5710667e-16 
4256.4 7.2952182e-16 
4256.6 8.2207423e-16 
4256.9 8.8379108e-16 
4257.2 8.9950152e-16 
4257.5 9.1078835e-16 
4257.8 1.0605707e-15 
4258.1 6.0010756e-16 
4258.4 8.214855e-16 
4258.7 9.9621986e-16 
4258.9 7.4336001e-16 
4259.2 8.1822622e-16 
4259.5 7.3103852e-16 
4259.8 9.0240032e-16 
4260.1 1.0295929e-15 
4260.4 8.088909e-16 
4260.7 9.5897163e-16 
4260.9 8.7520165e-16 
4261.2 6.5983827e-16 
4261.4 8.3295722e-16 
4261.7 7.844039e-16 
4262.0 8.763333e-16 
4262.3 6.2071697e-16 
4262.6 9.7206766e-16 
4262.9 1.0006873e-15 
4263.1 8.1672514e-16 
4263.4 8.8323403e-16 
4263.7 7.9046378e-16 
4264.0 9.9648746e-16 
4264.3 9.3780966e-16 
4264.6 9.5772175e-16 
4264.9 5.514735e-16 
4265.2 7.9111937e-16 
4265.4 7.7756343e-16 
4265.7 1.0683576e-15 
4266.0 8.8232876e-16 
4266.3 8.6302795e-16 
4266.6 7.0592921e-16 
4266.9 8.662053e-16 
4267.2 7.9130488e-16 
4267.5 9.4283607e-16 
4267.7 8.4233309e-16 
4268.0 1.0345891e-15 
4268.3 9.8600047e-16 
4268.6 6.7724344e-16 
4268.9 9.8790033e-16 
4269.2 1.1068771e-15 
4269.5 8.4557834e-16 
4269.8 9.9768022e-16 
4270.0 9.610429e-16 
4270.3 9.8119705e-16 
4270.6 8.0093912e-16 
4270.9 6.9085338e-16 
4271.2 7.2426653e-16 
4271.5 8.0923918e-16 
4271.7 1.044014e-15 
4272.0 8.4186726e-16 
4272.2 9.1221782e-16 
4272.5 7.2999541e-16 
4272.8 8.8156411e-16 
4273.1 8.0900985e-16 
4273.4 8.0442268e-16 
4273.7 9.1568227e-16 
4274.0 7.7997623e-16 
4274.3 1.021046e-15 
4274.5 9.1592477e-16 
4274.8 9.4913492e-16 
4275.1 8.3008524e-16 
4275.4 1.1133356e-15 
4275.7 9.073124e-16 
4276.0 8.9664224e-16 
4276.3 8.8364135e-16 
4276.6 8.5546842e-16 
4276.9 8.1579617e-16 
4277.1 7.5921e-16 
4277.4 1.0556552e-15 
4277.7 8.1685115e-16 
4278.0 1.0297125e-15 
4278.3 6.4954304e-16 
4278.6 7.5434432e-16 
4278.9 9.8820805e-16 
4279.2 9.6515748e-16 
4279.4 8.0351046e-16 
4279.7 9.4647242e-16 
4280.0 8.4530287e-16 
4280.3 8.5503724e-16 
4280.6 9.5718281e-16 
4280.9 8.8493551e-16 
4281.2 8.6035963e-16 
4281.5 8.2165923e-16 
4281.8 1.0011634e-15 
4281.9 6.5600785e-16 
4282.2 9.5649197e-16 
4282.5 7.412894e-16 
4282.8 7.2764754e-16 
4283.1 9.3752953e-16 
4283.4 8.2459397e-16 
4283.7 8.7914118e-16 
4284.0 8.762299e-16 
4284.2 8.8144458e-16 
4284.5 7.6429307e-16 
4284.8 9.5397127e-16 
4285.1 9.01003e-16 
4285.4 8.2431864e-16 
4285.7 7.7491085e-16 
4286.0 7.6885941e-16 
4286.3 7.1103658e-16 
4286.6 8.5682173e-16 
4286.8 7.0130313e-16 
4287.1 7.9361785e-16 
4287.4 1.0513311e-15 
4287.7 8.3119637e-16 
4288.0 8.3388976e-16 
4288.3 7.851933e-16 
4288.6 8.1776312e-16 
4288.9 9.0167413e-16 
4289.2 8.2013643e-16 
4289.4 8.314611e-16 
4289.7 8.608901e-16 
4290.0 8.1377698e-16 
4290.3 9.5011471e-16 
4290.6 1.0483534e-15 
4290.9 7.5818429e-16 
4291.2 7.9894853e-16 
4291.5 9.5652904e-16 
4291.8 7.3874571e-16 
4292.0 7.8900672e-16 
4292.2 8.0372574e-16 
4292.5 8.86791e-16 
4292.8 7.0764984e-16 
4293.1 8.9340545e-16 
4293.4 7.9008843e-16 
4293.7 9.2708644e-16 
4294.0 7.7985895e-16 
4294.3 8.3928784e-16 
4294.5 7.9500843e-16 
4294.8 9.0270442e-16 
4295.1 9.6725924e-16 
4295.4 7.8522901e-16 
4295.7 8.7586944e-16 
4296.0 8.9933578e-16 
4296.3 5.8622622e-16 
4296.6 7.6748933e-16 
4296.9 8.323252e-16 
4297.2 7.2642244e-16 
4297.4 8.9004342e-16 
4297.7 9.2845184e-16 
4298.0 7.2458661e-16 
4298.3 8.2001045e-16 
4298.6 6.9973212e-16 
4298.9 6.7224453e-16 
4299.2 8.5691949e-16 
4299.5 7.9803064e-16 
4299.8 1.0699192e-15 
4300.0 8.9021888e-16 
4300.3 8.1775183e-16 
4300.6 1.1908343e-15 
4300.9 1.0200889e-15 
4301.2 9.6396806e-16 
4301.5 1.1415277e-15 
4301.8 1.099592e-15 
4302.1 1.1485164e-15 
4302.4 1.0372089e-15 
4302.6 9.886931e-16 
4302.8 8.0575671e-16 
4303.1 8.9310234e-16 
4303.4 9.7380609e-16 
4303.7 9.7668064e-16 
4304.0 1.0716411e-15 
4304.3 1.0257304e-15 
4304.6 1.1766471e-15 
4304.9 9.2549754e-16 
4305.2 9.1060533e-16 
4305.5 9.8439096e-16 
4305.7 8.5018642e-16 
4306.0 1.1343896e-15 
4306.3 9.4091048e-16 
4306.6 1.0298487e-15 
4306.9 8.3923307e-16 
4307.2 9.8477641e-16 
4307.5 8.3191983e-16 
4307.8 8.9791694e-16 
4308.1 9.4502648e-16 
4308.4 1.0549557e-15 
4308.6 1.0175409e-15 
4308.9 8.8794672e-16 
4309.2 8.6199189e-16 
4309.5 8.8381855e-16 
4309.8 1.0102939e-15 
4310.1 1.033311e-15 
4310.4 8.0147425e-16 
4310.7 1.0561203e-15 
4311.0 7.8533887e-16 
4311.3 9.9247086e-16 
4311.5 9.8332388e-16 
4311.8 8.7670206e-16 
4312.1 9.2267267e-16 
4312.4 9.7674094e-16 
4312.7 9.108194e-16 
4312.9 9.1364666e-16 
4313.2 9.2887802e-16 
4313.5 1.0037078e-15 
4313.8 9.696149e-16 
4314.1 8.4442863e-16 
4314.4 9.0688361e-16 
4314.6 1.0867158e-15 
4314.9 8.1125542e-16 
4315.2 9.0797478e-16 
4315.5 1.0028651e-15 
4315.8 1.0034578e-15 
4316.1 9.4124641e-16 
4316.4 8.8663777e-16 
4316.7 7.8785261e-16 
4317.0 9.4648096e-16 
4317.3 1.0110909e-15 
4317.6 8.4818402e-16 
4317.8 9.9333423e-16 
4318.1 1.0690402e-15 
4318.4 7.7368125e-16 
4318.7 8.1437471e-16 
4319.0 8.3953945e-16 
4319.3 1.026129e-15 
4319.6 8.423173e-16 
4319.9 8.3167816e-16 
4320.2 9.543768e-16 
4320.5 8.603617e-16 
4320.8 8.8806564e-16 
4321.0 8.4099279e-16 
4321.3 8.9452783e-16 
4321.6 9.0483678e-16 
4321.9 9.2339986e-16 
4322.2 9.8738812e-16 
4322.5 1.0029909e-15 
4322.8 8.2945921e-16 
4323.0 9.3543578e-16 
4323.3 8.3155079e-16 
4323.6 8.8537285e-16 
4323.9 9.1129063e-16 
4324.1 9.2316655e-16 
4324.4 9.4811565e-16 
4324.7 9.0894289e-16 
4325.0 9.0896557e-16 
4325.3 9.9146484e-16 
4325.6 8.5986332e-16 
4325.9 7.7900914e-16 
4326.2 7.802769e-16 
4326.5 9.3130103e-16 
4326.8 9.1004186e-16 
4327.1 8.0576968e-16 
4327.4 9.4858679e-16 
4327.6 9.0165131e-16 
4327.9 9.6986449e-16 
4328.2 9.2727244e-16 
4328.5 9.235609e-16 
4328.8 8.3553724e-16 
4329.1 8.9021463e-16 
4329.4 7.7514972e-16 
4329.7 8.8636265e-16 
4330.0 7.7214285e-16 
4330.3 9.0566292e-16 
4330.6 1.0427955e-15 
4330.9 1.0024719e-15 
4331.1 8.9289519e-16 
4331.4 8.3775966e-16 
4331.7 7.9595131e-16 
4332.0 7.6816027e-16 
4332.3 8.4746116e-16 
4332.6 7.7613952e-16 
4332.9 8.3445499e-16 
4333.2 8.6613744e-16 
4333.4 9.181432e-16 
4333.7 8.7612301e-16 
4334.0 9.3610557e-16 
4334.3 9.2317354e-16 
4334.5 8.5339741e-16 
4334.8 7.8646022e-16 
4335.1 9.1137464e-16 
4335.4 9.232745e-16 
4335.7 8.6320547e-16 
4336.0 7.2597655e-16 
4336.3 8.4609973e-16 
4336.6 9.9076315e-16 
4336.9 9.5562389e-16 
4337.2 7.9319249e-16 
4337.5 8.2522248e-16 
4337.8 1.0346816e-15 
4338.1 9.7450621e-16 
4338.3 8.096904e-16 
4338.6 8.4997975e-16 
4338.9 9.3631535e-16 
4339.2 8.7503865e-16 
4339.5 9.338887e-16 
4339.8 9.4129467e-16 
4340.1 8.4138994e-16 
4340.4 1.0321897e-15 
4340.7 9.032602e-16 
4341.0 9.4422039e-16 
4341.3 9.1014838e-16 
4341.6 7.9922214e-16 
4341.9 8.4056713e-16 
4342.1 8.6923748e-16 
4342.4 8.6793185e-16 
4342.7 8.2969555e-16 
4343.0 8.7654971e-16 
4343.3 7.0057348e-16 
4343.6 1.033566e-15 
4343.8 8.3665733e-16 
4344.1 8.2910391e-16 
4344.4 8.4434026e-16 
4344.7 8.2695765e-16 
4345.0 8.8078936e-16 
4345.3 8.383462e-16 
4345.6 8.6486653e-16 
4345.8 9.3267877e-16 
4346.1 8.2235382e-16 
4346.4 8.9040185e-16 
4346.7 8.5982523e-16 
4347.0 7.9863587e-16 
4347.3 9.8605377e-16 
4347.6 7.4261323e-16 
4347.9 9.5668335e-16 
4348.2 7.8161775e-16 
4348.5 9.0095575e-16 
4348.8 7.9698331e-16 
4349.1 8.173319e-16 
4349.4 8.4080674e-16 
4349.7 8.4744447e-16 
4349.9 9.1370128e-16 
4350.2 9.3606958e-16 
4350.5 8.1103116e-16 
4350.8 9.1179117e-16 
4351.1 8.6267328e-16 
4351.4 8.5841546e-16 
4351.7 8.82301e-16 
4352.0 8.0863372e-16 
4352.3 7.9459923e-16 
4352.6 9.7077924e-16 
4352.9 9.6336272e-16 
4353.2 9.4503514e-16 
4353.5 8.2410082e-16 
4353.8 8.2205799e-16 
4354.0 8.7157768e-16 
4354.2 8.1323564e-16 
4354.5 7.8641288e-16 
4354.8 8.4745781e-16 
4355.1 7.9292994e-16 
4355.4 1.0350202e-15 
4355.7 7.3923839e-16 
4356.0 9.666337e-16 
4356.3 8.7162519e-16 
4356.6 9.2439875e-16 
4356.9 7.981056e-16 
4357.2 9.2551139e-16 
4357.5 8.5558297e-16 
4357.8 9.4791245e-16 
4358.1 9.4685961e-16 
4358.4 1.0616651e-15 
4358.6 7.9863569e-16 
4358.9 9.3636185e-16 
4359.2 8.6856259e-16 
4359.5 7.8952757e-16 
4359.8 8.8293366e-16 
4360.1 9.2713429e-16 
4360.4 9.1721119e-16 
4360.7 9.7293244e-16 
4361.0 8.2294634e-16 
4361.3 8.2037579e-16 
4361.6 8.7826472e-16 
4361.9 8.2961755e-16 
4362.2 7.8868463e-16 
4362.5 9.0693017e-16 
4362.8 7.4607085e-16 
4363.1 9.1755816e-16 
4363.3 8.0384998e-16 
4363.6 6.9739598e-16 
4363.9 8.9042301e-16 
4364.1 6.6449078e-16 
4364.4 8.1745172e-16 
4364.7 9.5708118e-16 
4365.0 8.5093452e-16 
4365.3 9.000199e-16 
4365.6 8.4627243e-16 
4365.9 8.9621363e-16 
4366.2 8.7095167e-16 
4366.5 8.1169191e-16 
4366.8 8.9686449e-16 
4367.1 8.499019e-16 
4367.4 7.7607473e-16 
4367.7 8.026016e-16 
4368.0 9.0194104e-16 
4368.2 9.3233013e-16 
4368.5 9.461128e-16 
4368.8 9.300872e-16 
4369.1 9.0333517e-16 
4369.4 8.6493539e-16 
4369.7 7.8359969e-16 
4370.0 8.2409879e-16 
4370.3 9.1303759e-16 
4370.6 9.0090793e-16 
4370.9 7.8535489e-16 
4371.2 8.1455935e-16 
4371.5 7.6537248e-16 
4371.8 7.0920403e-16 
4372.1 8.1777557e-16 
4372.4 8.5032871e-16 
4372.7 8.6982722e-16 
4373.0 9.4352525e-16 
4373.3 8.6704942e-16 
4373.5 8.0842716e-16 
4373.8 8.2264109e-16 
4374.1 9.1536169e-16 
4374.4 8.8930178e-16 
4374.6 7.647904e-16 
4374.9 8.3309139e-16 
4375.2 9.1356276e-16 
4375.5 8.55359e-16 
4375.8 9.0301349e-16 
4376.1 8.5194197e-16 
4376.4 9.7114606e-16 
4376.7 8.9065527e-16 
4377.0 7.7598221e-16 
4377.3 8.4877613e-16 
4377.6 8.9533388e-16 
4377.9 8.0293981e-16 
4378.2 7.6291198e-16 
4378.5 8.0330877e-16 
4378.8 8.0055549e-16 
4379.0 8.1223931e-16 
4379.3 8.1953798e-16 
4379.6 7.2803395e-16 
4379.9 8.4360449e-16 
4380.2 9.5487153e-16 
4380.5 8.2869075e-16 
4380.8 9.109764e-16 
4381.1 8.264295e-16 
4381.4 8.6996849e-16 
4381.7 7.3281633e-16 
4382.0 9.3562244e-16 
4382.3 9.0986051e-16 
4382.6 8.3438235e-16 
4382.9 8.8208734e-16 
4383.2 7.5477886e-16 
4383.5 9.823e-16 
4383.8 9.3275255e-16 
4384.1 9.8171876e-16 
4384.4 7.4598177e-16 
4384.7 8.2805797e-16 
4384.8 8.2484851e-16 
4385.1 9.1989335e-16 
4385.4 8.2806976e-16 
4385.7 8.6953281e-16 
4386.0 8.7515843e-16 
4386.3 8.7895915e-16 
4386.6 9.425641e-16 
4386.9 7.4207798e-16 
4387.2 7.1530259e-16 
4387.5 8.9255717e-16 
4387.8 8.9518762e-16 
4388.1 7.9675001e-16 
4388.4 7.5944955e-16 
4388.7 9.0763975e-16 
4389.0 9.3334499e-16 
4389.3 7.4942138e-16 
4389.6 9.2417816e-16 
4389.9 7.8314847e-16 
4390.2 7.286212e-16 
4390.5 8.1354899e-16 
4390.8 7.9872045e-16 
4391.1 8.925659e-16 
4391.4 7.8956602e-16 
4391.6 9.1060863e-16 
4391.9 8.8963229e-16 
4392.2 8.6233264e-16 
4392.5 9.2443627e-16 
4392.8 8.9672826e-16 
4393.1 9.6819358e-16 
4393.4 8.5776883e-16 
4393.7 8.9548083e-16 
4394.0 1.0012643e-15 
4394.3 9.0183782e-16 
4394.6 9.4845871e-16 
4394.9 7.1736311e-16 
4395.1 8.9841912e-16 
4395.4 7.2294543e-16 
4395.7 7.6200497e-16 
4396.0 8.1384409e-16 
4396.3 9.2227808e-16 
4396.6 1.0281725e-15 
4396.9 8.1523205e-16 
4397.2 7.9033707e-16 
4397.5 7.7570789e-16 
4397.8 9.3360165e-16 
4398.1 9.4741258e-16 
4398.4 9.5280593e-16 
4398.7 7.4626434e-16 
4399.0 9.2624405e-16 
4399.2 8.8177629e-16 
4399.5 9.2017264e-16 
4399.8 7.4946686e-16 
4400.1 8.8181288e-16 
4400.4 9.2053326e-16 
4400.7 8.6087525e-16 
4401.0 9.4979457e-16 
4401.3 8.0658431e-16 
4401.6 8.8524979e-16 
4401.9 8.622495e-16 
4402.2 9.2106747e-16 
4402.5 7.8376174e-16 
4402.8 8.2320788e-16 
4403.1 8.9803034e-16 
4403.4 6.7413672e-16 
4403.7 8.9436432e-16 
4404.0 8.1957301e-16 
4404.3 7.892003e-16 
4404.6 9.5524656e-16 
4404.9 8.1025387e-16 
4405.2 9.233809e-16 
4405.4 8.2460526e-16 
4405.7 7.7096724e-16 
4406.0 1.0289323e-15 
4406.3 9.4661557e-16 
4406.6 7.7008529e-16 
4406.9 8.0124552e-16 
4407.2 9.327814e-16 
4407.5 8.5589406e-16 
4407.7 7.0101649e-16 
4408.0 8.0110882e-16 
4408.3 8.7808719e-16 
4408.6 9.7729963e-16 
4408.9 8.7059561e-16 
4409.2 8.9195405e-16 
4409.5 7.4022963e-16 
4409.8 7.0990273e-16 
4410.1 9.4857772e-16 
4410.4 7.8228389e-16 
4410.7 7.9955629e-16 
4411.0 8.8849311e-16 
4411.3 8.3077339e-16 
4411.6 8.5951608e-16 
4411.9 8.4417766e-16 
4412.2 8.3209669e-16 
4412.5 9.6622847e-16 
4412.8 9.2236339e-16 
4413.1 7.5385977e-16 
4413.4 1.0168273e-15 
4413.7 8.2861969e-16 
4414.0 7.1986787e-16 
4414.3 6.4870498e-16 
4414.6 9.584588e-16 
4414.9 8.6503206e-16 
4415.2 7.5206735e-16 
4415.5 8.6329804e-16 
4415.7 8.3632816e-16 
4416.0 9.1794764e-16 
4416.3 8.4343724e-16 
4416.6 8.1098425e-16 
4416.9 8.3790617e-16 
4417.2 7.8409078e-16 
4417.5 8.2396723e-16 
4417.8 8.4977279e-16 
4418.1 9.7596794e-16 
4418.3 8.2068188e-16 
4418.6 7.3175486e-16 
4418.9 7.8586315e-16 
4419.2 7.2651062e-16 
4419.5 8.4915231e-16 
4419.8 8.8183092e-16 
4420.1 9.5312685e-16 
4420.4 8.808893e-16 
4420.7 7.7422155e-16 
4421.0 8.1633665e-16 
4421.3 8.3237411e-16 
4421.6 8.6084355e-16 
4421.9 8.8739265e-16 
4422.2 7.7112273e-16 
4422.5 8.1261833e-16 
4422.8 8.1400959e-16 
4423.1 7.9120531e-16 
4423.4 8.3246948e-16 
4423.7 7.4911577e-16 
4424.0 8.735614e-16 
4424.3 8.1426244e-16 
4424.6 8.6447879e-16 
4424.9 9.3685532e-16 
4425.2 1.0247163e-15 
4425.5 7.7854644e-16 
4425.8 8.7590159e-16 
4426.0 7.6558202e-16 
4426.3 7.2243278e-16 
4426.6 8.8181635e-16 
4426.9 7.2069577e-16 
4427.2 8.5776504e-16 
4427.5 8.1968917e-16 
4427.8 8.3434073e-16 
4428.1 9.4396798e-16 
4428.4 9.4107672e-16 
4428.7 8.5814748e-16 
4429.0 7.6153079e-16 
4429.3 8.0434155e-16 
4429.6 8.5120878e-16 
4429.9 7.8252354e-16 
4430.2 8.2698803e-16 
4430.5 8.7113745e-16 
4430.8 6.5504645e-16 
4431.1 9.39085e-16 
4431.4 7.7740747e-16 
4431.7 8.7320862e-16 
4432.0 7.9727334e-16 
4432.3 8.7791746e-16 
4432.6 8.1990061e-16 
4432.9 8.5292982e-16 
4433.2 8.4644865e-16 
4433.5 7.5598019e-16 
4433.8 8.7940618e-16 
4434.1 7.5533181e-16 
4434.4 8.4063933e-16 
4434.6 9.2360997e-16 
4434.9 9.1551941e-16 
4435.2 7.3995439e-16 
4435.5 9.931511e-16 
4435.8 8.629857e-16 
4436.1 7.6468265e-16 
4436.3 8.5041398e-16 
4436.6 7.2952329e-16 
4436.9 8.1638298e-16 
4437.2 8.511092e-16 
4437.5 1.038264e-15 
4437.8 7.4545027e-16 
4438.1 9.6551021e-16 
4438.4 9.503997e-16 
4438.7 7.5375677e-16 
4439.0 7.6918434e-16 
4439.3 7.4363671e-16 
4439.6 8.3339197e-16 
4439.9 7.6232649e-16 
4440.2 9.7325191e-16 
4440.5 9.7153905e-16 
4440.8 9.1489093e-16 
4441.1 8.2570014e-16 
4441.4 9.2027403e-16 
4441.7 7.5986867e-16 
4442.0 1.0226087e-15 
4442.3 8.7286832e-16 
4442.6 7.7047464e-16 
4442.9 9.2309428e-16 
4443.2 8.0926733e-16 
4443.5 1.0328399e-15 
4443.8 7.8046752e-16 
4444.1 8.3374311e-16 
4444.4 9.5572848e-16 
4444.7 8.2557843e-16 
4445.0 7.7799806e-16 
4445.3 8.7810372e-16 
4445.6 9.5188097e-16 
4445.9 7.7344812e-16 
4446.2 7.9360694e-16 
4446.4 8.7944384e-16 
4446.7 8.0936668e-16 
4447.0 9.1029317e-16 
4447.3 8.1316614e-16 
4447.6 7.355102e-16 
4447.9 8.8069288e-16 
4448.2 8.4493638e-16 
4448.5 8.6230529e-16 
4448.8 7.8479406e-16 
4449.1 8.0576384e-16 
4449.4 8.5247377e-16 
4449.7 9.3445296e-16 
4450.0 8.0185843e-16 
4450.3 6.4740601e-16 
4450.6 9.9058661e-16 
4450.9 1.0495793e-15 
4451.2 8.3314625e-16 
4451.5 9.0484926e-16 
4451.8 8.0965455e-16 
4452.1 7.0420058e-16 
4452.4 1.0031766e-15 
4452.7 7.6541051e-16 
4453.0 9.8758715e-16 
4453.3 7.108398e-16 
4453.6 9.9434079e-16 
4453.9 7.601717e-16 
4454.2 8.9844739e-16 
4454.5 8.6491534e-16 
4454.8 6.936067e-16 
4455.1 9.2918162e-16 
4455.4 8.1276516e-16 
4455.7 9.8592703e-16 
4456.0 6.9506262e-16 
4456.3 9.9393702e-16 
4456.6 9.179707e-16 
4456.8 7.6473272e-16 
4457.1 8.6397199e-16 
4457.4 7.9528926e-16 
4457.7 8.1423261e-16 
4458.0 9.4029769e-16 
4458.3 9.3283238e-16 
4458.6 7.8886171e-16 
4458.9 8.9191026e-16 
4459.2 9.1765044e-16 
4459.5 9.5660086e-16 
4459.8 8.2119637e-16 
4460.1 9.4312677e-16 
4460.4 8.1300281e-16 
4460.7 9.4065358e-16 
4461.0 9.4471333e-16 
4461.3 7.4705025e-16 
4461.6 9.3224434e-16 
4461.9 7.8398513e-16 
4462.2 8.2915371e-16 
4462.5 8.4013248e-16 
4462.8 1.0501516e-15 
4463.1 7.5256298e-16 
4463.4 8.3538465e-16 
4463.7 5.8417264e-16 
4464.0 7.6420717e-16 
4464.3 8.6682665e-16 
4464.6 8.2427952e-16 
4464.9 8.0055678e-16 
4465.2 8.409489e-16 
4465.5 8.9430299e-16 
4465.8 8.6616397e-16 
4466.1 8.4129168e-16 
4466.4 7.7280435e-16 
4466.7 9.2331057e-16 
4466.9 1.0019602e-15 
4467.2 1.0173616e-15 
4467.5 8.3739299e-16 
4467.8 7.9544624e-16 
4468.1 7.5646673e-16 
4468.4 8.7519099e-16 
4468.7 8.515242e-16 
4469.0 7.2097298e-16 
4469.3 7.034218e-16 
4469.6 7.4141003e-16 
4469.9 1.0919295e-15 
4470.2 8.0586719e-16 
4470.5 8.7797879e-16 
4470.8 8.5928993e-16 
4471.1 9.1098719e-16 
4471.4 9.004637e-16 
4471.7 9.2268695e-16 
4472.0 7.307803e-16 
4472.3 7.657517e-16 
4472.6 8.2210045e-16 
4472.9 8.4711778e-16 
4473.3 8.6745108e-16 
4473.6 8.8581203e-16 
4473.9 8.2752974e-16 
4474.2 8.2175392e-16 
4474.5 7.0827383e-16 
4474.8 7.1373933e-16 
4475.1 6.9844939e-16 
4475.4 9.0323531e-16 
4475.7 6.6326112e-16 
4476.0 8.9512415e-16 
4476.3 7.1991814e-16 
4476.6 1.0208311e-15 
4476.9 8.562195e-16 
4477.2 6.9468951e-16 
4477.4 8.053838e-16 
4477.7 9.5581689e-16 
4478.0 7.4475377e-16 
4478.3 8.5718541e-16 
4478.6 7.7788741e-16 
4478.9 8.8294849e-16 
4479.2 7.5195269e-16 
4479.5 9.3787741e-16 
4479.8 8.9075806e-16 
4480.1 7.6937546e-16 
4480.4 6.5269665e-16 
4480.7 7.5885241e-16 
4481.0 7.2997257e-16 
4481.3 8.0897924e-16 
4481.6 8.9877637e-16 
4481.9 8.5371011e-16 
4482.2 9.8641073e-16 
4482.5 9.6877531e-16 
4482.8 7.6338372e-16 
4483.1 7.0956236e-16 
4483.4 7.6959177e-16 
4483.7 6.4312424e-16 
4484.0 9.1922574e-16 
4484.3 8.7624836e-16 
4484.6 8.5339014e-16 
4484.9 7.3037421e-16 
4485.2 1.0704979e-15 
4485.5 9.0056468e-16 
4485.8 6.7448634e-16 
4486.1 8.545232e-16 
4486.4 8.3396827e-16 
4486.7 8.1271509e-16 
4487.0 7.9574708e-16 
4487.3 8.9210352e-16 
4487.5 8.6214621e-16 
4487.8 9.255257e-16 
4488.1 9.0781739e-16 
4488.4 7.0066964e-16 
4488.7 9.4954849e-16 
4489.0 9.1727184e-16 
4489.4 7.9877719e-16 
4489.7 9.458045e-16 
4490.0 8.8949856e-16 
4490.3 7.6606244e-16 
4490.6 7.0086829e-16 
4490.9 8.4972656e-16 
4491.2 8.2178369e-16 
4491.5 8.7489725e-16 
4491.8 7.1766585e-16 
4492.1 9.1645271e-16 
4492.4 8.7626555e-16 
4492.7 7.0372628e-16 
4493.0 8.4923526e-16 
4493.3 8.0697535e-16 
4493.6 8.8925806e-16 
4493.9 6.4611538e-16 
4494.2 9.1247503e-16 
4494.5 8.0288761e-16 
4494.8 8.376151e-16 
4495.1 7.9076931e-16 
4495.4 9.048422e-16 
4495.7 8.4560926e-16 
4496.0 8.30583e-16 
4496.3 7.1912049e-16 
4496.6 9.1392951e-16 
4496.9 1.0814968e-15 
4497.2 8.0596618e-16 
4497.5 8.4316266e-16 
4497.8 8.6125447e-16 
4498.0 9.0356303e-16 
4498.3 7.7688922e-16 
4498.6 9.3268701e-16 
4498.9 8.6670855e-16 
4499.2 8.6815312e-16 
4499.5 8.99879e-16 
4499.8 8.525221e-16 
4500.2 7.7920228e-16 
4500.5 7.6468969e-16 
4500.8 8.7717094e-16 
4501.1 8.4515618e-16 
4501.4 8.2082906e-16 
4501.7 8.6421573e-16 
4502.0 7.4479768e-16 
4502.3 6.9242572e-16 
4502.6 8.4121649e-16 
4502.9 8.13842e-16 
4503.2 7.3735864e-16 
4503.5 8.1299737e-16 
4503.8 8.7024664e-16 
4504.1 1.0050737e-15 
4504.4 8.7242393e-16 
4504.7 9.0124656e-16 
4505.0 7.1350918e-16 
4505.3 7.2962148e-16 
4505.6 8.3795976e-16 
4505.9 1.0140865e-15 
4506.2 7.1786072e-16 
4506.5 9.3584498e-16 
4506.8 7.5912956e-16 
4507.1 7.540024e-16 
4507.4 8.4871776e-16 
4507.7 8.5162836e-16 
4508.0 9.1116144e-16 
4508.2 7.3487061e-16 
4508.5 9.144217e-16 
4508.8 7.8086216e-16 
4509.2 8.9053061e-16 
4509.5 7.9846966e-16 
4509.8 8.1888332e-16 
4510.1 8.0020114e-16 
4510.4 5.9337281e-16 
4510.7 9.0437192e-16 
4511.0 8.6160789e-16 
4511.3 8.0163957e-16 
4511.6 8.6597328e-16 
4511.9 8.1678937e-16 
4512.2 8.918035e-16 
4512.5 9.1832177e-16 
4512.8 9.7389146e-16 
4513.1 7.1985652e-16 
4513.4 8.3564107e-16 
4513.7 7.8080684e-16 
4514.0 8.0088912e-16 
4514.3 7.6813396e-16 
4514.6 8.690158e-16 
4514.9 9.002977e-16 
4515.2 8.4152439e-16 
4515.5 8.1569075e-16 
4515.8 8.2198456e-16 
4516.1 7.8632643e-16 
4516.4 7.2811643e-16 
4516.8 7.9136485e-16 
4517.1 9.237384e-16 
4517.4 7.9698077e-16 
4517.7 6.8597043e-16 
4518.0 7.2977612e-16 
4518.3 8.381182e-16 
4518.5 9.2945851e-16 
4518.8 1.0499149e-15 
4519.1 7.4774208e-16 
4519.4 7.6357184e-16 
4519.7 7.3156178e-16 
4520.0 8.1432883e-16 
4520.3 8.4453741e-16 
4520.6 9.7043148e-16 
4520.9 7.9967911e-16 
4521.2 6.56084e-16 
4521.5 8.5963071e-16 
4521.8 7.0869496e-16 
4522.1 6.9738541e-16 
4522.4 7.2002007e-16 
4522.7 9.489944e-16 
4523.0 8.2301329e-16 
4523.4 8.8171764e-16 
4523.7 9.1168908e-16 
4524.0 8.2910756e-16 
4524.3 7.8574475e-16 
4524.6 8.6364948e-16 
4524.9 7.3669467e-16 
4525.2 7.6826089e-16 
4525.5 7.2990397e-16 
4525.8 6.9692004e-16 
4526.1 8.744324e-16 
4526.4 7.6604725e-16 
4526.7 7.9025225e-16 
4527.0 8.0617334e-16 
4527.3 6.9316476e-16 
4527.6 8.0944202e-16 
4527.9 7.9441022e-16 
4528.2 1.0840663e-15 
4528.5 7.3927863e-16 
4528.7 8.8884097e-16 
4529.0 7.4536344e-16 
4529.3 8.0106166e-16 
4529.7 7.8674476e-16 
4530.0 8.6382485e-16 
4530.3 6.5680143e-16 
4530.6 7.9603482e-16 
4530.9 7.4811838e-16 
4531.2 8.7923949e-16 
4531.5 6.3360854e-16 
4531.8 7.7521519e-16 
4532.1 8.7519165e-16 
4532.4 6.4631536e-16 
4532.7 7.1654318e-16 
4533.0 8.3788382e-16 
4533.3 9.7694315e-16 
4533.6 6.1074484e-16 
4533.9 6.9332201e-16 
4534.2 6.7997969e-16 
4534.5 5.9820304e-16 
4534.8 1.0325225e-15 
4535.1 6.1719778e-16 
4535.5 4.7877095e-16 
4535.8 6.8912392e-16 
4536.1 7.7989107e-16 
4536.4 7.1114214e-16 
4536.7 7.5908513e-16 
4537.0 6.9435288e-16 
4537.3 6.7386623e-16 
4537.6 8.1508064e-16 
4537.9 8.2849635e-16 
4538.2 8.7553901e-16 
4538.5 7.56868e-16 
4538.8 7.6508228e-16 
4539.0 7.9744359e-16 
4539.3 7.404313e-16 
4539.6 8.710303e-16 
4539.9 7.8602782e-16 
4540.2 9.0085499e-16 
4540.6 8.1816558e-16 
4540.9 7.5020566e-16 
4541.2 8.9266317e-16 
4541.5 7.8259987e-16 
4541.8 7.7868567e-16 
4542.1 7.4368743e-16 
4542.4 6.6506891e-16 
4542.7 7.467665e-16 
4543.0 7.4423602e-16 
4543.3 7.5545615e-16 
4543.6 7.6284397e-16 
4543.9 7.4977968e-16 
4544.2 8.1136744e-16 
4544.5 8.1544432e-16 
4544.8 8.2697624e-16 
4545.1 7.4050579e-16 
4545.4 7.6859412e-16 
4545.8 7.4670065e-16 
4546.1 7.4374699e-16 
4546.4 8.5582281e-16 
4546.7 9.0256939e-16 
4547.0 8.5746776e-16 
4547.3 7.3527575e-16 
4547.6 7.3852618e-16 
4547.9 8.2238275e-16 
4548.2 8.0705125e-16 
4548.5 8.0673812e-16 
4548.8 7.9764585e-16 
4549.1 9.3843832e-16 
4549.3 7.9538147e-16 
4549.6 8.5870522e-16 
4549.9 7.026321e-16 
4550.2 8.3778927e-16 
4550.6 8.1365586e-16 
4550.9 8.3825597e-16 
4551.2 6.8478221e-16 
4551.5 9.3352661e-16 
4551.8 8.0699331e-16 
4552.1 8.4155657e-16 
4552.4 7.9873015e-16 
4552.7 7.1516248e-16 
4553.0 8.1600435e-16 
4553.3 7.951157e-16 
4553.6 8.1793245e-16 
4553.9 8.0034064e-16 
4554.2 7.2542639e-16 
4554.5 7.5715864e-16 
4554.8 8.7800688e-16 
4555.2 8.6499278e-16 
4555.5 8.7340627e-16 
4555.8 9.4956476e-16 
4556.1 6.6316071e-16 
4556.4 1.1098009e-15 
4556.7 8.5575662e-16 
4557.0 7.8184217e-16 
4557.3 7.3148055e-16 
4557.6 6.5741374e-16 
4557.9 7.7111639e-16 
4558.2 8.8280148e-16 
4558.5 8.9969805e-16 
4558.8 7.490531e-16 
4559.1 7.4892593e-16 
4559.5 7.430546e-16 
4559.7 8.5052805e-16 
4560.0 7.9783323e-16 
4560.3 7.6161774e-16 
4560.6 9.3968503e-16 
4560.9 6.9412843e-16 
4561.2 8.5067101e-16 
4561.5 1.0052048e-15 
4561.8 6.9287457e-16 
4562.1 7.1811231e-16 
4562.4 8.8412888e-16 
4562.7 8.2191549e-16 
4563.0 7.8585616e-16 
4563.3 8.2456296e-16 
4563.7 6.9603168e-16 
4564.0 6.1549807e-16 
4564.3 8.0625159e-16 
4564.6 7.6812981e-16 
4564.9 6.4392382e-16 
4565.2 6.6338604e-16 
4565.5 8.218342e-16 
4565.8 6.9682927e-16 
4566.1 6.7805779e-16 
4566.4 9.1720296e-16 
4566.7 7.4120151e-16 
4567.0 7.602379e-16 
4567.3 7.7682585e-16 
4567.7 6.3962933e-16 
4568.0 8.1336755e-16 
4568.3 7.7432975e-16 
4568.6 7.7766434e-16 
4568.9 6.7300071e-16 
4569.2 6.4713861e-16 
4569.5 7.4337049e-16 
4569.8 7.76826e-16 
4570.0 7.2149779e-16 
4570.3 8.498305e-16 
4570.6 9.0005618e-16 
4570.9 7.7702743e-16 
4571.2 7.4908472e-16 
4571.6 7.7043511e-16 
4571.9 7.3869587e-16 
4572.2 8.0052275e-16 
4572.5 5.9693438e-16 
4572.8 7.3530855e-16 
4573.1 7.7661489e-16 
4573.4 1.0305558e-15 
4573.7 7.4875304e-16 
4574.0 7.4423405e-16 
4574.3 9.1953468e-16 
4574.6 8.6305734e-16 
4574.9 9.6666436e-16 
4575.3 7.0996362e-16 
4575.6 7.4568004e-16 
4575.9 6.1500355e-16 
4576.2 8.0532403e-16 
4576.5 1.0054769e-15 
4576.8 6.1275007e-16 
4577.1 8.5236429e-16 
4577.4 8.3035123e-16 
4577.7 8.5092695e-16 
4578.0 8.0495343e-16 
4578.3 8.837214e-16 
4578.6 9.7318296e-16 
4579.0 8.3700378e-16 
4579.3 7.4496483e-16 
4579.6 7.4144982e-16 
4579.9 7.6831002e-16 
4580.1 7.4021305e-16 
4580.4 9.5423241e-16 
4580.7 8.3452807e-16 
4581.0 6.7935262e-16 
4581.3 7.7263508e-16 
4581.6 7.788023e-16 
4581.9 7.0365916e-16 
4582.2 7.7302725e-16 
4582.6 8.3208396e-16 
4582.9 8.0725425e-16 
4583.2 8.9342816e-16 
4583.5 7.3313433e-16 
4583.8 7.6268208e-16 
4584.1 7.1278706e-16 
4584.4 7.73905e-16 
4584.7 6.6804481e-16 
4585.0 8.3531403e-16 
4585.3 6.2629418e-16 
4585.6 7.7301219e-16 
4586.0 8.6483755e-16 
4586.3 7.5302221e-16 
4586.6 7.8199589e-16 
4586.9 7.5426093e-16 
4587.2 7.7529908e-16 
4587.5 7.5281151e-16 
4587.8 8.4366595e-16 
4588.1 7.5502806e-16 
4588.4 8.6028247e-16 
4588.7 7.8958434e-16 
4589.0 8.9951558e-16 
4589.4 6.5760887e-16 
4589.7 8.2119184e-16 
4590.0 7.5281781e-16 
4590.3 9.3613421e-16 
4590.5 8.1187669e-16 
4590.8 8.2145002e-16 
4591.1 6.7585751e-16 
4591.4 7.2815961e-16 
4591.7 8.8056017e-16 
4592.0 6.9501239e-16 
4592.3 8.7924053e-16 
4592.7 7.6850317e-16 
4593.0 9.1463427e-16 
4593.3 8.1021565e-16 
4593.6 6.6997214e-16 
4593.9 7.516523e-16 
4594.2 7.4485534e-16 
4594.5 7.875881e-16 
4594.8 7.7994633e-16 
4595.1 7.2560041e-16 
4595.4 8.0551681e-16 
4595.7 8.2447098e-16 
4596.1 7.1792815e-16 
4596.4 7.304562e-16 
4596.7 7.0571191e-16 
4597.0 8.154746e-16 
4597.3 9.0803341e-16 
4597.6 9.7184057e-16 
4597.9 9.0125997e-16 
4598.2 7.0688034e-16 
4598.5 7.2594604e-16 
4598.8 6.5643643e-16 
4599.2 8.9254205e-16 
4599.5 5.7321604e-16 
4599.8 7.7191013e-16 
4600.1 7.7710668e-16 
4600.4 6.9358585e-16 
4600.6 6.4172508e-16 
4600.9 6.7611762e-16 
4601.2 7.9003057e-16 
4601.5 7.943166e-16 
4601.8 8.8874438e-16 
4602.2 8.8451852e-16 
4602.5 7.6680898e-16 
4602.8 8.2044895e-16 
4603.1 8.2343422e-16 
4603.4 7.9072054e-16 
4603.7 8.3437485e-16 
4604.0 7.9984929e-16 
4604.3 8.2779406e-16 
4604.6 8.4643022e-16 
4604.9 8.6717261e-16 
4605.3 7.1274949e-16 
4605.6 6.866512e-16 
4605.9 7.5855816e-16 
4606.2 8.6636278e-16 
4606.5 9.123182e-16 
4606.8 9.0943258e-16 
4607.1 7.6535595e-16 
4607.4 8.555571e-16 
4607.7 7.8126143e-16 
4608.0 9.3428995e-16 
4608.4 9.7878503e-16 
4608.7 9.0750957e-16 
4609.0 8.6089181e-16 
4609.3 8.0844955e-16 
4609.6 7.8546389e-16 
4609.9 7.4483219e-16 
4610.2 8.3919594e-16 
4610.5 7.8498011e-16 
4610.8 7.644264e-16 
4611.1 8.0220087e-16 
4611.4 8.5894356e-16 
4611.7 8.1700852e-16 
4612.0 8.4864383e-16 
4612.3 8.328504e-16 
4612.6 6.2365228e-16 
4612.9 8.3853584e-16 
4613.2 8.4161901e-16 
4613.5 1.0050608e-15 
4613.8 7.3732047e-16 
4614.2 7.5216746e-16 
4614.5 7.960364e-16 
4614.8 8.3687745e-16 
4615.1 7.8551104e-16 
4615.4 8.9217347e-16 
4615.7 7.4468777e-16 
4616.0 6.8028394e-16 
4616.3 8.4156875e-16 
4616.6 6.2783504e-16 
4617.0 8.3158025e-16 
4617.3 9.0439064e-16 
4617.6 8.6637733e-16 
4617.9 8.3238095e-16 
4618.2 9.2009261e-16 
4618.5 6.1529325e-16 
4618.8 8.5293489e-16 
4619.1 8.0959573e-16 
4619.4 7.4584542e-16 
4619.8 7.7078869e-16 
4620.1 7.7959432e-16 
4620.4 8.0515293e-16 
4620.7 9.2232592e-16 
4621.0 6.2026693e-16 
4621.2 7.8762356e-16 
4621.5 7.7560689e-16 
4621.8 8.179805e-16 
4622.1 7.3584357e-16 
4622.5 8.1379894e-16 
4622.8 8.0633646e-16 
4623.1 7.3351497e-16 
4623.4 8.1358551e-16 
4623.7 8.4652534e-16 
4624.0 7.6184248e-16 
4624.3 7.8439844e-16 
4624.6 9.1758112e-16 
4624.9 8.0419412e-16 
4625.3 8.8289001e-16 
4625.6 8.1723915e-16 
4625.9 7.4560489e-16 
4626.2 8.8678947e-16 
4626.5 7.1741358e-16 
4626.8 9.6364253e-16 
4627.1 7.0138174e-16 
4627.4 9.8336353e-16 
4627.8 8.4446393e-16 
4628.1 8.3574085e-16 
4628.4 7.5809926e-16 
4628.7 7.0708753e-16 
4629.0 8.4922081e-16 
4629.3 8.5558991e-16 
4629.6 8.300366e-16 
4629.9 9.524001e-16 
4630.2 8.2880653e-16 
4630.6 7.68063e-16 
4630.9 7.1683769e-16 
4631.2 8.4802103e-16 
4631.4 8.7919591e-16 
4631.7 8.2547153e-16 
4632.0 8.8131109e-16 
4632.3 7.2969941e-16 
4632.6 7.510922e-16 
4633.0 7.7765195e-16 
4633.3 7.4697184e-16 
4633.6 9.3912243e-16 
4633.9 8.4019628e-16 
4634.2 9.288209e-16 
4634.5 8.250445e-16 
4634.8 7.1481011e-16 
4635.1 7.808478e-16 
4635.5 7.9150908e-16 
4635.8 8.4634937e-16 
4636.1 7.4272878e-16 
4636.4 9.0048012e-16 
4636.7 8.8337071e-16 
4637.0 8.3590139e-16 
4637.3 8.8789618e-16 
4637.6 7.97452e-16 
4638.0 7.9736709e-16 
4638.3 7.2521096e-16 
4638.6 7.0983287e-16 
4638.9 7.6547974e-16 
4639.2 8.3241028e-16 
4639.5 6.9914001e-16 
4639.8 8.7994146e-16 
4640.1 8.1558634e-16 
4640.5 7.7375051e-16 
4640.8 9.2986275e-16 
4641.1 7.3246802e-16 
4641.4 7.6875345e-16 
4641.7 7.9685681e-16 
4641.9 7.4568088e-16 
4642.2 8.6234836e-16 
4642.5 9.07045e-16 
4642.9 8.1424043e-16 
4643.2 8.5504314e-16 
4643.5 8.7055392e-16 
4643.8 8.3182047e-16 
4644.1 7.7481985e-16 
4644.4 7.3383257e-16 
4644.7 8.0329025e-16 
4645.0 8.4197375e-16 
4645.4 9.1082613e-16 
4645.7 7.7080913e-16 
4646.0 7.2460761e-16 
4646.3 9.1108069e-16 
4646.6 7.6691811e-16 
4646.9 8.0785274e-16 
4647.2 8.7687131e-16 
4647.5 7.3323662e-16 
4647.9 6.5333867e-16 
4648.2 8.8291169e-16 
4648.5 9.133874e-16 
4648.8 8.9192791e-16 
4649.1 8.0000546e-16 
4649.4 6.2818301e-16 
4649.7 7.9660346e-16 
4650.1 7.2507156e-16 
4650.4 6.7388001e-16 
4650.7 8.1182572e-16 
4651.0 8.8760411e-16 
4651.3 7.4640304e-16 
4651.6 8.443199e-16 
4651.9 6.660272e-16 
4652.1 7.4613276e-16 
4652.5 7.6234182e-16 
4652.8 7.8061678e-16 
4653.1 7.6754711e-16 
4653.4 7.4330498e-16 
4653.7 7.9965347e-16 
4654.0 8.4618269e-16 
4654.3 7.2592901e-16 
4654.7 9.0434092e-16 
4655.0 7.7415178e-16 
4655.3 8.6459681e-16 
4655.6 8.0235204e-16 
4655.9 8.0885715e-16 
4656.2 9.1724971e-16 
4656.5 8.0093563e-16 
4656.8 9.0721707e-16 
4657.2 8.7238588e-16 
4657.5 8.1004096e-16 
4657.8 7.2656822e-16 
4658.1 7.5279921e-16 
4658.4 7.8292899e-16 
4658.7 7.3176667e-16 
4659.0 7.3426179e-16 
4659.4 7.4526951e-16 
4659.7 8.2550862e-16 
4660.0 6.8532027e-16 
4660.3 8.3754331e-16 
4660.6 6.9430716e-16 
4660.9 6.67476e-16 
4661.2 7.0457894e-16 
4661.6 6.8850651e-16 
4661.9 8.7147132e-16 
4662.2 8.3234269e-16 
4662.4 7.7724452e-16 
4662.7 7.5748939e-16 
4663.0 7.938079e-16 
4663.3 7.3998481e-16 
4663.7 7.3413605e-16 
4664.0 7.285759e-16 
4664.3 7.9742088e-16 
4664.6 6.3360829e-16 
4664.9 8.2451625e-16 
4665.2 7.6760629e-16 
4665.5 8.3287894e-16 
4665.9 8.6516372e-16 
4666.2 7.3767544e-16 
4666.5 6.500366e-16 
4666.8 8.3298349e-16 
4667.1 7.5732579e-16 
4667.4 7.1330432e-16 
4667.7 7.5551203e-16 
4668.1 9.3695133e-16 
4668.4 7.8351523e-16 
4668.7 8.1229013e-16 
4669.0 8.8429964e-16 
4669.3 7.5722809e-16 
4669.6 7.368672e-16 
4669.9 7.8139215e-16 
4670.3 6.937138e-16 
4670.6 6.7339688e-16 
4670.9 7.2734027e-16 
4671.2 9.0241354e-16 
4671.5 8.2618876e-16 
4671.8 8.1802038e-16 
4672.1 8.104197e-16 
4672.5 7.8926537e-16 
4672.7 7.6904003e-16 
4673.0 7.820647e-16 
4673.3 8.4913394e-16 
4673.6 7.7226372e-16 
4673.9 7.63064e-16 
4674.2 8.7337993e-16 
4674.6 7.9871008e-16 
4674.9 8.1496492e-16 
4675.2 9.4028123e-16 
4675.5 7.000346e-16 
4675.8 8.7389614e-16 
4676.1 6.6708255e-16 
4676.5 8.5751806e-16 
4676.8 7.0177883e-16 
4677.1 8.1940204e-16 
4677.4 7.1445288e-16 
4677.7 9.0451047e-16 
4678.0 7.5764473e-16 
4678.3 7.8105768e-16 
4678.7 8.7782778e-16 
4679.0 8.4731146e-16 
4679.3 7.0449616e-16 
4679.6 7.7133664e-16 
4679.9 6.6953006e-16 
4680.2 7.0966613e-16 
4680.5 8.2422048e-16 
4680.9 7.5464505e-16 
4681.2 6.9031996e-16 
4681.5 8.6409965e-16 
4681.8 8.8049863e-16 
4682.1 8.5492182e-16 
4682.4 7.1027938e-16 
4682.8 7.3948099e-16 
4683.0 7.8972461e-16 
4683.3 7.0006479e-16 
4683.6 7.6183667e-16 
4683.9 8.3578126e-16 
4684.2 7.5351857e-16 
4684.5 8.0583974e-16 
4684.9 7.7772259e-16 
4685.2 8.7632359e-16 
4685.5 7.139376e-16 
4685.8 8.3299363e-16 
4686.1 8.4854415e-16 
4686.4 8.2531539e-16 
4686.8 8.3428223e-16 
4687.1 8.9599228e-16 
4687.4 8.3571707e-16 
4687.7 8.2362216e-16 
4688.0 6.8144647e-16 
4688.3 7.1915837e-16 
4688.7 7.5042183e-16 
4689.0 7.361593e-16 
4689.3 8.7909922e-16 
4689.6 7.7265207e-16 
4689.9 8.0198747e-16 
4690.2 7.3982797e-16 
4690.5 7.3335948e-16 
4690.9 7.3922077e-16 
4691.2 7.967942e-16 
4691.5 6.5191256e-16 
4691.8 7.6942334e-16 
4692.1 7.339331e-16 
4692.4 8.7944746e-16 
4692.8 8.5181706e-16 
4693.1 6.8649167e-16 
4693.3 7.2167234e-16 
4693.6 8.2328801e-16 
4693.9 7.1821194e-16 
4694.2 7.1787781e-16 
4694.6 7.823681e-16 
4694.9 8.1740663e-16 
4695.2 8.5545846e-16 
4695.5 7.4345639e-16 
4695.8 8.1542815e-16 
4696.1 7.0582796e-16 
4696.5 8.3010181e-16 
4696.8 7.5405439e-16 
4697.1 6.9454409e-16 
4697.4 7.6788195e-16 
4697.7 8.1011001e-16 
4698.0 7.9229936e-16 
4698.4 7.8799745e-16 
4698.7 8.1373093e-16 
4699.0 7.9492551e-16 
4699.3 7.2879956e-16 
4699.6 7.9588884e-16 
4699.9 8.1123928e-16 
4700.3 7.4678691e-16 
4700.6 7.3533367e-16 
4700.9 8.0868229e-16 
4701.2 8.1966852e-16 
4701.5 8.3201254e-16 
4701.8 8.7819099e-16 
4702.2 7.9159581e-16 
4702.5 7.2728735e-16 
4702.8 8.2191459e-16 
4703.1 8.2617223e-16 
4703.4 7.8085534e-16 
4703.6 8.2487785e-16 
4704.0 7.9556311e-16 
4704.3 6.7282702e-16 
4704.6 8.6287505e-16 
4704.9 8.4836668e-16 
4705.2 7.9411104e-16 
4705.5 7.4959412e-16 
4705.9 7.5430137e-16 
4706.2 7.8350403e-16 
4706.5 8.2274843e-16 
4706.8 8.4093311e-16 
4707.1 7.4127546e-16 
4707.4 7.6786025e-16 
4707.8 8.013267e-16 
4708.1 7.6251897e-16 
4708.4 7.6645292e-16 
4708.7 7.6663435e-16 
4709.0 6.9514341e-16 
4709.3 7.6291428e-16 
4709.7 7.8049822e-16 
4710.0 6.6295481e-16 
4710.3 7.6405399e-16 
4710.6 8.5339498e-16 
4710.9 7.4104101e-16 
4711.2 7.3620959e-16 
4711.6 7.9810266e-16 
4711.9 8.7989021e-16 
4712.2 7.3619673e-16 
4712.5 7.1483242e-16 
4712.8 7.1141683e-16 
4713.2 7.6399822e-16 
4713.5 7.1939646e-16 
4713.7 7.7443801e-16 
4714.0 7.6956952e-16 
4714.3 6.5227241e-16 
4714.6 7.7324463e-16 
4715.0 7.434533e-16 
4715.3 7.6876245e-16 
4715.6 7.4586118e-16 
4715.9 8.5436021e-16 
4716.2 8.0505233e-16 
4716.5 7.5635389e-16 
4716.9 7.1240244e-16 
4717.2 7.7515658e-16 
4717.5 7.5479132e-16 
4717.8 8.4968898e-16 
4718.1 7.8781581e-16 
4718.5 6.9411523e-16 
4718.8 7.574503e-16 
4719.1 6.5149855e-16 
4719.4 7.1922033e-16 
4719.7 7.4039543e-16 
4720.0 7.8486606e-16 
4720.4 6.4643293e-16 
4720.7 7.5173193e-16 
4721.0 7.808143e-16 
4721.3 7.5290487e-16 
4721.6 6.6148681e-16 
4721.9 7.3324752e-16 
4722.3 8.5554623e-16 
4722.6 7.3345643e-16 
4722.9 6.88502e-16 
4723.2 7.7161392e-16 
4723.5 8.1251073e-16 
4723.9 7.9652953e-16 
4724.1 7.0789808e-16 
4724.4 7.3263635e-16 
4724.7 7.6720616e-16 
4725.0 7.9535415e-16 
4725.3 7.7270687e-16 
4725.7 7.1770753e-16 
4726.0 7.1925326e-16 
4726.3 6.5186741e-16 
4726.6 7.2906018e-16 
4726.9 7.3032355e-16 
4727.3 9.1573271e-16 
4727.6 7.6695131e-16 
4727.9 7.4191967e-16 
4728.2 7.6295689e-16 
4728.5 7.766116e-16 
4728.9 6.6604266e-16 
4729.2 8.1151727e-16 
4729.5 7.329825e-16 
4729.8 7.7728902e-16 
4730.1 8.8382729e-16 
4730.4 7.8767202e-16 
4730.8 8.1312598e-16 
4731.1 6.4728169e-16 
4731.4 7.5557667e-16 
4731.7 7.5477245e-16 
4732.0 6.8362852e-16 
4732.4 8.7772658e-16 
4732.7 7.0048402e-16 
4733.0 7.8818567e-16 
4733.3 7.3573893e-16 
4733.6 7.1691809e-16 
4734.0 6.6549964e-16 
4734.2 7.8616276e-16 
4734.5 6.7718303e-16 
4734.8 7.6386562e-16 
4735.1 8.160704e-16 
4735.4 6.070391e-16 
4735.8 6.5288561e-16 
4736.1 7.9224576e-16 
4736.4 7.732238e-16 
4736.7 8.221513e-16 
4737.0 8.1895834e-16 
4737.4 6.3573671e-16 
4737.7 8.2316864e-16 
4738.0 7.196499e-16 
4738.3 8.0168498e-16 
4738.6 7.425006e-16 
4739.0 7.7279285e-16 
4739.3 6.1825824e-16 
4739.6 7.6107033e-16 
4739.9 7.8755973e-16 
4740.2 6.6498386e-16 
4740.6 7.3647829e-16 
4740.9 8.4483829e-16 
4741.2 8.0122551e-16 
4741.5 7.6846627e-16 
4741.8 7.1501267e-16 
4742.1 7.4159617e-16 
4742.5 7.5303363e-16 
4742.8 9.6566758e-16 
4743.1 7.5993664e-16 
4743.4 7.6061615e-16 
4743.7 7.3108242e-16 
4744.1 7.3622998e-16 
4744.4 7.2057894e-16 
4744.6 7.6129687e-16 
4744.9 7.1763357e-16 
4745.2 6.4197283e-16 
4745.6 7.2596603e-16 
4745.9 6.2099992e-16 
4746.2 7.996461e-16 
4746.5 6.2626973e-16 
4746.8 8.6619625e-16 
4747.2 7.895262e-16 
4747.5 7.2055214e-16 
4747.8 7.4971253e-16 
4748.1 7.5135924e-16 
4748.4 8.3264964e-16 
4748.8 7.1332875e-16 
4749.1 7.1440186e-16 
4749.4 7.8774949e-16 
4749.7 7.430269e-16 
4750.0 7.6274623e-16 
4750.4 6.9905146e-16 
4750.7 7.504487e-16 
4751.0 7.0290713e-16 
4751.3 7.2594108e-16 
4751.6 6.9503619e-16 
4752.0 7.7498369e-16 
4752.3 7.8376828e-16 
4752.6 7.5171346e-16 
4752.9 7.0852195e-16 
4753.2 7.8812495e-16 
4753.6 7.9177582e-16 
4753.9 6.9250565e-16 
4754.2 7.730585e-16 
4754.5 7.2386227e-16 
4754.8 7.7117092e-16 
4755.1 7.7526359e-16 
4755.4 7.3434977e-16 
4755.7 7.9463939e-16 
4756.0 7.6748272e-16 
4756.3 6.745286e-16 
4756.7 7.755948e-16 
4757.0 9.4525717e-16 
4757.3 8.0684638e-16 
4757.6 7.3195231e-16 
4757.9 7.9390183e-16 
4758.3 8.5525298e-16 
4758.6 7.4083717e-16 
4758.9 7.0992488e-16 
4759.2 7.8487364e-16 
4759.5 7.5420644e-16 
4759.9 6.9947788e-16 
4760.2 7.7134341e-16 
4760.5 8.4193159e-16 
4760.8 7.1511727e-16 
4761.2 7.3924436e-16 
4761.5 6.5443592e-16 
4761.8 7.5758645e-16 
4762.1 8.4099776e-16 
4762.4 7.999264e-16 
4762.8 7.6296445e-16 
4763.1 7.4503091e-16 
4763.4 7.8148883e-16 
4763.7 7.2189269e-16 
4764.0 7.2263417e-16 
4764.4 7.1190875e-16 
4764.7 7.8324268e-16 
4765.0 7.8163902e-16 
4765.2 7.9270976e-16 
4765.5 7.3532699e-16 
4765.9 6.2448247e-16 
4766.2 8.0997693e-16 
4766.5 7.20476e-16 
4766.8 7.5722848e-16 
4767.1 8.2340256e-16 
4767.5 7.0899446e-16 
4767.8 7.8371807e-16 
4768.1 7.3737317e-16 
4768.4 7.394254e-16 
4768.8 6.9565694e-16 
4769.1 7.3726735e-16 
4769.4 7.8047951e-16 
4769.7 8.4911685e-16 
4770.0 6.7321491e-16 
4770.4 7.136446e-16 
4770.7 6.2767986e-16 
4771.0 6.3076463e-16 
4771.3 7.90242e-16 
4771.6 7.4323634e-16 
4772.0 6.9655684e-16 
4772.3 8.2348823e-16 
4772.6 6.6735157e-16 
4772.9 7.0778584e-16 
4773.3 6.9968725e-16 
4773.6 6.9521346e-16 
4773.9 7.0759529e-16 
4774.2 7.229981e-16 
4774.5 8.49912e-16 
4774.9 7.9989505e-16 
4775.2 7.5408311e-16 
4775.4 7.4062587e-16 
4775.7 7.5366464e-16 
4776.0 7.2244376e-16 
4776.4 6.9087831e-16 
4776.7 7.4255115e-16 
4777.0 8.4239695e-16 
4777.3 6.945082e-16 
4777.7 7.1229315e-16 
4778.0 7.4058245e-16 
4778.3 7.495917e-16 
4778.6 7.5080164e-16 
4778.9 7.4107174e-16 
4779.3 6.3576156e-16 
4779.6 6.942484e-16 
4779.9 7.1173311e-16 
4780.2 7.3566231e-16 
4780.6 7.0365714e-16 
4780.9 8.7241068e-16 
4781.2 7.6975957e-16 
4781.5 7.4459595e-16 
4781.8 7.5983233e-16 
4782.2 7.3094485e-16 
4782.5 6.9258847e-16 
4782.8 7.5649626e-16 
4783.1 7.6159556e-16 
4783.5 7.814381e-16 
4783.8 7.5750776e-16 
4784.1 6.2718194e-16 
4784.4 7.2761726e-16 
4784.7 7.4096395e-16 
4785.1 8.0585268e-16 
4785.4 8.1825303e-16 
4785.6 6.3335649e-16 
4785.9 6.5881013e-16 
4786.3 6.5628161e-16 
4786.6 8.3463592e-16 
4786.9 7.4531987e-16 
4787.2 7.1821596e-16 
4787.5 6.7862175e-16 
4787.9 7.8045704e-16 
4788.2 8.2547779e-16 
4788.5 7.6073104e-16 
4788.8 6.7284888e-16 
4789.2 7.5175422e-16 
4789.5 7.7925635e-16 
4789.8 7.0716642e-16 
4790.1 7.3510558e-16 
4790.4 7.2883343e-16 
4790.8 7.4248381e-16 
4791.1 7.3559919e-16 
4791.4 7.4374836e-16 
4791.7 7.8528418e-16 
4792.1 8.189239e-16 
4792.4 7.2069913e-16 
4792.7 8.7338696e-16 
4793.0 7.9887272e-16 
4793.4 7.6257398e-16 
4793.7 6.9578825e-16 
4794.0 7.4181005e-16 
4794.3 7.6702591e-16 
4794.6 8.1181783e-16 
4795.0 6.4906317e-16 
4795.3 6.8917232e-16 
4795.6 6.9229339e-16 
4795.9 6.5768093e-16 
4796.2 7.6203443e-16 
4796.5 7.5372489e-16 
4796.8 7.0172788e-16 
4797.1 6.899068e-16 
4797.5 6.985157e-16 
4797.8 6.5274037e-16 
4798.1 7.7979149e-16 
4798.4 7.6766437e-16 
4798.7 8.101188e-16 
4799.1 8.071984e-16 
4799.4 7.0004361e-16 
4799.7 6.9450366e-16 
4800.0 8.5427895e-16 
4800.4 6.3153013e-16 
4800.7 7.8849206e-16 
4801.0 7.7674871e-16 
4801.3 8.1412001e-16 
4801.7 7.0157249e-16 
4802.0 6.8345206e-16 
4802.3 7.4535067e-16 
4802.6 6.5389891e-16 
4802.9 6.7201942e-16 
4803.3 6.494852e-16 
4803.6 7.2193595e-16 
4803.9 7.6315195e-16 
4804.2 6.7414383e-16 
4804.6 6.6270656e-16 
4804.9 7.9400227e-16 
4805.2 7.6978788e-16 
4805.5 6.8035351e-16 
4805.9 6.6130201e-16 
4806.2 7.1082235e-16 
4806.4 6.3935325e-16 
4806.7 8.2986465e-16 
4807.1 7.3814385e-16 
4807.4 8.0258423e-16 
4807.7 7.5033503e-16 
4808.0 8.0784468e-16 
4808.4 7.3529936e-16 
4808.7 6.1588342e-16 
4809.0 7.3700403e-16 
4809.3 7.6120635e-16 
4809.6 6.4348842e-16 
4810.0 7.4079549e-16 
4810.3 7.594091e-16 
4810.6 7.8934984e-16 
4810.9 6.4253357e-16 
4811.3 6.999302e-16 
4811.6 7.2891087e-16 
4811.9 7.7963837e-16 
4812.2 6.8267375e-16 
4812.6 6.9755467e-16 
4812.9 6.8567019e-16 
4813.2 6.3321893e-16 
4813.5 6.8706955e-16 
4813.9 6.1044669e-16 
4814.2 6.284684e-16 
4814.5 5.3272097e-16 
4814.8 5.8093407e-16 
4815.2 7.7168542e-16 
4815.5 8.4055963e-16 
4815.8 8.8492583e-16 
4816.1 8.0297332e-16 
4816.5 8.7571057e-16 
4816.7 9.0200785e-16 
4817.0 9.6334115e-16 
4817.3 1.0223204e-15 
4817.7 8.4832239e-16 
4818.0 8.417879e-16 
4818.3 6.4650575e-16 
4818.6 9.1186864e-16 
4819.0 7.7008447e-16 
4819.3 7.8649404e-16 
4819.6 8.9668223e-16 
4819.9 7.8671728e-16 
4820.3 8.7439191e-16 
4820.6 8.1339524e-16 
4820.9 8.1483128e-16 
4821.2 7.6661256e-16 
4821.5 9.0615793e-16 
4821.9 8.6582561e-16 
4822.2 7.5230381e-16 
4822.5 8.5350648e-16 
4822.8 7.211642e-16 
4823.2 7.8863162e-16 
4823.5 6.9595509e-16 
4823.8 7.4884239e-16 
4824.1 7.7425123e-16 
4824.5 8.6933063e-16 
4824.8 8.7488989e-16 
4825.1 9.6192883e-16 
4825.4 8.7103371e-16 
4825.8 7.8758735e-16 
4826.1 7.6952241e-16 
4826.4 9.424691e-16 
4826.7 7.6424224e-16 
4827.0 7.9434177e-16 
4827.3 7.5328091e-16 
4827.6 7.3871832e-16 
4827.9 8.0277138e-16 
4828.3 7.9862962e-16 
4828.6 7.8707425e-16 
4828.9 7.9434405e-16 
4829.3 6.9329326e-16 
4829.6 5.6881748e-16 
4829.9 7.857802e-16 
4830.2 7.6717143e-16 
4830.6 6.7740624e-16 
4830.9 8.0257175e-16 
4831.2 9.1280355e-16 
4831.5 8.175805e-16 
4831.9 8.4605015e-16 
4832.2 8.0361381e-16 
4832.5 8.3330364e-16 
4832.8 9.2249367e-16 
4833.2 8.2628605e-16 
4833.5 8.6137799e-16 
4833.8 7.956509e-16 
4834.1 6.8276678e-16 
4834.5 9.490422e-16 
4834.8 7.2625835e-16 
4835.1 7.9963874e-16 
4835.4 7.6268947e-16 
4835.8 5.6146428e-16 
4836.1 7.8619934e-16 
4836.4 6.4415983e-16 
4836.7 7.6050279e-16 
4837.1 7.7121086e-16 
4837.3 7.3679513e-16 
4837.6 7.9205888e-16 
4837.9 7.9564079e-16 
4838.3 7.5534774e-16 
4838.6 7.7606637e-16 
4838.9 6.1828399e-16 
4839.2 6.7600209e-16 
4839.6 6.8970244e-16 
4839.9 6.9467272e-16 
4840.2 7.9275754e-16 
4840.5 9.1490763e-16 
4840.9 8.0657555e-16 
4841.2 8.2215408e-16 
4841.5 7.8927432e-16 
4841.9 8.3474942e-16 
4842.2 7.5277866e-16 
4842.5 8.6346441e-16 
4842.8 7.5752019e-16 
4843.2 7.6963391e-16 
4843.5 7.8336643e-16 
4843.8 7.0967518e-16 
4844.1 7.9418704e-16 
4844.5 7.5967286e-16 
4844.8 7.6799576e-16 
4845.1 8.2732548e-16 
4845.4 6.3816756e-16 
4845.8 7.6488939e-16 
4846.1 8.6992587e-16 
4846.4 6.4251291e-16 
4846.7 8.8875102e-16 
4847.1 8.096179e-16 
4847.3 7.5433779e-16 
4847.6 6.9220251e-16 
4848.0 7.9192193e-16 
4848.3 8.1899356e-16 
4848.6 8.1109927e-16 
4848.9 7.655875e-16 
4849.3 7.4786193e-16 
4849.6 7.8375963e-16 
4849.9 7.5310992e-16 
4850.2 6.7801567e-16 
4850.6 6.8730152e-16 
4850.9 6.9263909e-16 
4851.2 9.2719581e-16 
4851.5 6.988011e-16 
4851.9 7.3696535e-16 
4852.2 7.0434666e-16 
4852.5 7.7203311e-16 
4852.9 6.6522816e-16 
4853.2 6.4270474e-16 
4853.5 7.3065288e-16 
4853.8 6.1853766e-16 
4854.2 8.0650991e-16 
4854.5 6.8588505e-16 
4854.8 7.4906737e-16 
4855.1 8.5890754e-16 
4855.5 7.5129963e-16 
4855.8 8.3715948e-16 
4856.1 6.8061793e-16 
4856.5 6.6653428e-16 
4856.8 6.6037237e-16 
4857.1 8.5325561e-16 
4857.4 6.5980762e-16 
4857.7 6.973148e-16 
4858.0 6.7232775e-16 
4858.3 8.1305271e-16 
4858.6 6.5876339e-16 
4859.0 7.9146492e-16 
4859.3 8.9785871e-16 
4859.6 6.2649847e-16 
4860.0 6.6089122e-16 
4860.3 6.7544277e-16 
4860.6 7.2894186e-16 
4860.9 7.9079178e-16 
4861.3 7.399182e-16 
4861.6 8.4587515e-16 
4861.9 7.2961232e-16 
4862.2 8.4504983e-16 
4862.6 8.8476359e-16 
4862.9 6.3554712e-16 
4863.2 7.4495768e-16 
4863.6 8.7357522e-16 
4863.9 7.3668415e-16 
4864.2 7.4645792e-16 
4864.5 8.1750538e-16 
4864.9 7.17801e-16 
4865.2 7.6580009e-16 
4865.5 6.648354e-16 
4865.8 7.6878442e-16 
4866.2 6.8954099e-16 
4866.5 6.4768392e-16 
4866.8 9.2697043e-16 
4867.2 7.5023414e-16 
4867.5 7.1509681e-16 
4867.8 8.2572338e-16 
4868.0 7.7764712e-16 
4868.4 7.9154049e-16 
4868.7 7.8135409e-16 
4869.0 7.6535507e-16 
4869.4 7.1948524e-16 
4869.7 6.3713715e-16 
4870.0 7.4566908e-16 
4870.3 7.3319033e-16 
4870.7 7.835977e-16 
4871.0 7.3887727e-16 
4871.3 7.2027393e-16 
4871.7 6.4039216e-16 
4872.0 7.0933515e-16 
4872.3 6.7242903e-16 
4872.6 7.0572134e-16 
4873.0 7.4595818e-16 
4873.3 6.6624819e-16 
4873.6 7.5419331e-16 
4873.9 6.6762801e-16 
4874.3 7.5864545e-16 
4874.6 8.1620004e-16 
4874.9 5.8641569e-16 
4875.3 7.1063228e-16 
4875.6 6.8305772e-16 
4875.9 6.8446847e-16 
4876.2 7.1630076e-16 
4876.6 7.4226844e-16 
4876.9 8.1449757e-16 
4877.2 7.0635985e-16 
4877.6 6.7933156e-16 
4877.9 6.7211884e-16 
4878.2 8.5736593e-16 
4878.4 6.0097309e-16 
4878.8 8.1864501e-16 
4879.1 7.3885682e-16 
4879.4 7.3656326e-16 
4879.8 8.3491372e-16 
4880.1 7.2544699e-16 
4880.4 6.8313093e-16 
4880.7 6.5585396e-16 
4881.1 8.1835561e-16 
4881.4 5.2102728e-16 
4881.7 7.1163451e-16 
4882.1 6.6202024e-16 
4882.4 8.1361745e-16 
4882.7 9.181297e-16 
4883.1 6.9480129e-16 
4883.4 9.0530558e-16 
4883.7 7.1124051e-16 
4884.0 6.5520527e-16 
4884.4 6.838027e-16 
4884.7 6.2699022e-16 
4885.0 7.0173837e-16 
4885.4 7.9548647e-16 
4885.7 6.5376605e-16 
4886.0 7.4205612e-16 
4886.3 7.5351263e-16 
4886.7 7.9900357e-16 
4887.0 6.0290601e-16 
4887.3 7.0868281e-16 
4887.7 9.3667915e-16 
4888.0 6.8506357e-16 
4888.3 6.4719955e-16 
4888.5 7.9652066e-16 
4888.9 6.1375585e-16 
4889.2 6.4785941e-16 
4889.5 8.5933426e-16 
4889.9 7.0335569e-16 
4890.2 7.6777806e-16 
4890.5 7.6713061e-16 
4890.9 7.4307917e-16 
4891.2 7.0774484e-16 
4891.5 7.3115887e-16 
4891.8 5.392843e-16 
4892.2 8.3554624e-16 
4892.5 7.6347209e-16 
4892.8 7.506175e-16 
4893.2 8.2509427e-16 
4893.5 7.0364566e-16 
4893.8 7.0669091e-16 
4894.1 7.4283636e-16 
4894.5 6.3153588e-16 
4894.8 6.2761674e-16 
4895.1 6.9535439e-16 
4895.5 8.1974993e-16 
4895.8 7.661238e-16 
4896.1 6.5410722e-16 
4896.5 8.0290748e-16 
4896.8 6.8230832e-16 
4897.1 9.2658623e-16 
4897.4 8.0306789e-16 
4897.8 7.6223897e-16 
4898.1 7.4228202e-16 
4898.4 5.8178232e-16 
4898.7 6.2140514e-16 
4899.0 7.1038675e-16 
4899.3 7.3922399e-16 
4899.7 7.1310254e-16 
4900.0 6.7714952e-16 
4900.3 6.9290282e-16 
4900.6 7.2322785e-16 
4901.0 7.7523518e-16 
4901.3 7.0145942e-16 
4901.6 7.8251443e-16 
4902.0 7.5109095e-16 
4902.3 6.251646e-16 
4902.6 7.5358728e-16 
4903.0 7.9511439e-16 
4903.3 6.5520977e-16 
4903.6 7.1908471e-16 
4903.9 6.4079638e-16 
4904.3 8.4897717e-16 
4904.6 7.1266159e-16 
4904.9 5.3563559e-16 
4905.3 6.6874513e-16 
4905.6 7.0845088e-16 
4905.9 7.4642811e-16 
4906.3 9.8898442e-16 
4906.6 7.2842635e-16 
4906.9 7.8259912e-16 
4907.3 9.3046866e-16 
4907.6 6.9751658e-16 
4907.9 8.3969127e-16 
4908.2 6.4132788e-16 
4908.6 7.2534642e-16 
4908.9 6.5468257e-16 
4909.1 7.2051312e-16 
4909.5 7.8426181e-16 
4909.8 8.2292148e-16 
4910.1 6.1018481e-16 
4910.5 7.4857661e-16 
4910.8 7.2098597e-16 
4911.1 4.6707098e-16 
4911.4 6.9784328e-16 
4911.8 5.8789454e-16 
4912.1 5.4553902e-16 
4912.4 6.6612598e-16 
4912.8 6.7326741e-16 
4913.1 7.4701021e-16 
4913.4 8.2865914e-16 
4913.8 7.3403367e-16 
4914.1 5.7883888e-16 
4914.4 6.5167114e-16 
4914.8 7.8601595e-16 
4915.1 6.6298461e-16 
4915.4 8.1836902e-16 
4915.8 7.248557e-16 
4916.1 7.5826032e-16 
4916.4 6.5573925e-16 
4916.7 7.0603292e-16 
4917.1 7.4170064e-16 
4917.4 7.9512062e-16 
4917.7 6.2525025e-16 
4918.1 5.3541227e-16 
4918.4 7.5251208e-16 
4918.7 7.0837992e-16 
4919.1 6.304408e-16 
4919.3 9.0116581e-16 
4919.6 6.9338394e-16 
4920.0 6.4419526e-16 
4920.3 5.8020166e-16 
4920.6 6.6194726e-16 
4921.0 8.1719164e-16 
4921.3 7.6326579e-16 
4921.6 6.7834727e-16 
4921.9 6.9022822e-16 
4922.3 6.1988403e-16 
4922.6 6.7100573e-16 
4922.9 5.6817167e-16 
4923.3 8.4236148e-16 
4923.6 5.2544802e-16 
4923.9 6.8488941e-16 
4924.3 7.7050267e-16 
4924.6 7.6000976e-16 
4924.9 6.5830619e-16 
4925.3 6.9896662e-16 
4925.6 8.1391631e-16 
4925.9 7.6647497e-16 
4926.3 7.2757463e-16 
4926.6 6.156012e-16 
4926.9 6.2015949e-16 
4927.3 6.6844027e-16 
4927.6 8.6201913e-16 
4927.9 6.0163779e-16 
4928.3 7.9476897e-16 
4928.6 7.7547317e-16 
4928.9 6.016268e-16 
4929.2 6.7835385e-16 
4929.6 6.8688933e-16 
4929.8 6.5691607e-16 
4930.1 6.2990648e-16 
4930.5 5.7273469e-16 
4930.8 7.5292343e-16 
4931.1 6.317557e-16 
4931.5 8.114527e-16 
4931.8 6.9821121e-16 
4932.1 5.9819947e-16 
4932.5 7.6126725e-16 
4932.8 7.0154546e-16 
4933.1 8.2893775e-16 
4933.5 8.2086509e-16 
4933.8 6.6885959e-16 
4934.1 5.6816911e-16 
4934.5 5.6433085e-16 
4934.8 7.5163806e-16 
4935.1 6.4635307e-16 
4935.5 6.6298251e-16 
4935.8 6.9218819e-16 
4936.1 6.3661797e-16 
4936.5 6.8309283e-16 
4936.8 6.283829e-16 
4937.1 7.1920969e-16 
4937.5 6.1695072e-16 
4937.8 6.6474031e-16 
4938.1 7.8113615e-16 
4938.5 7.4599295e-16 
4938.8 6.278016e-16 
4939.1 7.1649136e-16 
4939.5 6.4387816e-16 
4939.8 6.0419132e-16 
4940.0 5.7605932e-16 
4940.3 7.5761645e-16 
4940.7 5.9357779e-16 
4941.0 6.592329e-16 
4941.3 6.8831679e-16 
4941.7 6.7736247e-16 
4942.0 7.1951125e-16 
4942.3 7.5542623e-16 
4942.7 7.6655441e-16 
4943.0 7.3005559e-16 
4943.3 7.585448e-16 
4943.7 7.0268924e-16 
4944.0 7.3396374e-16 
4944.3 7.0807698e-16 
4944.7 6.9587713e-16 
4945.0 6.7284268e-16 
4945.3 7.2309904e-16 
4945.7 5.9103874e-16 
4946.0 7.2887757e-16 
4946.3 6.6779141e-16 
4946.7 6.9043848e-16 
4947.0 5.9353286e-16 
4947.3 6.3484969e-16 
4947.7 6.8106997e-16 
4948.0 5.5430446e-16 
4948.3 7.3104795e-16 
4948.7 7.1799085e-16 
4949.0 7.4375286e-16 
4949.3 6.7671986e-16 
4949.7 6.1651948e-16 
4950.0 6.4159363e-16 
4950.2 7.5219909e-16 
4950.6 6.3096342e-16 
4950.9 6.6860078e-16 
4951.2 8.2185713e-16 
4951.6 7.3691919e-16 
4951.9 5.9631769e-16 
4952.2 6.1096054e-16 
4952.6 7.5832327e-16 
4952.9 6.6942494e-16 
4953.2 6.7720214e-16 
4953.6 5.1636552e-16 
4953.9 6.9266876e-16 
4954.2 6.5924974e-16 
4954.6 6.2154571e-16 
4954.9 7.0298029e-16 
4955.2 6.9271804e-16 
4955.6 7.3157637e-16 
4955.9 7.468543e-16 
4956.2 6.6349828e-16 
4956.6 7.4199452e-16 
4956.9 6.5148809e-16 
4957.2 6.8019955e-16 
4957.6 7.4412193e-16 
4957.9 6.6884355e-16 
4958.3 7.4959165e-16 
4958.6 7.1831193e-16 
4958.9 7.1350731e-16 
4959.3 7.8555092e-16 
4959.6 7.1473929e-16 
4959.9 4.9986299e-16 
4960.3 6.3325583e-16 
4960.5 6.6686343e-16 
4960.8 6.2400943e-16 
4961.2 6.9924801e-16 
4961.5 7.2817475e-16 
4961.8 6.618016e-16 
4962.2 7.2861793e-16 
4962.5 6.1681083e-16 
4962.8 6.1794025e-16 
4963.2 7.0537653e-16 
4963.5 6.1188275e-16 
4963.8 8.0740688e-16 
4964.2 5.6941571e-16 
4964.5 5.9218664e-16 
4964.8 5.9823891e-16 
4965.2 5.2899145e-16 
4965.5 6.0002249e-16 
4965.8 6.8299672e-16 
4966.2 6.8397699e-16 
4966.5 6.466726e-16 
4966.8 7.2208825e-16 
4967.2 6.8604644e-16 
4967.5 6.6727099e-16 
4967.8 6.1954098e-16 
4968.2 6.7550271e-16 
4968.5 6.3657821e-16 
4968.8 5.7027302e-16 
4969.2 7.1803606e-16 
4969.5 6.4812937e-16 
4969.9 6.9563705e-16 
4970.2 7.6813738e-16 
4970.5 7.1241329e-16 
4970.8 6.6038371e-16 
4971.1 7.0903398e-16 
4971.4 6.5059827e-16 
4971.8 7.8443311e-16 
4972.1 7.5999524e-16 
4972.4 7.33985e-16 
4972.8 7.2054298e-16 
4973.1 7.4020244e-16 
4973.4 7.2704088e-16 
4973.8 7.5186118e-16 
4974.1 6.9687094e-16 
4974.4 7.3310144e-16 
4974.8 6.4666922e-16 
4975.1 7.6433068e-16 
4975.4 6.118033e-16 
4975.8 7.213628e-16 
4976.1 5.5802023e-16 
4976.5 7.7384615e-16 
4976.8 6.5810925e-16 
4977.1 5.7336717e-16 
4977.5 6.1068554e-16 
4977.8 6.7760296e-16 
4978.1 5.9270727e-16 
4978.5 6.833641e-16 
4978.8 6.8783557e-16 
4979.1 6.8933793e-16 
4979.5 6.621855e-16 
4979.8 6.5149011e-16 
4980.1 6.5593836e-16 
4980.5 7.4895347e-16 
4980.8 6.8309367e-16 
4981.0 6.8393503e-16 
4981.4 7.3113975e-16 
4981.7 6.6677267e-16 
4982.1 5.9880067e-16 
4982.4 6.6475136e-16 
4982.7 7.7137169e-16 
4983.1 6.7033167e-16 
4983.4 5.8526193e-16 
4983.7 7.6648783e-16 
4984.1 6.6882891e-16 
4984.4 6.9218183e-16 
4984.7 6.8268749e-16 
4985.1 6.3018121e-16 
4985.4 6.6516914e-16 
4985.7 6.8975104e-16 
4986.1 6.0172325e-16 
4986.4 6.7121005e-16 
4986.8 7.0011395e-16 
4987.1 7.6605703e-16 
4987.4 6.1003813e-16 
4987.8 6.6087817e-16 
4988.1 5.6146709e-16 
4988.4 6.8134944e-16 
4988.8 5.0422101e-16 
4989.1 6.2387079e-16 
4989.4 6.053148e-16 
4989.8 6.2315613e-16 
4990.1 6.0808237e-16 
4990.5 5.6103039e-16 
4990.8 6.51376e-16 
4991.1 7.3367258e-16 
4991.4 6.7599762e-16 
4991.7 5.8077887e-16 
4992.0 7.4877206e-16 
4992.4 5.999189e-16 
4992.7 7.5827074e-16 
4993.0 6.1066789e-16 
4993.4 7.5262553e-16 
4993.7 6.5564225e-16 
4994.1 6.6845345e-16 
4994.4 6.1663963e-16 
4994.7 5.7641594e-16 
4995.1 6.6899001e-16 
4995.4 5.2802537e-16 
4995.7 6.5446633e-16 
4996.1 6.0789083e-16 
4996.4 7.4514884e-16 
4996.7 7.1321031e-16 
4997.1 7.0484692e-16 
4997.4 6.1521839e-16 
4997.8 6.710134e-16 
4998.1 7.2403726e-16 
4998.4 6.5060824e-16 
4998.8 7.2853689e-16 
4999.1 7.4008e-16 
4999.4 6.8561186e-16 
4999.8 6.6224718e-16 
5000.1 6.4901242e-16 
5000.4 7.0731099e-16 
5000.8 7.0655049e-16 
5001.1 6.1413543e-16 
5001.5 6.2801618e-16 
5001.7 7.2194019e-16 
5002.0 6.400806e-16 
5002.4 6.2189137e-16 
5002.7 7.1659357e-16 
5003.0 5.7051132e-16 
5003.4 7.087509e-16 
5003.7 6.3273109e-16 
5004.1 6.7978665e-16 
5004.4 6.5794905e-16 
5004.7 6.2380399e-16 
5005.1 6.4860107e-16 
5005.4 7.4594603e-16 
5005.7 7.6103344e-16 
5006.1 6.6595165e-16 
5006.4 6.2341236e-16 
5006.8 7.0865321e-16 
5007.1 6.823869e-16 
5007.4 7.6448924e-16 
5007.8 6.4712871e-16 
5008.1 5.8270273e-16 
5008.4 6.8281486e-16 
5008.8 6.6816772e-16 
5009.1 6.2104581e-16 
5009.4 7.0522991e-16 
5009.8 5.980043e-16 
5010.1 6.494752e-16 
5010.5 5.922899e-16 
5010.8 6.4191042e-16 
5011.1 7.5151614e-16 
5011.5 7.4201584e-16 
5011.8 5.070998e-16 
5012.0 6.1907312e-16 
5012.4 6.5491569e-16 
5012.7 5.7694671e-16 
5013.1 6.7925851e-16 
5013.4 6.6667102e-16 
5013.7 7.0375625e-16 
5014.1 6.682445e-16 
5014.4 7.2046755e-16 
5014.8 6.7184757e-16 
5015.1 7.011027e-16 
5015.4 6.8345453e-16 
5015.8 6.5630436e-16 
5016.1 6.229547e-16 
5016.4 6.2507166e-16 
5016.8 5.2230286e-16 
5017.1 7.7320879e-16 
5017.5 6.623077e-16 
5017.8 6.6598257e-16 
5018.1 7.4117121e-16 
5018.5 6.7170882e-16 
5018.8 7.1696654e-16 
5019.1 6.8656625e-16 
5019.5 6.034836e-16 
5019.8 6.8825193e-16 
5020.2 6.7442797e-16 
5020.5 6.90923e-16 
5020.8 6.6303306e-16 
5021.2 6.2810496e-16 
5021.5 7.2608738e-16 
5021.8 7.4694693e-16 
5022.1 6.1077381e-16 
5022.4 6.703274e-16 
5022.8 6.6245883e-16 
5023.1 6.9350817e-16 
5023.4 7.465812e-16 
5023.8 6.0774965e-16 
5024.1 6.5733141e-16 
5024.5 7.0129469e-16 
5024.8 6.7701042e-16 
5025.1 7.1255931e-16 
5025.5 6.5003616e-16 
5025.8 6.8294417e-16 
5026.1 7.2293738e-16 
5026.5 6.4041544e-16 
5026.8 7.0026893e-16 
5027.2 7.6183623e-16 
5027.5 6.6814254e-16 
5027.8 7.9567439e-16 
5028.2 6.838747e-16 
5028.5 7.3459485e-16 
5028.9 7.4126709e-16 
5029.2 6.3808724e-16 
5029.5 7.2766621e-16 
5029.9 6.6131687e-16 
5030.2 7.2668875e-16 
5030.6 7.9427201e-16 
5030.9 7.3209949e-16 
5031.2 6.9395108e-16 
5031.6 5.6950373e-16 
5031.9 7.2094192e-16 
5032.2 6.6083798e-16 
5032.5 6.7514475e-16 
5032.8 7.3574639e-16 
5033.2 7.123683e-16 
5033.5 7.4455986e-16 
5033.8 6.7151717e-16 
5034.2 6.9373635e-16 
5034.5 6.7623366e-16 
5034.9 6.8950445e-16 
5035.2 7.0856954e-16 
5035.5 6.5276256e-16 
5035.9 6.7896031e-16 
5036.2 7.1371609e-16 
5036.6 6.6379279e-16 
5036.9 7.1202826e-16 
5037.2 6.9183008e-16 
5037.6 7.1432831e-16 
5037.9 7.2622662e-16 
5038.3 7.1951703e-16 
5038.6 7.439265e-16 
5038.9 7.0511247e-16 
5039.3 6.9896552e-16 
5039.6 7.0874607e-16 
5039.9 7.9258647e-16 
5040.3 7.15313e-16 
5040.6 6.540913e-16 
5041.0 5.9919952e-16 
5041.3 7.0921429e-16 
5041.6 5.5218733e-16 
5042.0 6.9671429e-16 
5042.3 6.1282969e-16 
5042.7 7.1692758e-16 
5042.9 6.8775591e-16 
5043.2 6.8593245e-16 
5043.6 6.1258942e-16 
5043.9 6.1900618e-16 
5044.3 7.2877029e-16 
5044.6 7.2108711e-16 
5044.9 6.8234595e-16 
5045.3 6.9020898e-16 
5045.6 6.6911522e-16 
5046.0 6.2606225e-16 
5046.3 6.3609528e-16 
5046.6 7.6078576e-16 
5047.0 6.2866313e-16 
5047.3 6.1714777e-16 
5047.7 6.6037919e-16 
5048.0 7.0114136e-16 
5048.3 6.2456115e-16 
5048.7 7.0706787e-16 
5049.0 6.4984875e-16 
5049.4 7.3003852e-16 
5049.7 6.6612954e-16 
5050.0 5.7041582e-16 
5050.4 6.4530377e-16 
5050.7 7.1129628e-16 
5051.1 7.0367969e-16 
5051.4 6.3877051e-16 
5051.7 6.5221285e-16 
5052.1 7.5879993e-16 
5052.4 6.8790251e-16 
5052.8 6.2380288e-16 
5053.0 6.815196e-16 
5053.3 6.5152788e-16 
5053.7 6.92178e-16 
5054.0 6.2282013e-16 
5054.4 6.4142537e-16 
5054.7 6.0171956e-16 
5055.0 6.7027284e-16 
5055.4 6.7764237e-16 
5055.7 7.4413221e-16 
5056.1 7.1356813e-16 
5056.4 6.4592803e-16 
5056.8 6.8562078e-16 
5057.1 6.8089009e-16 
5057.4 7.0810639e-16 
5057.8 6.8453196e-16 
5058.1 6.8396097e-16 
5058.5 7.4982166e-16 
5058.8 6.9720745e-16 
5059.1 6.9515206e-16 
5059.5 6.5037298e-16 
5059.8 7.2901166e-16 
5060.2 6.5650638e-16 
5060.5 6.6401428e-16 
5060.8 7.1219581e-16 
5061.2 6.503648e-16 
5061.5 7.1351002e-16 
5061.9 6.2533561e-16 
5062.2 6.5242358e-16 
5062.5 5.3311458e-16 
5062.9 7.1565304e-16 
5063.2 6.7736462e-16 
5063.5 6.8674493e-16 
5063.8 6.0393841e-16 
5064.2 7.8351663e-16 
5064.5 6.9135116e-16 
5064.8 6.4478982e-16 
5065.2 6.661757e-16 
5065.5 6.0177128e-16 
5065.9 6.902498e-16 
5066.2 6.9807908e-16 
5066.5 6.521817e-16 
5066.9 6.1837013e-16 
5067.2 7.0797855e-16 
5067.6 5.4827129e-16 
5067.9 6.8729142e-16 
5068.2 6.1011758e-16 
5068.6 6.7647815e-16 
5068.9 6.7661757e-16 
5069.3 7.1038679e-16 
5069.6 5.815087e-16 
5070.0 6.9767001e-16 
5070.3 6.2071168e-16 
5070.6 6.5906684e-16 
5071.0 7.0039251e-16 
5071.3 6.389918e-16 
5071.7 6.406125e-16 
5072.0 6.0081262e-16 
5072.3 6.3974678e-16 
5072.7 6.3439998e-16 
5073.0 6.9058421e-16 
5073.4 7.5841083e-16 
5073.6 7.5406946e-16 
5074.0 6.8078683e-16 
5074.3 6.7309671e-16 
5074.6 6.1972785e-16 
5075.0 5.3802983e-16 
5075.3 7.443146e-16 
5075.7 5.7460833e-16 
5076.0 6.1612795e-16 
5076.3 6.4869488e-16 
5076.7 6.6266221e-16 
5077.0 6.5435083e-16 
5077.4 6.1787294e-16 
5077.7 7.289243e-16 
5078.1 7.3021363e-16 
5078.4 6.6486816e-16 
5078.7 6.5742586e-16 
5079.1 7.5435558e-16 
5079.4 6.3387598e-16 
5079.8 6.8529094e-16 
5080.1 6.7263469e-16 
5080.5 6.3019486e-16 
5080.8 7.0213766e-16 
5081.1 6.2253845e-16 
5081.5 5.6189556e-16 
5081.8 6.1505443e-16 
5082.2 6.9862897e-16 
5082.5 6.7072848e-16 
5082.8 5.5729675e-16 
5083.2 5.7244217e-16 
5083.5 6.8838929e-16 
5083.8 6.4233291e-16 
5084.1 6.0052014e-16 
5084.5 6.9601023e-16 
5084.8 6.6291678e-16 
5085.1 6.5879496e-16 
5085.5 7.3787523e-16 
5085.8 7.0623336e-16 
5086.2 7.1293215e-16 
5086.5 7.0846291e-16 
5086.9 6.1040636e-16 
5087.2 6.6397431e-16 
5087.5 5.9182111e-16 
5087.9 6.6671346e-16 
5088.2 6.2636777e-16 
5088.6 5.4497584e-16 
5088.9 6.41145e-16 
5089.3 6.2820597e-16 
5089.6 7.1412938e-16 
5089.9 6.3355902e-16 
5090.3 7.1171274e-16 
5090.6 6.8454277e-16 
5091.0 6.0946279e-16 
5091.3 6.7639971e-16 
5091.7 6.9859519e-16 
5092.0 6.7424311e-16 
5092.3 7.0191128e-16 
5092.7 6.7674226e-16 
5093.0 5.9979867e-16 
5093.4 6.9093143e-16 
5093.7 7.0957245e-16 
5094.1 7.3832947e-16 
5094.3 7.2205785e-16 
5094.6 6.4002815e-16 
5095.0 5.8693794e-16 
5095.3 6.011337e-16 
5095.7 7.369799e-16 
5096.0 7.0485936e-16 
5096.4 6.7446925e-16 
5096.7 6.9798839e-16 
5097.0 6.5363076e-16 
5097.4 7.3503583e-16 
5097.7 6.0610316e-16 
5098.1 7.0489704e-16 
5098.4 6.5625435e-16 
5098.8 6.4306672e-16 
5099.1 6.1959418e-16 
5099.5 6.3895823e-16 
5099.8 6.6860578e-16 
5100.1 6.9719665e-16 
5100.5 6.6512231e-16 
5100.8 5.9015245e-16 
5101.2 6.628224e-16 
5101.5 6.7454809e-16 
5101.9 7.2423033e-16 
5102.2 6.2918667e-16 
5102.5 6.5958474e-16 
5102.9 7.6174973e-16 
5103.2 6.8893966e-16 
5103.6 6.6196772e-16 
5103.9 6.0878434e-16 
5104.3 6.4111839e-16 
5104.5 7.0892036e-16 
5104.8 6.6196095e-16 
5105.2 7.2045636e-16 
5105.5 6.0813246e-16 
5105.9 6.7776223e-16 
5106.2 5.8633057e-16 
5106.6 6.4161356e-16 
5106.9 6.9507538e-16 
5107.3 7.3514483e-16 
5107.6 6.64191e-16 
5107.9 7.2466041e-16 
5108.3 6.6852279e-16 
5108.6 7.7519859e-16 
5109.0 6.1968695e-16 
5109.3 7.4334874e-16 
5109.7 5.875709e-16 
5110.0 6.646557e-16 
5110.4 7.047365e-16 
5110.7 6.6927235e-16 
5111.0 6.250379e-16 
5111.4 6.5810439e-16 
5111.7 6.3362026e-16 
5112.1 6.4904095e-16 
5112.4 6.6364629e-16 
5112.8 7.2783707e-16 
5113.1 5.7664301e-16 
5113.5 6.3013313e-16 
5113.8 7.619568e-16 
5114.1 6.7928564e-16 
5114.5 6.856891e-16 
5114.7 5.7414166e-16 
5115.1 6.6265281e-16 
5115.4 6.7046884e-16 
5115.8 5.7008644e-16 
5116.1 6.7283683e-16 
5116.5 6.6598075e-16 
5116.8 6.7509318e-16 
5117.1 6.6914092e-16 
5117.5 6.1383366e-16 
5117.8 7.1654682e-16 
5118.2 6.025013e-16 
5118.5 6.5530875e-16 
5118.9 6.9221652e-16 
5119.2 6.3986165e-16 
5119.6 6.0876395e-16 
5119.9 6.5600304e-16 
5120.2 6.8356955e-16 
5120.6 7.1135949e-16 
5120.9 6.8581859e-16 
5121.3 6.2049601e-16 
5121.6 6.5128918e-16 
5122.0 6.4557698e-16 
5122.3 6.8430524e-16 
5122.7 6.1587697e-16 
5123.0 6.3273255e-16 
5123.4 6.2557703e-16 
5123.7 6.2654979e-16 
5124.0 7.2530629e-16 
5124.4 6.4352427e-16 
5124.7 7.0504921e-16 
5125.0 6.8587625e-16 
5125.3 7.2057446e-16 
5125.7 5.7251775e-16 
5126.0 6.7993201e-16 
5126.4 6.11694e-16 
5126.7 7.2346034e-16 
5127.0 6.4511095e-16 
5127.4 6.63376e-16 
5127.7 6.1417207e-16 
5128.1 6.8288114e-16 
5128.4 5.2920709e-16 
5128.8 5.5161602e-16 
5129.1 6.9011722e-16 
5129.5 7.0224994e-16 
5129.8 6.3064964e-16 
5130.2 6.1613697e-16 
5130.5 6.7017719e-16 
5130.8 6.9435602e-16 
5131.2 6.4726804e-16 
5131.5 5.8332766e-16 
5131.9 6.8705913e-16 
5132.2 6.5908065e-16 
5132.6 5.7708351e-16 
5132.9 5.7056081e-16 
5133.3 6.1578597e-16 
5133.6 6.4873571e-16 
5134.0 6.3609052e-16 
5134.3 6.3831645e-16 
5134.7 6.8147652e-16 
5135.0 6.7942012e-16 
5135.2 6.3844343e-16 
5135.6 6.2206942e-16 
5135.9 5.739945e-16 
5136.3 6.6864637e-16 
5136.6 6.6085101e-16 
5137.0 7.5677093e-16 
5137.3 6.806775e-16 
5137.7 6.5773323e-16 
5138.0 6.3179706e-16 
5138.4 6.8114e-16 
5138.7 6.8954144e-16 
5139.1 6.5494092e-16 
5139.4 6.9423677e-16 
5139.7 7.0511583e-16 
5140.1 6.7324315e-16 
5140.4 6.5533891e-16 
5140.8 5.9474989e-16 
5141.1 7.0510396e-16 
5141.5 5.9981332e-16 
5141.8 5.8047794e-16 
5142.2 6.5941714e-16 
5142.5 6.0929483e-16 
5142.9 6.5131102e-16 
5143.2 6.2945619e-16 
5143.6 5.9368252e-16 
5143.9 5.9958016e-16 
5144.2 7.0373507e-16 
5144.6 6.0901757e-16 
5144.9 6.887156e-16 
5145.3 6.5588771e-16 
5145.5 6.2713783e-16 
5145.9 6.2914634e-16 
5146.2 7.6401591e-16 
5146.6 6.9026546e-16 
5146.9 6.0277781e-16 
5147.3 5.8685142e-16 
5147.6 5.621227e-16 
5148.0 5.900182e-16 
5148.3 5.7964829e-16 
5148.7 7.3190344e-16 
5149.0 7.6384347e-16 
5149.3 6.0050175e-16 
5149.7 6.1709984e-16 
5150.0 7.1764926e-16 
5150.4 6.4278739e-16 
5150.7 6.3760177e-16 
5151.1 6.3095386e-16 
5151.4 6.3464556e-16 
5151.8 6.1574293e-16 
5152.1 6.0301949e-16 
5152.5 5.9885518e-16 
5152.8 6.353026e-16 
5153.2 7.2034528e-16 
5153.5 6.8792166e-16 
5153.9 6.7357073e-16 
5154.2 5.4261455e-16 
5154.6 6.0655203e-16 
5154.9 5.7854397e-16 
5155.2 5.7233942e-16 
5155.6 6.3653846e-16 
5155.8 5.8591739e-16 
5156.2 6.7296777e-16 
5156.5 6.8855358e-16 
5156.9 6.5139744e-16 
5157.2 6.0244183e-16 
5157.6 6.7082511e-16 
5157.9 6.5163705e-16 
5158.3 7.1355593e-16 
5158.6 6.2857122e-16 
5159.0 7.2222382e-16 
5159.3 6.5704675e-16 
5159.7 6.3772362e-16 
5160.0 6.7839348e-16 
5160.4 6.2338458e-16 
5160.7 6.171456e-16 
5161.1 6.7857019e-16 
5161.4 6.745367e-16 
5161.7 7.8334515e-16 
5162.1 6.1268951e-16 
5162.4 6.8180666e-16 
5162.8 6.3904372e-16 
5163.1 6.1914739e-16 
5163.5 6.1630615e-16 
5163.8 6.5536561e-16 
5164.2 6.5773278e-16 
5164.5 7.174075e-16 
5164.9 6.9849699e-16 
5165.2 6.1261354e-16 
5165.6 6.3952109e-16 
5165.9 6.4644683e-16 
5166.2 7.1104395e-16 
5166.5 6.4490872e-16 
5166.9 6.4870763e-16 
5167.2 5.8340789e-16 
5167.6 6.3893338e-16 
5167.9 6.6622881e-16 
5168.3 6.9147035e-16 
5168.6 7.9279655e-16 
5169.0 6.0363141e-16 
5169.3 4.9738285e-16 
5169.7 6.4410725e-16 
5170.0 5.8965799e-16 
5170.3 5.8115548e-16 
5170.7 6.7008835e-16 
5171.0 6.2578589e-16 
5171.4 5.9498446e-16 
5171.7 7.6369377e-16 
5172.1 6.0342058e-16 
5172.4 6.3839393e-16 
5172.8 6.6173895e-16 
5173.1 8.2661047e-16 
5173.5 7.2104346e-16 
5173.8 6.1022791e-16 
5174.2 6.5153087e-16 
5174.5 6.9641022e-16 
5174.9 5.9882158e-16 
5175.2 6.7351541e-16 
5175.6 6.3438612e-16 
5175.9 6.5922889e-16 
5176.3 6.2133366e-16 
5176.5 6.1601147e-16 
5176.9 5.7709151e-16 
5177.2 6.5070002e-16 
5177.6 6.4621487e-16 
5177.9 7.0911527e-16 
5178.3 6.8018104e-16 
5178.6 7.2680903e-16 
5179.0 6.2444785e-16 
5179.3 6.462699e-16 
5179.7 6.2079564e-16 
5180.0 6.3829324e-16 
5180.4 5.9120966e-16 
5180.7 7.0363783e-16 
5181.1 6.7542745e-16 
5181.4 6.0588353e-16 
5181.8 5.9828545e-16 
5182.1 6.2732523e-16 
5182.5 6.0562522e-16 
5182.8 7.1817601e-16 
5183.2 6.7657361e-16 
5183.5 6.5751235e-16 
5183.8 6.7033227e-16 
5184.2 6.452825e-16 
5184.5 6.8811762e-16 
5184.9 6.1508756e-16 
5185.2 6.4398665e-16 
5185.6 6.7696103e-16 
5185.9 6.0187997e-16 
5186.3 6.1175194e-16 
5186.6 6.5301952e-16 
5186.9 6.4697978e-16 
5187.2 7.0732533e-16 
5187.6 5.7469125e-16 
5187.9 6.7546917e-16 
5188.3 5.8895374e-16 
5188.6 6.9065749e-16 
5189.0 6.1112213e-16 
5189.3 5.9754874e-16 
5189.7 5.8553913e-16 
5190.0 6.2445829e-16 
5190.4 6.5308033e-16 
5190.7 6.3050688e-16 
5191.1 5.8872423e-16 
5191.4 6.8206178e-16 
5191.8 6.6040937e-16 
5192.1 6.8541347e-16 
5192.5 6.7326898e-16 
5192.8 6.1200929e-16 
5193.2 5.4578681e-16 
5193.5 6.7390722e-16 
5193.9 6.6704707e-16 
5194.2 7.2911704e-16 
5194.6 6.7758102e-16 
5194.9 6.7157749e-16 
5195.3 5.8443029e-16 
5195.6 7.2176578e-16 
5196.0 6.5396861e-16 
5196.3 6.661815e-16 
5196.7 6.274444e-16 
5196.9 5.933694e-16 
5197.3 7.0858346e-16 
5197.6 7.2130616e-16 
5198.0 6.7327544e-16 
5198.3 6.3694242e-16 
5198.7 7.2985805e-16 
5199.0 6.0101939e-16 
5199.4 6.2287902e-16 
5199.7 6.7342917e-16 
5200.1 6.2951995e-16 
5200.4 7.1886328e-16 
5200.8 7.2466152e-16 
5201.1 6.5566952e-16 
5201.5 6.1868816e-16 
5201.8 6.0732043e-16 
5202.2 6.1160529e-16 
5202.5 7.0677969e-16 
5202.9 5.9162727e-16 
5203.2 6.9308823e-16 
5203.6 6.3383787e-16 
5203.9 6.1381636e-16 
5204.3 6.3088673e-16 
5204.6 6.5461344e-16 
5205.0 6.3426929e-16 
5205.3 6.8584348e-16 
5205.7 7.6888298e-16 
5206.0 5.6888565e-16 
5206.4 6.4546923e-16 
5206.7 7.1660781e-16 
5207.1 6.5393014e-16 
5207.3 5.8549053e-16 
5207.7 7.0465e-16 
5208.0 6.3603788e-16 
5208.4 6.342699e-16 
5208.7 6.5488975e-16 
5209.1 6.841827e-16 
5209.5 6.3445679e-16 
5209.8 5.8880664e-16 
5210.2 6.2046607e-16 
5210.5 6.593427e-16 
5210.9 6.0071101e-16 
5211.2 6.1713507e-16 
5211.6 7.0259018e-16 
5211.9 7.2652324e-16 
5212.3 6.5099967e-16 
5212.6 6.4933529e-16 
5213.0 5.139115e-16 
5213.3 7.0518605e-16 
5213.7 6.1521175e-16 
5214.0 6.8428247e-16 
5214.4 6.2341748e-16 
5214.7 6.0210459e-16 
5215.1 7.1696425e-16 
5215.4 6.1523604e-16 
5215.8 5.9692416e-16 
5216.1 5.9390102e-16 
5216.5 6.7949085e-16 
5216.8 5.5304731e-16 
5217.2 6.0794466e-16 
5217.4 5.6149119e-16 
5217.8 6.4634862e-16 
5218.1 5.6143986e-16 
5218.5 5.8679064e-16 
5218.8 6.1922331e-16 
5219.2 5.8704887e-16 
5219.5 6.865571e-16 
5219.9 5.4766079e-16 
5220.2 5.9025471e-16 
5220.6 6.2663508e-16 
5220.9 6.3678921e-16 
5221.3 6.1401072e-16 
5221.6 6.2672056e-16 
5222.0 7.3075669e-16 
5222.4 7.4075941e-16 
5222.7 6.5332964e-16 
5223.1 5.3539924e-16 
5223.4 5.9051028e-16 
5223.8 6.1356018e-16 
5224.1 6.4876339e-16 
5224.5 5.5582346e-16 
5224.8 6.0436992e-16 
5225.2 6.2394454e-16 
5225.5 6.224713e-16 
5225.9 6.2905618e-16 
5226.2 6.6527496e-16 
5226.6 6.8504614e-16 
5226.9 5.627501e-16 
5227.3 6.0221957e-16 
5227.6 6.2274121e-16 
5227.9 6.30628e-16 
5228.2 5.8610774e-16 
5228.6 6.7403123e-16 
5228.9 5.9584542e-16 
5229.3 5.1174433e-16 
5229.6 6.5923582e-16 
5230.0 6.3170509e-16 
5230.3 6.2735357e-16 
5230.7 6.2947916e-16 
5231.1 5.9997796e-16 
5231.4 5.9607947e-16 
5231.8 7.0696693e-16 
5232.1 7.2443375e-16 
5232.5 5.7790835e-16 
5232.8 5.9772204e-16 
5233.2 5.8817143e-16 
5233.5 6.4736412e-16 
5233.9 7.2109856e-16 
5234.2 7.0324221e-16 
5234.6 5.5183912e-16 
5234.9 6.814772e-16 
5235.3 6.9066975e-16 
5235.6 6.311748e-16 
5236.0 5.9042858e-16 
5236.3 5.3821499e-16 
5236.7 5.7743642e-16 
5237.0 6.1832452e-16 
5237.4 5.7777371e-16 
5237.8 6.8245933e-16 
5238.0 6.9438204e-16 
5238.4 5.2687117e-16 
5238.7 5.8767562e-16 
5239.1 5.5334757e-16 
5239.4 5.9037869e-16 
5239.8 6.2331381e-16 
5240.1 6.177506e-16 
5240.5 6.5564829e-16 
5240.8 6.3052436e-16 
5241.2 6.6759142e-16 
5241.5 6.7879055e-16 
5241.9 6.1911089e-16 
5242.2 5.8669181e-16 
5242.6 6.2386872e-16 
5242.9 6.1182786e-16 
5243.3 6.4774167e-16 
5243.7 6.9201689e-16 
5244.0 5.930703e-16 
5244.4 6.8076419e-16 
5244.7 5.2344527e-16 
5245.1 5.9646116e-16 
5245.4 6.580267e-16 
5245.8 6.0790945e-16 
5246.1 7.148419e-16 
5246.5 6.8260286e-16 
5246.8 6.4035083e-16 
5247.2 6.6218356e-16 
5247.5 5.5289125e-16 
5247.9 6.4235866e-16 
5248.2 6.7442708e-16 
5248.5 6.2587602e-16 
5248.9 7.0785672e-16 
5249.2 5.9107692e-16 
5249.6 6.0363693e-16 
5249.9 5.4349737e-16 
5250.3 6.3725967e-16 
5250.6 5.7106741e-16 
5251.0 6.4081604e-16 
5251.3 6.0301143e-16 
5251.7 6.5744193e-16 
5252.0 6.0498464e-16 
5252.4 7.3248523e-16 
5252.7 5.0977457e-16 
5253.1 6.4526983e-16 
5253.5 6.1956726e-16 
5253.8 5.925552e-16 
5254.2 6.3391821e-16 
5254.5 5.6768415e-16 
5254.9 5.7007401e-16 
5255.2 7.3551182e-16 
5255.6 6.4555897e-16 
5255.9 6.0336392e-16 
5256.3 5.0695991e-16 
5256.6 6.6033385e-16 
5257.0 5.9609732e-16 
5257.3 6.2925603e-16 
5257.7 5.5921077e-16 
5258.1 7.3834615e-16 
5258.4 5.3619787e-16 
5258.7 5.5626642e-16 
5259.0 5.3884404e-16 
5259.4 5.4443563e-16 
5259.7 6.481222e-16 
5260.1 5.9417034e-16 
5260.4 5.8636881e-16 
5260.8 5.3634448e-16 
5261.1 6.6106649e-16 
5261.5 6.5109775e-16 
5261.9 5.5737223e-16 
5262.2 5.8759791e-16 
5262.6 5.6075632e-16 
5262.9 6.7649817e-16 
5263.3 6.5357725e-16 
5263.6 7.067646e-16 
5264.0 5.6073721e-16 
5264.3 5.0447019e-16 
5264.7 7.6509712e-16 
5265.0 6.80439e-16 
5265.4 5.0858003e-16 
5265.8 7.0868418e-16 
5266.1 6.8506409e-16 
5266.5 6.5307166e-16 
5266.8 5.8229574e-16 
5267.2 6.1868369e-16 
5267.5 6.2840587e-16 
5267.9 6.3052937e-16 
5268.2 5.3582812e-16 
5268.6 7.7565983e-16 
5268.8 6.4801701e-16 
5269.2 6.0355467e-16 
5269.6 5.52576e-16 
5269.9 5.6577063e-16 
5270.3 5.3171516e-16 
5270.6 5.5146493e-16 
5271.0 5.7994792e-16 
5271.3 6.3393352e-16 
5271.7 5.8238582e-16 
5272.0 7.3529549e-16 
5272.4 7.5883044e-16 
5272.8 6.3671868e-16 
5273.1 5.7386696e-16 
5273.5 6.1452679e-16 
5273.8 5.8724892e-16 
5274.2 5.4304392e-16 
5274.5 5.8806379e-16 
5274.9 6.4696994e-16 
5275.2 6.0023929e-16 
5275.6 5.9097823e-16 
5275.9 7.710276e-16 
5276.3 5.5712885e-16 
5276.7 6.146072e-16 
5277.0 6.4432943e-16 
5277.4 6.2136897e-16 
5277.7 5.0170148e-16 
5278.1 6.7984803e-16 
5278.4 6.2052515e-16 
5278.8 5.4012391e-16 
5279.1 5.9202086e-16 
5279.4 5.3474008e-16 
5279.8 6.3497831e-16 
5280.1 5.6171889e-16 
5280.5 4.4981155e-16 
5280.8 6.1872772e-16 
5281.2 5.9191927e-16 
5281.5 5.8007984e-16 
5281.9 6.9130021e-16 
5282.2 7.0685352e-16 
5282.6 7.33545e-16 
5283.0 6.5640547e-16 
5283.3 6.6233719e-16 
5283.7 5.242481e-16 
5284.0 5.7634619e-16 
5284.4 7.7565315e-16 
5284.7 5.9763004e-16 
5285.1 6.0285171e-16 
5285.5 6.8529251e-16 
5285.8 5.9532001e-16 
5286.2 6.290304e-16 
5286.5 5.2453284e-16 
5286.9 6.4505111e-16 
5287.2 6.579888e-16 
5287.6 5.8695616e-16 
5287.9 4.8532975e-16 
5288.3 6.2525127e-16 
5288.7 5.7305935e-16 
5289.0 5.8244921e-16 
5289.4 6.7067949e-16 
5289.6 5.9021221e-16 
5290.0 6.4624766e-16 
5290.3 5.6077794e-16 
5290.7 6.7500383e-16 
5291.1 6.238313e-16 
5291.4 6.4954533e-16 
5291.8 5.4092067e-16 
5292.1 7.4762494e-16 
5292.5 5.4464511e-16 
5292.8 5.9206497e-16 
5293.2 6.2081553e-16 
5293.5 7.3507918e-16 
5293.9 5.5056841e-16 
5294.3 7.2335858e-16 
5294.6 6.4093729e-16 
5295.0 7.3709574e-16 
5295.3 6.7176655e-16 
5295.7 4.4084933e-16 
5296.0 5.1709134e-16 
5296.4 6.342944e-16 
5296.8 6.4507954e-16 
5297.1 6.2105757e-16 
5297.5 6.4721828e-16 
5297.8 5.7353797e-16 
5298.2 6.4212407e-16 
5298.5 6.2833762e-16 
5298.9 5.4476369e-16 
5299.3 5.7089151e-16 
5299.6 5.7399441e-16 
5299.9 6.6178115e-16 
5300.2 6.379026e-16 
5300.6 6.2837427e-16 
5300.9 4.4888767e-16 
5301.3 5.6183659e-16 
5301.7 4.3838169e-16 
5302.0 7.074625e-16 
5302.4 6.0618393e-16 
5302.7 6.2155525e-16 
5303.1 6.8882642e-16 
5303.4 6.9434332e-16 
5303.8 6.4374938e-16 
5304.2 5.3127957e-16 
5304.5 5.4303037e-16 
5304.9 7.0058556e-16 
5305.2 7.500126e-16 
5305.6 5.4430034e-16 
5305.9 6.3451381e-16 
5306.3 6.2056578e-16 
5306.7 5.7333633e-16 
5307.0 6.2972488e-16 
5307.4 6.5038149e-16 
5307.7 7.1738247e-16 
5308.1 5.3111651e-16 
5308.4 5.9909727e-16 
5308.8 6.2470568e-16 
5309.2 6.6336493e-16 
5309.5 5.9074919e-16 
5309.9 6.8420379e-16 
5310.1 5.2817796e-16 
5310.5 4.8187788e-16 
5310.8 6.2961314e-16 
5311.2 5.8527727e-16 
5311.6 5.7837675e-16 
5311.9 5.0885236e-16 
5312.3 6.2544159e-16 
5312.6 5.7172595e-16 
5313.0 6.4938058e-16 
5313.4 5.6287816e-16 
5313.7 6.1251473e-16 
5314.1 6.1922349e-16 
5314.4 5.4844626e-16 
5314.8 6.1462087e-16 
5315.1 6.6109632e-16 
5315.5 6.6125658e-16 
5315.9 6.6780149e-16 
5316.2 5.7333534e-16 
5316.6 5.6149377e-16 
5316.9 5.9652713e-16 
5317.3 5.9822311e-16 
5317.6 6.1445194e-16 
5318.0 6.4789887e-16 
5318.4 5.980891e-16 
5318.7 7.4461286e-16 
5319.1 5.1051731e-16 
5319.4 6.6736982e-16 
5319.8 5.8162441e-16 
5320.2 5.1030767e-16 
5320.4 4.9593346e-16 
5320.8 5.2228992e-16 
5321.1 5.9669376e-16 
5321.5 6.3182001e-16 
5321.8 6.6512618e-16 
5322.2 6.4392633e-16 
5322.6 5.451703e-16 
5322.9 5.4706847e-16 
5323.3 5.8381952e-16 
5323.6 6.2797643e-16 
5324.0 5.4804021e-16 
5324.4 5.7468426e-16 
5324.7 5.7824211e-16 
5325.1 5.7952446e-16 
5325.4 5.5757116e-16 
5325.8 5.8624373e-16 
5326.2 5.879619e-16 
5326.5 5.6533427e-16 
5326.9 6.2879884e-16 
5327.2 5.6670326e-16 
5327.6 6.041719e-16 
5327.9 5.5601929e-16 
5328.3 5.6111103e-16 
5328.7 7.4375265e-16 
5329.0 6.137873e-16 
5329.4 5.338865e-16 
5329.7 6.8323944e-16 
5330.1 5.5642075e-16 
5330.5 6.1539574e-16 
5330.7 5.9681589e-16 
5331.1 6.2441847e-16 
5331.4 6.9218821e-16 
5331.8 5.8201274e-16 
5332.2 6.2991652e-16 
5332.5 6.9915522e-16 
5332.9 6.8311938e-16 
5333.2 5.7738173e-16 
5333.6 6.2678452e-16 
5334.0 5.8911415e-16 
5334.3 5.3381935e-16 
5334.7 6.0295695e-16 
5335.0 6.1492441e-16 
5335.4 5.2374953e-16 
5335.7 6.6983448e-16 
5336.1 5.1933186e-16 
5336.5 5.7143235e-16 
5336.8 5.5445615e-16 
5337.2 6.5026932e-16 
5337.5 6.154801e-16 
5337.9 6.3352539e-16 
5338.3 6.2941066e-16 
5338.6 6.2445813e-16 
5339.0 6.078807e-16 
5339.3 5.6625153e-16 
5339.7 6.0452533e-16 
5340.1 5.4774904e-16 
5340.4 5.976877e-16 
5340.8 6.1535097e-16 
5341.0 6.590567e-16 
5341.4 5.8743465e-16 
5341.8 6.0491508e-16 
5342.1 6.4456803e-16 
5342.5 6.99885e-16 
5342.8 6.0275716e-16 
5343.2 5.4432704e-16 
5343.6 5.6188106e-16 
5343.9 5.2428691e-16 
5344.3 5.8446006e-16 
5344.6 6.0040082e-16 
5345.0 5.3299391e-16 
5345.4 6.3703393e-16 
5345.7 6.3039712e-16 
5346.1 4.9611573e-16 
5346.4 5.0086955e-16 
5346.8 5.0472806e-16 
5347.2 5.7853041e-16 
5347.5 5.2597661e-16 
5347.9 5.6450583e-16 
5348.2 6.183109e-16 
5348.6 5.428904e-16 
5349.0 5.4660795e-16 
5349.3 6.1641445e-16 
5349.7 6.2904771e-16 
5350.0 5.3722101e-16 
5350.4 5.2426571e-16 
5350.8 6.343416e-16 
5351.1 6.0854633e-16 
5351.4 6.6608338e-16 
5351.7 6.1029379e-16 
5352.1 5.8439733e-16 
5352.5 5.1317952e-16 
5352.8 6.1907745e-16 
5353.2 6.0928637e-16 
5353.5 5.1481055e-16 
5353.9 4.6467534e-16 
5354.3 5.738794e-16 
5354.6 5.7256241e-16 
5355.0 5.9123015e-16 
5355.4 5.2364647e-16 
5355.7 5.4852806e-16 
5356.1 5.8349948e-16 
5356.4 6.5175751e-16 
5356.8 5.2086666e-16 
5357.2 5.6593612e-16 
5357.5 5.4505298e-16 
5357.9 6.7997993e-16 
5358.2 5.693615e-16 
5358.6 5.6663818e-16 
5359.0 5.1356494e-16 
5359.3 5.9825409e-16 
5359.7 5.579166e-16 
5360.0 6.3223978e-16 
5360.4 5.3978443e-16 
5360.8 6.5299712e-16 
5361.1 5.0538278e-16 
5361.4 5.4677236e-16 
5361.7 5.9611218e-16 
5362.1 5.7930595e-16 
5362.5 6.1039679e-16 
5362.8 6.2257802e-16 
5363.2 6.4438281e-16 
5363.6 7.3645856e-16 
5363.9 5.3174715e-16 
5364.3 5.4082619e-16 
5364.6 5.4932605e-16 
5365.0 6.5326258e-16 
5365.4 6.3001795e-16 
5365.7 6.2313875e-16 
5366.1 5.9604252e-16 
5366.4 5.4142789e-16 
5366.8 6.3049433e-16 
5367.2 6.0692328e-16 
5367.5 6.2286929e-16 
5367.9 6.3414203e-16 
5368.3 5.2471989e-16 
5368.6 6.0855694e-16 
5369.0 5.4524238e-16 
5369.3 6.2539163e-16 
5369.7 5.4966976e-16 
5370.1 4.7379981e-16 
5370.4 6.5668893e-16 
5370.8 6.2568677e-16 
5371.1 5.7184739e-16 
5371.5 6.7379436e-16 
5371.8 5.8533499e-16 
5372.1 5.1756531e-16 
5372.5 6.1160189e-16 
5372.9 5.0809433e-16 
5373.2 5.8294525e-16 
5373.6 5.4823823e-16 
5373.9 6.6435993e-16 
5374.3 4.8424884e-16 
5374.7 5.2114288e-16 
5375.0 5.3573992e-16 
5375.4 5.5845889e-16 
5375.8 5.0071907e-16 
5376.1 5.0539918e-16 
5376.5 5.4344252e-16 
5376.8 5.487942e-16 
5377.2 5.9980734e-16 
5377.6 6.1034776e-16 
5377.9 6.0839402e-16 
5378.3 5.0144515e-16 
5378.7 5.9587839e-16 
5379.0 5.8942535e-16 
5379.4 5.6550881e-16 
5379.7 5.737039e-16 
5380.1 6.0524851e-16 
5380.5 5.0511282e-16 
5380.8 4.6308298e-16 
5381.2 5.7460771e-16 
5381.5 6.1020754e-16 
5381.9 5.3704183e-16 
5382.2 5.5628242e-16 
5382.5 6.3646088e-16 
5382.9 6.2855976e-16 
5383.3 4.1231223e-16 
5383.6 5.4015181e-16 
5384.0 5.7866919e-16 
5384.4 5.8567726e-16 
5384.7 6.2264763e-16 
5385.1 6.1159344e-16 
5385.4 5.9577703e-16 
5385.8 6.9556618e-16 
5386.2 5.710541e-16 
5386.5 5.3777212e-16 
5386.9 5.8066069e-16 
5387.3 5.2462825e-16 
5387.6 5.7667453e-16 
5388.0 6.0987401e-16 
5388.3 5.8783191e-16 
5388.7 5.8612074e-16 
5389.1 5.7627373e-16 
5389.4 5.9598186e-16 
5389.8 5.540191e-16 
5390.2 6.152646e-16 
5390.5 5.4397094e-16 
5390.9 6.4350979e-16 
5391.2 5.2341622e-16 
5391.6 6.2454438e-16 
5392.0 5.3280764e-16 
5392.2 5.465382e-16 
5392.6 5.7181154e-16 
5393.0 6.6621485e-16 
5393.3 5.2607139e-16 
5393.7 5.7511236e-16 
5394.1 5.6671321e-16 
5394.4 6.0070267e-16 
5394.8 5.9771213e-16 
5395.1 6.1612831e-16 
5395.5 6.7234729e-16 
5395.9 5.4193192e-16 
5396.2 5.6030281e-16 
5396.6 5.9232452e-16 
5397.0 5.5001795e-16 
5397.3 5.16022e-16 
5397.7 5.1194365e-16 
5398.1 5.7100764e-16 
5398.4 5.6726708e-16 
5398.8 5.5413231e-16 
5399.1 6.1531266e-16 
5399.5 6.0009414e-16 
5399.9 5.2360476e-16 
5400.2 5.8759224e-16 
5400.6 5.9009096e-16 
5401.0 5.9340901e-16 
5401.3 6.2503577e-16 
5401.7 6.1265673e-16 
5402.1 6.1718391e-16 
5402.4 4.9994291e-16 
5402.7 5.3243282e-16 
5403.0 5.555073e-16 
5403.4 5.0786104e-16 
5403.8 5.8073935e-16 
5404.1 5.5309809e-16 
5404.5 5.211394e-16 
5404.9 5.2920482e-16 
5405.2 5.6967797e-16 
5405.6 5.6200547e-16 
5406.0 5.0874767e-16 
5406.3 5.3193956e-16 
5406.7 5.5524276e-16 
5407.0 6.3473688e-16 
5407.4 5.720849e-16 
5407.8 5.7271414e-16 
5408.1 5.7193876e-16 
5408.5 7.4601842e-16 
5408.9 6.2715214e-16 
5409.2 5.4086733e-16 
5409.6 6.3355201e-16 
5410.0 5.4210838e-16 
5410.3 5.4023341e-16 
5410.7 5.0835251e-16 
5411.1 4.7995987e-16 
5411.4 6.0814959e-16 
5411.8 6.1818195e-16 
5412.1 6.8883954e-16 
5412.5 6.1025425e-16 
5412.8 5.6889535e-16 
5413.1 5.1147245e-16 
5413.5 5.5350943e-16 
5413.9 5.7839004e-16 
5414.2 5.8397994e-16 
5414.6 6.0707348e-16 
5415.0 4.8008021e-16 
5415.3 5.4227972e-16 
5415.7 6.4864468e-16 
5416.1 5.9647447e-16 
5416.4 6.4163124e-16 
5416.8 5.8687542e-16 
5417.2 5.6366591e-16 
5417.5 5.6809542e-16 
5417.9 5.749114e-16 
5418.3 6.0670797e-16 
5418.6 5.9827242e-16 
5419.0 5.9813674e-16 
5419.3 5.1250459e-16 
5419.7 5.7544635e-16 
5420.1 6.001163e-16 
5420.4 5.9953571e-16 
5420.8 5.8086945e-16 
5421.2 5.6499173e-16 
5421.5 5.8126741e-16 
5421.9 5.2935276e-16 
5422.3 5.7815831e-16 
5422.6 5.7460258e-16 
5423.0 5.4043049e-16 
5423.3 5.9737455e-16 
5423.6 6.6003752e-16 
5424.0 6.0487382e-16 
5424.4 5.6152354e-16 
5424.7 6.3270696e-16 
5425.1 5.7964911e-16 
5425.5 5.8559269e-16 
5425.8 5.4258363e-16 
5426.2 5.0949311e-16 
5426.6 5.9979841e-16 
5426.9 5.6092326e-16 
5427.3 5.8069985e-16 
5427.6 5.4820459e-16 
5428.0 5.8493567e-16 
5428.4 5.7312218e-16 
5428.7 5.500009e-16 
5429.1 5.8287502e-16 
5429.5 6.3982191e-16 
5429.8 5.6423166e-16 
5430.2 5.6665211e-16 
5430.6 5.4859994e-16 
5430.9 5.7125694e-16 
5431.3 6.0274887e-16 
5431.7 5.9240266e-16 
5432.0 5.7245048e-16 
5432.4 5.3846362e-16 
5432.8 5.3690227e-16 
5433.1 5.6733107e-16 
5433.4 5.353058e-16 
5433.8 5.5907438e-16 
5434.1 6.0684434e-16 
5434.5 5.4618756e-16 
5434.9 5.3936852e-16 
5435.2 5.1200754e-16 
5435.6 6.0626388e-16 
5436.0 5.8532766e-16 
5436.3 5.4696598e-16 
5436.7 6.1079789e-16 
5437.1 5.1304651e-16 
5437.4 5.0423886e-16 
5437.8 6.9266602e-16 
5438.2 5.3129438e-16 
5438.5 5.3372692e-16 
5438.9 5.7214381e-16 
5439.3 5.0342799e-16 
5439.6 4.6369984e-16 
5440.0 5.8554953e-16 
5440.4 5.0496836e-16 
5440.7 4.781267e-16 
5441.1 6.5064348e-16 
5441.5 5.7514931e-16 
5441.8 5.4821117e-16 
5442.2 5.9295044e-16 
5442.6 6.4041881e-16 
5442.9 6.0413479e-16 
5443.3 5.4989862e-16 
5443.6 5.5177516e-16 
5443.9 5.8776862e-16 
5444.3 5.6107784e-16 
5444.7 6.1341796e-16 
5445.0 5.5516781e-16 
5445.4 6.1485049e-16 
5445.8 5.3088977e-16 
5446.1 5.5534988e-16 
5446.5 5.8840094e-16 
5446.9 5.8147574e-16 
5447.2 5.2545339e-16 
5447.6 5.5368098e-16 
5448.0 5.4865141e-16 
5448.3 5.5157948e-16 
5448.7 5.5502956e-16 
5449.1 5.7145802e-16 
5449.4 5.8922558e-16 
5449.8 5.8647302e-16 
5450.2 4.6615848e-16 
5450.5 4.7625521e-16 
5450.9 5.7557452e-16 
5451.3 5.359258e-16 
5451.6 5.7976965e-16 
5452.0 5.6192568e-16 
5452.4 4.6741837e-16 
5452.7 5.6612467e-16 
5453.1 5.4787014e-16 
5453.5 5.6190555e-16 
5453.8 6.0492373e-16 
5454.1 4.8034331e-16 
5454.5 6.4119909e-16 
5454.8 4.795643e-16 
5455.2 5.2253265e-16 
5455.6 5.0982017e-16 
5455.9 5.5535099e-16 
5456.3 5.3565197e-16 
5456.7 5.1555927e-16 
5457.0 5.5246732e-16 
5457.4 5.7428753e-16 
5457.8 6.3178488e-16 
5458.1 5.4083552e-16 
5458.5 6.3246738e-16 
5458.9 5.4194387e-16 
5459.2 5.7561011e-16 
5459.6 4.9855393e-16 
5460.0 5.4052905e-16 
5460.4 5.8079075e-16 
5460.7 5.3229296e-16 
5461.1 5.2713035e-16 
5461.5 5.9889107e-16 
5461.8 5.7973844e-16 
5462.2 5.3892575e-16 
5462.6 5.5218915e-16 
5462.9 4.9800278e-16 
5463.3 5.1035069e-16 
5463.7 5.343562e-16 
5464.0 5.1661776e-16 
5464.3 6.4060476e-16 
5464.7 5.9567599e-16 
5465.0 5.3790813e-16 
5465.4 5.113585e-16 
5465.8 6.290405e-16 
5466.1 5.0679201e-16 
5466.5 4.9886744e-16 
5466.9 6.0085985e-16 
5467.2 4.826858e-16 
5467.6 5.4647124e-16 
5468.0 5.8270707e-16 
5468.3 4.6391777e-16 
5468.7 5.2893848e-16 
5469.1 6.0249773e-16 
5469.5 5.5293238e-16 
5469.8 5.8249633e-16 
5470.2 5.8012605e-16 
5470.6 5.5994578e-16 
5470.9 5.803538e-16 
5471.3 5.6211411e-16 
5471.7 5.8289947e-16 
5472.0 6.0387212e-16 
5472.4 5.4832026e-16 
5472.8 6.2354447e-16 
5473.1 5.3822174e-16 
5473.5 5.7710197e-16 
5473.9 5.3257184e-16 
5474.2 5.695012e-16 
5474.5 5.9757076e-16 
5474.9 5.6779888e-16 
5475.3 5.1636217e-16 
5475.6 6.2617041e-16 
5476.0 4.9263783e-16 
5476.4 5.241385e-16 
5476.7 5.0719395e-16 
5477.1 5.5843229e-16 
5477.5 5.4505088e-16 
5477.8 4.9898071e-16 
5478.2 5.8624406e-16 
5478.6 5.7155344e-16 
5478.9 6.1634088e-16 
5479.3 4.9443219e-16 
5479.7 5.258478e-16 
5480.0 5.6730791e-16 
5480.4 6.0882535e-16 
5480.8 6.4087067e-16 
5481.2 5.9961353e-16 
5481.5 5.2785708e-16 
5481.9 4.8252679e-16 
5482.3 4.8654063e-16 
5482.6 5.06413e-16 
5483.0 5.0675241e-16 
5483.4 5.5435433e-16 
5483.7 5.4651204e-16 
5484.1 5.5811827e-16 
5484.5 5.4948208e-16 
5484.7 5.4665217e-16 
5485.1 5.6164889e-16 
5485.5 5.1692348e-16 
5485.9 5.8351071e-16 
5486.2 5.7339849e-16 
5486.6 4.9198481e-16 
5487.0 5.7715398e-16 
5487.3 6.1588787e-16 
5487.7 5.9048577e-16 
5488.1 5.6912716e-16 
5488.4 5.1159432e-16 
5488.8 6.7503571e-16 
5489.2 5.5126974e-16 
5489.6 4.8675316e-16 
5489.9 5.7850652e-16 
5490.3 5.702397e-16 
5490.7 5.3257808e-16 
5491.0 5.0942902e-16 
5491.4 6.0546992e-16 
5491.8 5.418304e-16 
5492.1 5.1522653e-16 
5492.5 6.0281944e-16 
5492.9 5.4892355e-16 
5493.3 5.1847879e-16 
5493.6 4.7053096e-16 
5494.0 5.3410452e-16 
5494.4 5.1890413e-16 
5494.7 5.8049784e-16 
5495.0 5.3121081e-16 
5495.4 5.2684625e-16 
5495.7 5.8463389e-16 
5496.1 5.2882583e-16 
5496.5 5.5217417e-16 
5496.9 5.7904885e-16 
5497.2 5.3313359e-16 
5497.6 5.3990819e-16 
5498.0 5.9355292e-16 
5498.3 5.8558064e-16 
5498.7 5.6535836e-16 
5499.1 5.8988524e-16 
5499.4 5.0886062e-16 
5499.8 4.9111972e-16 
5500.2 5.5004226e-16 
5500.6 5.1971646e-16 
5500.9 5.2803419e-16 
5501.3 5.2249898e-16 
5501.7 5.0111103e-16 
5502.0 5.4687449e-16 
5502.4 5.5296562e-16 
5502.8 5.6865065e-16 
5503.2 6.0408586e-16 
5503.5 5.3627199e-16 
5503.9 5.7969956e-16 
5504.3 5.3634252e-16 
5504.6 5.437515e-16 
5505.0 5.6953574e-16 
5505.3 4.9672717e-16 
5505.6 5.8144101e-16 
5506.0 6.0751815e-16 
5506.4 6.7343926e-16 
5506.8 6.516828e-16 
5507.1 5.5119129e-16 
5507.5 5.5853437e-16 
5507.9 5.1291969e-16 
5508.2 6.0036258e-16 
5508.6 5.9288657e-16 
5509.0 5.1554805e-16 
5509.4 5.5724354e-16 
5509.7 5.1321528e-16 
5510.1 6.5299447e-16 
5510.5 6.058284e-16 
5510.8 5.5153624e-16 
5511.2 5.5893756e-16 
5511.6 5.7301628e-16 
5512.0 5.365456e-16 
5512.3 5.6068634e-16 
5512.7 5.3388405e-16 
5513.1 5.5468482e-16 
5513.4 6.1512324e-16 
5513.8 5.0844874e-16 
5514.2 5.6373427e-16 
5514.6 5.6877405e-16 
5514.9 6.1769362e-16 
5515.3 4.9420974e-16 
5515.6 5.4699056e-16 
5515.9 5.913912e-16 
5516.3 5.4462323e-16 
5516.7 6.4142536e-16 
5517.1 6.2818219e-16 
5517.4 5.8857904e-16 
5517.8 5.1590961e-16 
5518.2 5.7923652e-16 
5518.5 5.1288034e-16 
5518.9 5.4194644e-16 
5519.3 5.7670459e-16 
5519.7 5.1914655e-16 
5520.0 5.0744767e-16 
5520.4 5.7018878e-16 
5520.8 5.5697999e-16 
5521.1 5.5193198e-16 
5521.5 5.5205883e-16 
5521.9 5.3178893e-16 
5522.3 5.8907429e-16 
5522.6 5.289663e-16 
5523.0 5.3673216e-16 
5523.4 5.0631638e-16 
5523.8 5.8324976e-16 
5524.1 5.0837335e-16 
5524.5 4.1815031e-16 
5524.9 5.7954204e-16 
5525.2 5.9443897e-16 
5525.6 5.7986009e-16 
5525.9 4.8544207e-16 
5526.3 5.4242126e-16 
5526.6 4.5543942e-16 
5527.0 5.0926215e-16 
5527.4 5.417537e-16 
5527.7 6.3177414e-16 
5528.1 5.0732555e-16 
5528.5 6.1306354e-16 
5528.9 5.368355e-16 
5529.2 5.4716162e-16 
5529.6 6.142721e-16 
5530.0 5.7024988e-16 
5530.4 5.9936691e-16 
5530.7 5.4430691e-16 
5531.1 5.8860466e-16 
5531.5 5.9456376e-16 
5531.8 4.752935e-16 
5532.2 4.617661e-16 
5532.6 5.4311453e-16 
5533.0 5.5022723e-16 
5533.3 4.8089755e-16 
5533.7 5.2720421e-16 
5534.1 5.5316481e-16 
5534.5 6.1966446e-16 
5534.8 5.6219179e-16 
5535.2 5.2344451e-16 
5535.6 5.765697e-16 
5535.9 5.6297184e-16 
5536.2 5.2596743e-16 
5536.6 5.3786229e-16 
5537.0 5.0305829e-16 
5537.3 5.9629569e-16 
5537.7 5.882159e-16 
5538.1 5.2277701e-16 
5538.5 5.3016424e-16 
5538.8 5.803775e-16 
5539.2 5.1187881e-16 
5539.6 5.7490559e-16 
5539.9 6.1890834e-16 
5540.3 5.3262723e-16 
5540.7 5.5424302e-16 
5541.1 4.6075655e-16 
5541.4 5.3884934e-16 
5541.8 5.736615e-16 
5542.2 5.6953165e-16 
5542.6 5.3691837e-16 
5542.9 5.8964936e-16 
5543.3 5.4540736e-16 
5543.7 5.554354e-16 
5544.1 5.7346421e-16 
5544.4 6.1198581e-16 
5544.8 5.16746e-16 
5545.2 5.1621784e-16 
5545.5 5.6275645e-16 
5545.9 6.0835866e-16 
5546.3 5.1670838e-16 
5546.6 4.8394059e-16 
5546.9 5.4967157e-16 
5547.3 5.4963437e-16 
5547.7 5.2305702e-16 
5548.1 5.2868775e-16 
5548.4 5.7543375e-16 
5548.8 5.4322332e-16 
5549.2 6.0131968e-16 
5549.6 5.7252442e-16 
5549.9 5.6335208e-16 
5550.3 5.3441824e-16 
5550.7 5.4589372e-16 
5551.1 5.4499061e-16 
5551.4 5.3364824e-16 
5551.8 5.8275596e-16 
5552.2 6.3383265e-16 
5552.5 6.0848528e-16 
5552.9 3.9346841e-16 
5553.3 5.8201439e-16 
5553.7 5.080083e-16 
5554.0 5.5160785e-16 
5554.4 5.7325398e-16 
5554.8 5.836194e-16 
5555.2 5.579186e-16 
5555.5 5.4399343e-16 
5555.9 6.3061544e-16 
5556.3 6.30272e-16 
5556.7 4.9165119e-16 
5556.9 5.5281443e-16 
5557.3 5.018877e-16 
5557.7 5.3658511e-16 
5558.1 6.1971174e-16 
5558.4 6.3691233e-16 
5558.8 5.8676291e-16 
5559.2 5.5434934e-16 
5559.6 5.0004233e-16 
5559.9 5.7457673e-16 
5560.3 4.7519241e-16 
5560.7 5.6331861e-16 
5561.1 5.4683573e-16 
5561.4 5.310888e-16 
5561.8 5.3762928e-16 
5562.2 5.635072e-16 
5562.6 5.5618025e-16 
5562.9 5.6041789e-16 
5563.3 5.1020024e-16 
5563.7 5.2738458e-16 
5564.1 4.9461891e-16 
5564.4 5.2782162e-16 
5564.8 5.5428382e-16 
5565.2 5.4144718e-16 
5565.6 5.5340578e-16 
5565.9 5.5947959e-16 
5566.3 5.0848361e-16 
5566.7 5.5526913e-16 
5567.0 5.4621769e-16 
5567.3 5.4353784e-16 
5567.7 5.6772446e-16 
5568.1 5.1838195e-16 
5568.5 5.4643908e-16 
5568.8 4.7463828e-16 
5569.2 5.8578721e-16 
5569.6 4.804615e-16 
5570.0 5.4293607e-16 
5570.3 5.0571368e-16 
5570.7 4.8907391e-16 
5571.1 5.4811259e-16 
5571.5 5.919827e-16 
5571.8 5.461406e-16 
5572.2 4.9153734e-16 
5572.6 4.4406026e-16 
5573.0 5.6359161e-16 
5573.3 5.4649959e-16 
5573.7 5.6889032e-16 
5574.1 5.1893717e-16 
5574.5 5.0617641e-16 
5574.8 5.6371132e-16 
5575.2 5.0543668e-16 
5575.6 5.903458e-16 
5576.0 5.5909157e-16 
5576.3 5.1387319e-16 
5576.7 5.1907501e-16 
5577.1 5.7411288e-16 
5577.4 5.1211581e-16 
5577.7 5.4213294e-16 
5578.1 5.5126351e-16 
5578.5 5.510265e-16 
5578.9 4.9521759e-16 
5579.2 5.0896395e-16 
5579.6 5.5718802e-16 
5580.0 5.1175931e-16 
5580.4 5.7062056e-16 
5580.7 5.7269983e-16 
5581.1 4.9812618e-16 
5581.5 4.7886858e-16 
5581.9 5.4407637e-16 
5582.2 5.2014416e-16 
5582.6 5.5023655e-16 
5583.0 5.435899e-16 
5583.4 5.1785349e-16 
5583.8 5.2204016e-16 
5584.1 5.7992823e-16 
5584.5 6.0643453e-16 
5584.9 5.9002782e-16 
5585.3 5.4880077e-16 
5585.6 5.2747675e-16 
5586.0 5.1393628e-16 
5586.4 5.0728573e-16 
5586.8 5.4015378e-16 
5587.1 5.6551332e-16 
5587.5 5.3318704e-16 
5587.8 4.9895747e-16 
5588.2 5.2877312e-16 
5588.5 5.6444685e-16 
5588.9 5.9557394e-16 
5589.3 4.8961161e-16 
5589.7 5.7419894e-16 
5590.1 5.5465191e-16 
5590.4 6.0473827e-16 
5590.8 5.4416421e-16 
5591.2 5.5073768e-16 
5591.6 6.1828451e-16 
5591.9 5.6741495e-16 
5592.3 5.89941e-16 
5592.7 4.9503422e-16 
5593.1 5.063927e-16 
5593.4 5.5798917e-16 
5593.8 5.5152878e-16 
5594.2 5.955262e-16 
5594.6 5.2046448e-16 
5594.9 5.6937691e-16 
5595.3 5.9093301e-16 
5595.7 5.6215077e-16 
5596.1 4.6044629e-16 
5596.5 5.2584789e-16 
5596.8 5.5754043e-16 
5597.2 4.9524126e-16 
5597.6 6.239625e-16 
5597.9 5.8261114e-16 
5598.2 5.5788672e-16 
5598.6 5.7048899e-16 
5599.0 5.2647605e-16 
5599.4 5.336464e-16 
5599.7 4.8194533e-16 
5600.1 4.9784577e-16 
5600.5 5.2836806e-16 
5600.9 5.0769358e-16 
5601.3 5.6009314e-16 
5601.6 5.3309852e-16 
5602.0 5.5566243e-16 
5602.4 5.1649509e-16 
5602.8 5.2001289e-16 
5603.1 5.3923164e-16 
5603.5 5.4012839e-16 
5603.9 5.2584933e-16 
5604.3 5.6894679e-16 
5604.7 5.6445249e-16 
5605.0 5.3359136e-16 
5605.4 5.6803961e-16 
5605.8 4.8614443e-16 
5606.2 5.0551947e-16 
5606.5 5.4294271e-16 
5606.9 4.7967093e-16 
5607.3 5.3957211e-16 
5607.7 4.8466812e-16 
5608.1 5.51579e-16 
5608.3 5.440993e-16 
5608.7 5.4658986e-16 
5609.1 4.8863255e-16 
5609.5 5.1910502e-16 
5609.8 4.9965584e-16 
5610.2 4.9303219e-16 
5610.6 5.0366576e-16 
5611.0 5.0889162e-16 
5611.4 5.2234909e-16 
5611.7 5.5960247e-16 
5612.1 5.2740505e-16 
5612.5 5.878903e-16 
5612.9 5.1062086e-16 
5613.2 5.3889515e-16 
5613.6 5.3501315e-16 
5614.0 5.0616124e-16 
5614.4 5.059552e-16 
5614.8 5.1230086e-16 
5615.1 4.4614554e-16 
5615.5 6.0210822e-16 
5615.9 5.6527946e-16 
5616.3 5.0777298e-16 
5616.6 5.7549761e-16 
5617.0 4.9441768e-16 
5617.4 4.8284963e-16 
5617.8 5.5978515e-16 
5618.2 4.6761669e-16 
5618.4 5.4165908e-16 
5618.8 5.8363769e-16 
5619.2 5.457119e-16 
5619.6 4.9923892e-16 
5620.0 4.5570655e-16 
5620.3 4.9695512e-16 
5620.7 5.5801315e-16 
5621.1 5.0001955e-16 
5621.5 5.0761733e-16 
5621.8 5.6455952e-16 
5622.2 5.3438704e-16 
5622.6 4.8464283e-16 
5623.0 5.1787178e-16 
5623.4 5.3049046e-16 
5623.7 5.1702806e-16 
5624.1 4.9023626e-16 
5624.5 5.7206367e-16 
5624.9 4.8829047e-16 
5625.3 4.5097897e-16 
5625.6 4.1584171e-16 
5626.0 4.7978708e-16 
5626.4 4.9287474e-16 
5626.8 5.3515426e-16 
5627.2 5.3094308e-16 
5627.5 5.0676371e-16 
5627.9 5.2415445e-16 
5628.3 5.3313904e-16 
5628.7 5.3679399e-16 
5628.9 4.9316741e-16 
5629.3 4.8650416e-16 
5629.7 5.6514144e-16 
5630.1 5.2714275e-16 
5630.5 4.8236859e-16 
5630.8 5.3801444e-16 
5631.2 5.8308598e-16 
5631.6 4.857914e-16 
5632.0 5.4743568e-16 
5632.4 5.0876452e-16 
5632.7 5.4368959e-16 
5633.1 4.7966775e-16 
5633.5 5.9975935e-16 
5633.9 5.4053605e-16 
5634.3 4.7069529e-16 
5634.6 5.2637221e-16 
5635.0 5.4254751e-16 
5635.4 5.8267616e-16 
5635.8 4.7965821e-16 
5636.2 4.8340793e-16 
5636.5 5.1837283e-16 
5636.9 4.7414191e-16 
5637.3 4.4272201e-16 
5637.7 5.3113037e-16 
5638.1 5.3212627e-16 
5638.4 5.1477436e-16 
5638.8 5.3127952e-16 
5639.1 5.5041001e-16 
5639.5 5.4648388e-16 
5639.9 5.5754275e-16 
5640.2 5.1198279e-16 
5640.6 5.2317446e-16 
5641.0 5.6163403e-16 
5641.4 5.6167259e-16 
5641.8 4.8978919e-16 
5642.1 5.3816847e-16 
5642.5 5.4037058e-16 
5642.9 6.1501894e-16 
5643.3 4.7950746e-16 
5643.7 5.58642e-16 
5644.0 4.2712565e-16 
5644.4 5.2678904e-16 
5644.8 5.2336518e-16 
5645.2 5.3751656e-16 
5645.6 5.7003297e-16 
5645.9 4.8465667e-16 
5646.3 4.8699093e-16 
5646.7 4.9804394e-16 
5647.1 5.3580466e-16 
5647.5 5.1581455e-16 
5647.8 5.6250384e-16 
5648.2 5.5697875e-16 
5648.6 5.2563556e-16 
5649.0 4.6893969e-16 
5649.3 4.6580229e-16 
5649.6 5.0265433e-16 
5650.0 5.2368592e-16 
5650.4 4.3100717e-16 
5650.8 5.2933712e-16 
5651.2 4.5677844e-16 
5651.5 5.2939078e-16 
5651.9 4.6757631e-16 
5652.3 6.1727075e-16 
5652.7 4.9259233e-16 
5653.1 5.8200723e-16 
5653.4 4.7520501e-16 
5653.8 5.2050908e-16 
5654.2 3.9872982e-16 
5654.6 5.3103519e-16 
5655.0 5.6052082e-16 
5655.4 5.010484e-16 
5655.7 5.0260298e-16 
5656.1 4.8201765e-16 
5656.5 4.6285748e-16 
5656.9 5.5206385e-16 
5657.3 4.953878e-16 
5657.6 5.1516352e-16 
5658.0 4.9656273e-16 
5658.4 5.51307e-16 
5658.8 5.3806234e-16 
5659.2 4.9827002e-16 
5659.5 4.7277585e-16 
5659.8 4.5469742e-16 
5660.2 5.6630065e-16 
5660.6 4.4411911e-16 
5661.0 5.6512873e-16 
5661.3 4.4876973e-16 
5661.7 5.3543437e-16 
5662.1 5.7399133e-16 
5662.5 4.7965443e-16 
5662.9 4.9631864e-16 
5663.3 4.5210675e-16 
5663.6 5.0486447e-16 
5664.0 4.6913821e-16 
5664.4 4.8715499e-16 
5664.8 5.2098172e-16 
5665.2 5.0362103e-16 
5665.5 4.6927381e-16 
5665.9 5.4852543e-16 
5666.3 5.1304498e-16 
5666.7 4.2670857e-16 
5667.1 5.5396067e-16 
5667.5 5.0156195e-16 
5667.8 5.2396455e-16 
5668.2 5.1203309e-16 
5668.6 5.5029785e-16 
5669.0 5.1122468e-16 
5669.4 5.5856754e-16 
5669.7 5.9700723e-16 
5670.0 5.1790057e-16 
5670.4 5.7276693e-16 
5670.8 5.0082111e-16 
5671.2 4.9900942e-16 
5671.6 5.040714e-16 
5671.9 5.6928748e-16 
5672.3 6.087381e-16 
5672.7 5.8266001e-16 
5673.1 5.5357541e-16 
5673.5 4.2467855e-16 
5673.8 5.2665595e-16 
5674.2 5.6521615e-16 
5674.6 5.0423457e-16 
5675.0 4.7308216e-16 
5675.4 5.0440045e-16 
5675.8 5.4918468e-16 
5676.1 4.8575544e-16 
5676.5 5.6144153e-16 
5676.9 5.2158892e-16 
5677.3 5.5436327e-16 
5677.7 5.1659073e-16 
5678.1 5.5870623e-16 
5678.4 5.6971571e-16 
5678.8 4.7736565e-16 
5679.2 4.9247091e-16 
5679.6 5.7653746e-16 
5680.0 5.4483652e-16 
5680.2 4.7602989e-16 
5680.6 4.8787013e-16 
5681.0 4.7731636e-16 
5681.4 3.5583634e-16 
5681.8 5.0975287e-16 
5682.2 3.9637185e-16 
5682.5 5.0827187e-16 
5682.9 5.2893037e-16 
5683.3 4.7794758e-16 
5683.7 5.5379458e-16 
5684.1 4.9178553e-16 
5684.5 4.6795023e-16 
5684.8 4.710799e-16 
5685.2 5.0145876e-16 
5685.6 4.3584018e-16 
5686.0 4.8009649e-16 
5686.4 5.5715746e-16 
5686.8 5.067777e-16 
5687.1 4.9509603e-16 
5687.5 5.170823e-16 
5687.9 4.6322843e-16 
5688.3 5.1681433e-16 
5688.7 5.0894374e-16 
5689.1 5.2660618e-16 
5689.4 5.5470287e-16 
5689.8 4.6948168e-16 
5690.2 5.079789e-16 
5690.5 5.2605375e-16 
5690.9 4.5270993e-16 
5691.3 4.5305767e-16 
5691.6 5.8574743e-16 
5692.0 5.3783278e-16 
5692.4 4.9527792e-16 
5692.8 5.6595627e-16 
5693.2 4.7989142e-16 
5693.6 4.5704383e-16 
5693.9 4.930848e-16 
5694.3 5.0862761e-16 
5694.7 5.3017939e-16 
5695.1 4.5790293e-16 
5695.5 5.0471721e-16 
5695.9 5.544766e-16 
5696.2 5.0716044e-16 
5696.6 4.1789547e-16 
5697.0 5.5811417e-16 
5697.4 5.4544705e-16 
5697.8 5.1279541e-16 
5698.2 4.9251511e-16 
5698.5 5.0529814e-16 
5698.9 4.8934669e-16 
5699.3 5.4438781e-16 
5699.7 5.3962513e-16 
5700.1 4.916416e-16 
5700.5 4.7966605e-16 
5700.7 4.7864697e-16 
5701.1 5.5346584e-16 
5701.5 4.9020396e-16 
5701.9 4.828753e-16 
5702.3 5.6585051e-16 
5702.7 4.6774302e-16 
5703.1 5.2126559e-16 
5703.4 4.6460088e-16 
5703.8 4.7835785e-16 
5704.2 5.1881602e-16 
5704.6 4.8506718e-16 
5705.0 4.8628295e-16 
5705.4 4.9575964e-16 
5705.7 5.0215763e-16 
5706.1 4.9082632e-16 
5706.5 4.5160252e-16 
5706.9 5.2410499e-16 
5707.3 4.91825e-16 
5707.7 5.1399562e-16 
5708.0 5.4588845e-16 
5708.4 5.3667014e-16 
5708.8 5.4100471e-16 
5709.2 4.6378304e-16 
5709.6 4.4183358e-16 
5710.0 4.8875881e-16 
5710.4 5.2650477e-16 
5710.7 5.2685906e-16 
5711.0 5.0756065e-16 
5711.4 4.6761819e-16 
5711.8 5.021652e-16 
5712.2 4.3905758e-16 
5712.6 5.3570579e-16 
5712.9 4.3888131e-16 
5713.3 4.8583059e-16 
5713.7 5.1482533e-16 
5714.1 5.0461729e-16 
5714.5 5.4185526e-16 
5714.9 5.2632984e-16 
5715.3 5.9808984e-16 
5715.6 5.5907549e-16 
5716.0 4.8579565e-16 
5716.4 4.9656374e-16 
5716.8 4.8563855e-16 
5717.2 5.5899028e-16 
5717.6 5.3413407e-16 
5718.0 4.6516807e-16 
5718.3 5.3960594e-16 
5718.7 5.6782404e-16 
5719.1 4.2562588e-16 
5719.5 4.7419128e-16 
5719.9 5.3602798e-16 
5720.3 4.8847845e-16 
5720.7 4.5407383e-16 
5721.0 4.4049998e-16 
5721.3 5.1539165e-16 
5721.7 4.7362549e-16 
5722.1 4.9028983e-16 
5722.5 5.4334158e-16 
5722.9 5.4280736e-16 
5723.2 4.7748681e-16 
5723.6 4.6382046e-16 
5724.0 5.669761e-16 
5724.4 5.0008903e-16 
5724.8 5.0796594e-16 
5725.2 3.9220329e-16 
5725.6 5.1260992e-16 
5725.9 4.6214888e-16 
5726.3 4.7018182e-16 
5726.7 5.7983811e-16 
5727.1 5.1719204e-16 
5727.5 5.3479411e-16 
5727.9 4.1372726e-16 
5728.3 4.9881241e-16 
5728.6 5.1833541e-16 
5729.0 4.6375274e-16 
5729.4 4.8445901e-16 
5729.8 4.0897851e-16 
5730.2 4.533003e-16 
5730.6 4.8370165e-16 
5731.0 5.6202849e-16 
5731.4 4.8079212e-16 
5731.6 4.6359025e-16 
5732.0 4.5176211e-16 
5732.4 4.4907602e-16 
5732.8 5.0237098e-16 
5733.2 5.1717738e-16 
5733.6 5.790365e-16 
5734.0 5.1636129e-16 
5734.3 5.444397e-16 
5734.7 5.0863056e-16 
5735.1 5.1205597e-16 
5735.5 5.1161066e-16 
5735.9 4.6239284e-16 
5736.3 5.0677741e-16 
5736.7 5.1905428e-16 
5737.0 5.5002466e-16 
5737.4 4.6816734e-16 
5737.8 5.4551536e-16 
5738.2 4.626526e-16 
5738.6 5.4456062e-16 
5739.0 4.7876827e-16 
5739.4 5.2547963e-16 
5739.7 4.8607516e-16 
5740.1 5.2330531e-16 
5740.5 6.026133e-16 
5740.9 5.5820328e-16 
5741.3 5.3561449e-16 
5741.7 4.894186e-16 
5742.0 5.2899114e-16 
5742.4 5.1408007e-16 
5742.7 4.5339377e-16 
5743.1 5.396664e-16 
5743.5 5.2091908e-16 
5743.9 4.9406018e-16 
5744.3 4.41341e-16 
5744.7 3.9738582e-16 
5745.1 5.091808e-16 
5745.5 4.1862588e-16 
5745.8 5.5002371e-16 
5746.2 4.5289396e-16 
5746.6 5.2441594e-16 
5747.0 4.7046732e-16 
5747.4 5.0400658e-16 
5747.8 4.9402704e-16 
5748.2 5.1328571e-16 
5748.5 4.5553496e-16 
5748.9 5.202212e-16 
5749.3 4.6711811e-16 
5749.7 3.6714773e-16 
5750.1 5.1452934e-16 
5750.5 5.2146907e-16 
5750.9 4.2486529e-16 
5751.3 5.1921358e-16 
5751.6 4.8476682e-16 
5752.0 3.8871347e-16 
5752.3 4.6744032e-16 
5752.7 5.6058973e-16 
5753.1 4.3922231e-16 
5753.5 5.7534528e-16 
5753.9 5.2504495e-16 
5754.3 4.5559812e-16 
5754.6 4.8402352e-16 
5755.0 5.6629974e-16 
5755.4 4.4763187e-16 
5755.8 5.172415e-16 
5756.2 4.63456e-16 
5756.6 5.533467e-16 
5757.0 4.8727869e-16 
5757.4 4.9193985e-16 
5757.7 4.6323822e-16 
5758.1 5.8919657e-16 
5758.5 4.5741275e-16 
5758.9 4.8795448e-16 
5759.3 4.2708657e-16 
5759.7 4.6097808e-16 
5760.1 4.9018132e-16 
5760.5 5.4681809e-16 
5760.9 5.5565355e-16 
5761.2 4.9266549e-16 
5761.6 4.5724801e-16 
5762.0 4.9700674e-16 
5762.3 4.8793769e-16 
5762.7 4.4497613e-16 
5763.1 4.6847338e-16 
5763.5 4.8616612e-16 
5763.9 5.0410196e-16 
5764.2 5.2906974e-16 
5764.6 4.1845308e-16 
5765.0 4.9171826e-16 
5765.4 3.9175791e-16 
5765.8 4.939897e-16 
5766.2 3.7628674e-16 
5766.6 5.2376789e-16 
5767.0 5.1839591e-16 
5767.4 5.7822697e-16 
5767.7 5.2066607e-16 
5768.1 5.3734434e-16 
5768.5 4.8373091e-16 
5768.9 5.013265e-16 
5769.3 4.6272947e-16 
5769.7 4.6126491e-16 
5770.1 4.9556107e-16 
5770.5 4.7214489e-16 
5770.9 5.2575003e-16 
5771.2 5.3745076e-16 
5771.6 5.7583089e-16 
5772.0 4.7995097e-16 
5772.4 4.7986706e-16 
5772.7 4.6510826e-16 
5773.1 5.5382904e-16 
5773.5 4.1549126e-16 
5773.9 4.3295187e-16 
5774.3 4.8366444e-16 
5774.6 4.733079e-16 
5775.0 4.8538346e-16 
5775.4 4.4254394e-16 
5775.8 5.5445518e-16 
5776.2 5.4963868e-16 
5776.6 5.0838726e-16 
5777.0 5.3898079e-16 
5777.4 6.0465096e-16 
5777.8 4.9417151e-16 
5778.1 3.9135758e-16 
5778.5 4.9044247e-16 
5778.9 4.6731863e-16 
5779.3 5.9122034e-16 
5779.7 5.4945615e-16 
5780.1 5.0210451e-16 
5780.5 6.2421764e-16 
5780.9 4.8292542e-16 
5781.3 5.348009e-16 
5781.6 4.7345394e-16 
5782.0 5.054668e-16 
5782.4 4.402493e-16 
5782.8 4.1707182e-16 
5783.1 5.5226746e-16 
5783.5 4.8887226e-16 
5783.9 5.9128968e-16 
5784.3 4.3504625e-16 
5784.7 5.5355683e-16 
5785.1 5.4835898e-16 
5785.4 5.1703352e-16 
5785.8 4.5300622e-16 
5786.2 5.4276881e-16 
5786.6 5.0398878e-16 
5787.0 4.9301143e-16 
5787.4 4.5122838e-16 
5787.8 4.0520725e-16 
5788.2 5.475742e-16 
5788.6 5.2175707e-16 
5788.9 4.5761737e-16 
5789.3 4.7013751e-16 
5789.7 4.5768759e-16 
5790.1 4.7810554e-16 
5790.5 4.75727e-16 
5790.9 5.6755374e-16 
5791.3 4.8483648e-16 
5791.7 4.9784109e-16 
5792.1 5.8417339e-16 
5792.5 4.495544e-16 
5792.9 5.0644395e-16 
5793.2 5.533167e-16 
5793.5 5.2635189e-16 
5793.9 4.420167e-16 
5794.3 6.3996211e-16 
5794.7 5.2357206e-16 
5795.1 5.2407107e-16 
5795.5 5.1603987e-16 
5795.9 5.2206322e-16 
5796.3 4.6657237e-16 
5796.7 4.7970485e-16 
5797.0 5.1010652e-16 
5797.4 4.8905449e-16 
5797.8 4.6368594e-16 
5798.2 5.1157673e-16 
5798.6 5.2738809e-16 
5799.0 4.5697179e-16 
5799.4 4.6484638e-16 
5799.8 5.0745934e-16 
5800.2 5.7661722e-16 
5800.6 5.1771788e-16 
5801.0 4.6355616e-16 
5801.3 4.6374819e-16 
5801.7 4.8157879e-16 
5802.1 5.2360597e-16 
5802.5 5.4514546e-16 
5802.9 4.4198517e-16 
5803.3 5.125615e-16 
5803.6 5.5036474e-16 
5804.0 5.3198076e-16 
5804.4 5.1282543e-16 
5804.8 5.4525327e-16 
5805.1 4.4103781e-16 
5805.5 5.2111598e-16 
5805.9 5.6863947e-16 
5806.3 4.7397246e-16 
5806.7 5.0198032e-16 
5807.1 5.4176558e-16 
5807.5 4.6036981e-16 
5807.9 4.5362892e-16 
5808.3 5.5167162e-16 
5808.7 4.8695516e-16 
5809.1 5.153119e-16 
5809.5 4.7738564e-16 
5809.8 4.977929e-16 
5810.2 4.7574296e-16 
5810.6 5.4382445e-16 
5811.0 5.1835102e-16 
5811.4 5.1118655e-16 
5811.8 4.7956442e-16 
5812.2 5.0224031e-16 
5812.6 4.7611138e-16 
5813.0 4.6233448e-16 
5813.4 5.2219666e-16 
5813.7 6.0920961e-16 
5814.1 4.7404245e-16 
5814.4 5.4082778e-16 
5814.8 5.6063551e-16 
5815.2 4.3457983e-16 
5815.6 5.505029e-16 
5816.0 5.6082711e-16 
5816.4 6.7637177e-16 
5816.8 4.3744721e-16 
5817.2 5.3551e-16 
5817.6 5.8711379e-16 
5818.0 4.4550107e-16 
5818.4 4.4431211e-16 
5818.8 4.2556873e-16 
5819.1 5.4977673e-16 
5819.5 4.5456041e-16 
5819.9 5.3190692e-16 
5820.3 4.4686952e-16 
5820.7 4.6576574e-16 
5821.1 5.5666007e-16 
5821.5 5.1163453e-16 
5821.9 5.5480096e-16 
5822.3 5.376626e-16 
5822.7 4.4732093e-16 
5823.1 4.2467025e-16 
5823.5 4.3955609e-16 
5823.8 4.81817e-16 
5824.1 4.818156e-16 
5824.5 5.4957989e-16 
5824.9 4.3359364e-16 
5825.3 4.6000167e-16 
5825.7 5.533573e-16 
5826.1 4.1301695e-16 
5826.5 6.0781523e-16 
5826.9 5.1495912e-16 
5827.3 4.3973758e-16 
5827.7 4.5134838e-16 
5828.1 4.6158295e-16 
5828.5 4.5842418e-16 
5828.9 4.6449084e-16 
5829.2 4.9255007e-16 
5829.6 4.8116963e-16 
5830.0 4.8472287e-16 
5830.4 4.9069747e-16 
5830.8 5.2257459e-16 
5831.2 4.4611665e-16 
5831.6 5.8863673e-16 
5832.0 5.6676306e-16 
5832.4 4.7546334e-16 
5832.8 3.8267989e-16 
5833.2 5.4551768e-16 
5833.6 5.9982955e-16 
5834.0 3.9363124e-16 
5834.3 4.9512786e-16 
5834.6 4.2692949e-16 
5835.0 2.6426668e-16 
5835.4 3.8310609e-16 
5835.8 3.892074e-16 
5836.2 4.4368435e-16 
5836.6 4.5615846e-16 
5837.0 5.9491471e-16 
5837.4 4.1154356e-16 
5837.8 5.4424841e-16 
5838.2 5.0213938e-16 
5838.6 4.3637991e-16 
5839.0 5.5900334e-16 
5839.4 5.1508377e-16 
5839.8 4.2016373e-16 
5840.1 3.2291702e-16 
5840.5 5.3454944e-16 
5840.9 4.4222597e-16 
5841.3 4.5913253e-16 
5841.7 4.3451403e-16 
5842.1 5.0416112e-16 
5842.5 4.2201121e-16 
5842.9 4.8841689e-16 
5843.3 5.1004963e-16 
5843.7 4.6746416e-16 
5844.1 5.3618183e-16 
5844.5 4.7711029e-16 
5844.8 4.3491768e-16 
5845.2 4.3928874e-16 
5845.6 5.0054119e-16 
5846.0 5.0642273e-16 
5846.3 4.3565939e-16 
5846.7 4.3124631e-16 
5847.1 3.9300778e-16 
5847.5 4.8541807e-16 
5847.9 5.0518393e-16 
5848.3 4.5874927e-16 
5848.7 5.5612569e-16 
5849.1 5.4508529e-16 
5849.5 4.7928167e-16 
5849.9 4.8157768e-16 
5850.3 4.5699918e-16 
5850.7 4.9869838e-16 
5851.1 4.8798396e-16 
5851.5 5.8381e-16 
5851.9 4.7106524e-16 
5852.3 5.4024756e-16 
5852.7 5.7442114e-16 
5853.0 4.3859577e-16 
5853.4 4.8269904e-16 
5853.8 4.7398362e-16 
5854.2 5.2582268e-16 
5854.6 4.6216034e-16 
5854.9 4.8748086e-16 
5855.3 5.4807363e-16 
5855.7 5.6041403e-16 
5856.1 5.7754248e-16 
5856.5 5.6054226e-16 
5856.9 4.6305965e-16 
5857.3 4.4803579e-16 
5857.7 4.8533124e-16 
5858.1 4.0973881e-16 
5858.5 4.7903525e-16 
5858.9 4.3419226e-16 
5859.3 4.9798942e-16 
5859.7 4.9921844e-16 
5860.0 5.5387844e-16 
5860.4 4.7759302e-16 
5860.8 5.9119619e-16 
5861.2 4.7925538e-16 
5861.6 4.580236e-16 
5862.0 5.3371e-16 
5862.4 5.3720975e-16 
5862.8 4.7461031e-16 
5863.2 5.3936029e-16 
5863.6 5.0685741e-16 
5864.0 5.4839086e-16 
5864.4 5.0617419e-16 
5864.8 5.499277e-16 
5865.1 6.125807e-16 
5865.5 5.3981821e-16 
5865.9 4.6689122e-16 
5866.3 4.8315388e-16 
5866.7 4.5997633e-16 
5867.1 4.8984752e-16 
5867.5 3.9987764e-16 
5867.8 4.7795286e-16 
5868.2 4.736865e-16 
5868.6 5.1626439e-16 
5869.0 4.9135621e-16 
5869.4 4.9087034e-16 
5869.8 4.8055053e-16 
5870.2 4.7840972e-16 
5870.6 5.3438046e-16 
5871.0 5.816493e-16 
5871.4 5.0818718e-16 
5871.8 4.2642884e-16 
5872.2 5.9025482e-16 
5872.6 4.7225498e-16 
5873.0 4.7080795e-16 
5873.4 4.9840643e-16 
5873.8 4.9897631e-16 
5874.2 5.4798119e-16 
5874.6 4.8948963e-16 
5875.0 5.1007029e-16 
5875.4 4.0310235e-16 
5875.7 4.5974393e-16 
5876.1 5.0662351e-16 
5876.4 5.4496487e-16 
5876.8 4.8180006e-16 
5877.2 5.0944132e-16 
5877.6 5.0744231e-16 
5878.0 4.5568696e-16 
5878.4 5.6708658e-16 
5878.8 5.1262131e-16 
5879.2 5.8878356e-16 
5879.6 4.8160607e-16 
5880.0 5.0649375e-16 
5880.4 4.9949468e-16 
5880.8 5.927577e-16 
5881.2 4.1369846e-16 
5881.6 4.5545391e-16 
5882.0 4.901767e-16 
5882.4 4.9089492e-16 
5882.8 4.6583096e-16 
5883.2 5.5065111e-16 
5883.6 5.0625718e-16 
5884.0 6.3218178e-16 
5884.4 5.1500084e-16 
5884.8 4.3924172e-16 
5885.2 4.94667e-16 
5885.6 5.062357e-16 
5885.9 4.6788401e-16 
5886.3 4.8561423e-16 
5886.6 6.346146e-16 
5887.0 5.5998539e-16 
5887.4 4.8268603e-16 
5887.8 5.7837127e-16 
5888.2 5.1487196e-16 
5888.6 5.628009e-16 
5889.0 5.2920776e-16 
5889.4 4.1509517e-16 
5889.8 5.377996e-16 
5890.2 5.0812193e-16 
5890.6 5.3256794e-16 
5891.0 4.8455723e-16 
5891.4 5.313217e-16 
5891.8 4.4647837e-16 
5892.2 3.8020065e-16 
5892.6 4.5664837e-16 
5893.0 4.8792233e-16 
5893.4 5.0228115e-16 
5893.8 5.1926649e-16 
5894.2 4.9924875e-16 
5894.6 4.8841957e-16 
5895.0 5.213524e-16 
5895.4 5.0386417e-16 
5895.8 4.5402088e-16 
5896.1 4.5511104e-16 
5896.5 4.8362186e-16 
5896.9 3.8662365e-16 
5897.3 4.5403788e-16 
5897.7 5.3553076e-16 
5898.1 4.6136639e-16 
5898.5 5.7565811e-16 
5898.9 5.6666677e-16 
5899.3 4.4942883e-16 
5899.6 4.6685854e-16 
5900.0 5.1809177e-16 
5900.4 4.6104781e-16 
5900.8 5.5837364e-16 
5901.2 4.8576617e-16 
5901.6 4.8723411e-16 
5902.0 5.0448549e-16 
5902.4 5.1777396e-16 
5902.8 4.9384925e-16 
5903.2 5.9342291e-16 
5903.6 5.0927628e-16 
5904.0 4.9157944e-16 
5904.4 5.450417e-16 
5904.8 5.322537e-16 
5905.2 4.7917106e-16 
5905.6 4.1518032e-16 
5906.0 4.5654533e-16 
5906.3 5.6729784e-16 
5906.7 4.9321323e-16 
5907.1 5.0772312e-16 
5907.5 5.326474e-16 
5907.9 5.1070607e-16 
5908.3 5.2496353e-16 
5908.7 4.5751687e-16 
5909.1 5.0088303e-16 
5909.5 4.6629791e-16 
5909.9 4.9648208e-16 
5910.3 4.3170385e-16 
5910.7 4.0226066e-16 
5911.1 4.9360881e-16 
5911.5 4.040279e-16 
5911.9 4.4051676e-16 
5912.3 4.6094855e-16 
5912.7 5.3615513e-16 
5913.1 4.8390228e-16 
5913.5 5.0209813e-16 
5913.9 4.4741708e-16 
5914.3 5.194662e-16 
5914.7 4.7359958e-16 
5915.1 5.0309538e-16 
5915.5 4.9402421e-16 
5915.9 4.6635688e-16 
5916.3 3.6914004e-16 
5916.6 5.1546517e-16 
5917.0 5.2657343e-16 
5917.4 5.0233146e-16 
5917.8 5.4341208e-16 
5918.2 4.7400939e-16 
5918.6 5.3396449e-16 
5919.0 5.4863095e-16 
5919.4 5.2594918e-16 
5919.8 4.8078025e-16 
5920.1 4.7676625e-16 
5920.5 5.0370137e-16 
5920.9 4.6786919e-16 
5921.3 4.2391979e-16 
5921.7 4.7706652e-16 
5922.1 5.1716069e-16 
5922.5 4.634455e-16 
5922.9 4.9209533e-16 
5923.3 4.1104188e-16 
5923.7 4.2957463e-16 
5924.1 4.6381186e-16 
5924.5 4.7826963e-16 
5924.9 4.6278068e-16 
5925.3 5.4551225e-16 
5925.7 4.9420556e-16 
5926.1 4.3397707e-16 
5926.5 4.8840696e-16 
5926.8 4.7573051e-16 
5927.2 4.9434651e-16 
5927.6 4.0213285e-16 
5928.0 4.9726528e-16 
5928.4 4.6878984e-16 
5928.8 4.5469932e-16 
5929.2 4.2032068e-16 
5929.6 5.0004735e-16 
5930.0 4.6804479e-16 
5930.4 4.8267357e-16 
5930.8 5.250982e-16 
5931.2 4.4821937e-16 
5931.6 4.6914162e-16 
5932.0 4.7114504e-16 
5932.4 4.5752584e-16 
5932.8 4.464545e-16 
5933.2 4.5821072e-16 
5933.6 4.6348204e-16 
5934.0 4.2880969e-16 
5934.4 5.2083831e-16 
5934.8 3.9328554e-16 
5935.2 4.4955405e-16 
5935.6 4.6787157e-16 
5936.0 5.0322665e-16 
5936.4 4.6537085e-16 
5936.8 4.9043483e-16 
5937.1 4.5445066e-16 
5937.5 4.2738113e-16 
5937.9 4.2280238e-16 
5938.3 4.6110407e-16 
5938.7 5.1080248e-16 
5939.1 5.149573e-16 
5939.5 5.056686e-16 
5939.9 5.2161887e-16 
5940.3 4.8422438e-16 
5940.7 4.3430587e-16 
5941.1 4.8209853e-16 
5941.5 4.8180724e-16 
5941.9 4.7630735e-16 
5942.3 4.2210824e-16 
5942.7 4.6080762e-16 
5943.1 4.5473992e-16 
5943.5 3.8162744e-16 
5943.9 4.516671e-16 
5944.3 4.3110637e-16 
5944.7 4.5787604e-16 
5945.1 4.7436885e-16 
5945.5 4.741127e-16 
5945.9 4.7191032e-16 
5946.3 4.1772758e-16 
5946.7 4.3850385e-16 
5947.1 4.6327089e-16 
5947.4 4.5009065e-16 
5947.8 4.8698557e-16 
5948.2 4.6977168e-16 
5948.6 4.1786949e-16 
5949.0 3.4485573e-16 
5949.4 4.71021e-16 
5949.8 5.5657586e-16 
5950.2 4.9881552e-16 
5950.6 4.1006389e-16 
5951.0 4.2412924e-16 
5951.4 3.9229979e-16 
5951.8 5.0526476e-16 
5952.2 5.3483522e-16 
5952.6 4.5113056e-16 
5953.0 4.8175086e-16 
5953.4 4.4494453e-16 
5953.8 4.9028254e-16 
5954.2 3.8033352e-16 
5954.6 4.4812513e-16 
5955.0 4.902401e-16 
5955.4 4.5334854e-16 
5955.8 4.4573333e-16 
5956.2 4.3669953e-16 
5956.6 3.9774055e-16 
5957.1 3.9376016e-16 
5957.5 5.0800501e-16 
5957.8 4.9216055e-16 
5958.2 4.6293734e-16 
5958.6 4.5653706e-16 
5959.0 4.5944103e-16 
5959.4 4.1554081e-16 
5959.8 5.0513989e-16 
5960.2 4.3418688e-16 
5960.6 5.5794585e-16 
5961.0 4.3665982e-16 
5961.4 4.6520623e-16 
5961.8 3.9848552e-16 
5962.2 4.0189055e-16 
5962.6 3.8512215e-16 
5963.0 4.9070402e-16 
5963.4 5.1309304e-16 
5963.8 5.2574895e-16 
5964.2 5.1583414e-16 
5964.6 4.9319128e-16 
5965.0 4.9282876e-16 
5965.4 4.5605593e-16 
5965.8 4.494863e-16 
5966.2 4.2095982e-16 
5966.6 4.9302708e-16 
5967.0 4.2734791e-16 
5967.4 4.4543147e-16 
5967.8 5.254538e-16 
5968.1 4.8945641e-16 
5968.5 4.4587428e-16 
5968.9 4.8595044e-16 
5969.3 4.2187528e-16 
5969.7 4.8339437e-16 
5970.1 4.8902592e-16 
5970.5 3.7027042e-16 
5970.9 4.2319741e-16 
5971.3 4.2649964e-16 
5971.7 4.3003931e-16 
5972.1 4.1365709e-16 
5972.5 4.6165424e-16 
5972.9 4.4849713e-16 
5973.3 4.021486e-16 
5973.7 4.3091688e-16 
5974.1 5.34767e-16 
5974.5 5.0948963e-16 
5974.9 4.3028052e-16 
5975.3 4.7311093e-16 
5975.7 4.4420748e-16 
5976.1 4.1012926e-16 
5976.5 4.19578e-16 
5976.9 4.1662835e-16 
5977.3 4.5799238e-16 
5977.8 4.500613e-16 
5978.2 4.2525137e-16 
5978.5 4.9274612e-16 
5978.9 4.0006493e-16 
5979.3 4.8842841e-16 
5979.7 4.7638287e-16 
5980.1 4.6963725e-16 
5980.5 6.0799942e-16 
5980.9 4.7324469e-16 
5981.3 4.524029e-16 
5981.7 4.177131e-16 
5982.1 4.7134259e-16 
5982.5 5.084775e-16 
5982.9 4.9266361e-16 
5983.3 4.8106404e-16 
5983.7 4.3168859e-16 
5984.1 4.3385836e-16 
5984.5 4.057226e-16 
5984.9 4.7547602e-16 
5985.3 5.0750527e-16 
5985.7 4.8806921e-16 
5986.1 4.927523e-16 
5986.5 4.7568856e-16 
5986.9 4.6169673e-16 
5987.3 4.795338e-16 
5987.7 4.7167385e-16 
5988.1 4.7592348e-16 
5988.5 4.7254173e-16 
5988.8 4.9592785e-16 
5989.2 4.7422849e-16 
5989.6 4.6132505e-16 
5990.0 4.7980372e-16 
5990.5 4.6228438e-16 
5990.9 4.0289918e-16 
5991.3 4.7629197e-16 
5991.7 4.1919485e-16 
5992.1 5.2443976e-16 
5992.5 5.159629e-16 
5992.9 4.7089467e-16 
5993.3 4.2575738e-16 
5993.7 4.2876997e-16 
5994.1 4.8601224e-16 
5994.5 5.3074161e-16 
5994.9 4.7718847e-16 
5995.3 4.9010161e-16 
5995.7 5.0176748e-16 
5996.1 4.451889e-16 
5996.5 4.777776e-16 
5996.9 5.3613853e-16 
5997.3 4.9835272e-16 
5997.7 3.8498321e-16 
5998.1 3.9967927e-16 
5998.5 4.8797839e-16 
5998.8 4.6062911e-16 
5999.2 4.7877866e-16 
5999.6 5.0688885e-16 
6000.0 4.6204905e-16 
6000.4 5.6627915e-16 
6000.9 4.7899785e-16 
6001.3 5.290928e-16 
6001.7 4.0368944e-16 
6002.1 4.660837e-16 
6002.5 4.5580817e-16 
6002.9 4.911431e-16 
6003.3 4.340942e-16 
6003.7 4.9653849e-16 
6004.1 4.7979607e-16 
6004.5 4.8374402e-16 
6004.9 4.8603497e-16 
6005.3 4.1467939e-16 
6005.7 4.6818448e-16 
6006.1 4.8516362e-16 
6006.5 4.3094519e-16 
6006.9 4.4900944e-16 
6007.3 4.2239818e-16 
6007.7 4.3571527e-16 
6008.1 4.5747576e-16 
6008.5 4.9993495e-16 
6008.9 4.254367e-16 
6009.2 4.6619038e-16 
6009.7 4.9300525e-16 
6010.1 3.9821696e-16 
6010.5 4.8816534e-16 
6010.9 4.7598962e-16 
6011.3 4.5894451e-16 
6011.7 4.9437854e-16 
6012.1 4.0549818e-16 
6012.5 4.3228254e-16 
6012.9 5.1298667e-16 
6013.3 4.4088071e-16 
6013.7 4.7432708e-16 
6014.1 4.6943996e-16 
6014.5 4.8860168e-16 
6014.9 5.2737424e-16 
6015.3 4.8753782e-16 
6015.7 4.4370597e-16 
6016.1 4.7147205e-16 
6016.5 4.7413733e-16 
6016.9 4.1974844e-16 
6017.3 4.7777833e-16 
6017.8 4.7992836e-16 
6018.2 4.5785977e-16 
6018.6 4.8376944e-16 
6019.0 4.5332433e-16 
6019.3 4.2439351e-16 
6019.7 4.6322051e-16 
6020.1 4.5723885e-16 
6020.5 4.4935244e-16 
6020.9 4.9012854e-16 
6021.3 4.4923483e-16 
6021.7 4.7688089e-16 
6022.1 3.7369191e-16 
6022.5 5.2516597e-16 
6022.9 4.5876818e-16 
6023.3 4.7017236e-16 
6023.7 4.4048863e-16 
6024.1 4.6098499e-16 
6024.5 4.8314743e-16 
6025.0 4.9838905e-16 
6025.4 4.5827456e-16 
6025.8 4.3343386e-16 
6026.2 4.9495953e-16 
6026.6 4.3172329e-16 
6027.0 4.4580957e-16 
6027.4 4.3628261e-16 
6027.8 4.6020415e-16 
6028.2 4.587883e-16 
6028.6 5.5957019e-16 
6029.0 3.842906e-16 
6029.4 4.5293395e-16 
6029.7 4.4257929e-16 
6030.1 4.7268962e-16 
6030.5 4.9688603e-16 
6030.9 4.601376e-16 
6031.4 4.8026305e-16 
6031.8 4.6314301e-16 
6032.2 4.7083639e-16 
6032.6 4.8684707e-16 
6033.0 3.9161123e-16 
6033.4 3.920192e-16 
6033.8 4.7159056e-16 
6034.2 4.7042045e-16 
6034.6 4.362218e-16 
6035.0 4.6277091e-16 
6035.4 4.0177792e-16 
6035.8 4.1557328e-16 
6036.2 4.4543687e-16 
6036.6 4.7571427e-16 
6037.0 4.632805e-16 
6037.4 4.3769535e-16 
6037.9 4.9631966e-16 
6038.3 4.3773537e-16 
6038.7 3.8836085e-16 
6039.1 3.9983019e-16 
6039.5 4.6147791e-16 
6039.9 4.5721546e-16 
6040.2 4.7706613e-16 
6040.6 4.866266e-16 
6041.0 4.4137111e-16 
6041.4 4.6733521e-16 
6041.8 4.4570581e-16 
6042.2 4.1935409e-16 
6042.6 5.2244552e-16 
6043.0 4.7599933e-16 
6043.5 4.2174625e-16 
6043.9 5.3140313e-16 
6044.3 4.3696051e-16 
6044.7 4.2835283e-16 
6045.1 4.8091068e-16 
6045.5 4.9905067e-16 
6045.9 4.4507128e-16 
6046.3 4.6888042e-16 
6046.7 4.8377909e-16 
6047.1 4.544077e-16 
6047.5 4.1850796e-16 
6047.9 4.2578269e-16 
6048.3 4.3952257e-16 
6048.7 5.0862195e-16 
6049.2 4.4510961e-16 
6049.6 4.4855199e-16 
6050.0 3.9641694e-16 
6050.3 4.7639571e-16 
6050.7 4.1804026e-16 
6051.1 4.8361569e-16 
6051.5 4.8714981e-16 
6051.9 4.3096759e-16 
6052.3 4.8098367e-16 
6052.7 4.7522642e-16 
6053.1 4.8435397e-16 
6053.5 3.8095551e-16 
6053.9 4.5229017e-16 
6054.4 4.3877706e-16 
6054.8 4.4375598e-16 
6055.2 5.2420929e-16 
6055.6 4.6112598e-16 
6056.0 4.555545e-16 
6056.4 5.148639e-16 
6056.8 4.0155608e-16 
6057.2 4.5416663e-16 
6057.6 3.9784675e-16 
6058.0 4.7684767e-16 
6058.4 4.5206555e-16 
6058.8 4.7998976e-16 
6059.2 4.4345199e-16 
6059.7 4.2801299e-16 
6060.1 4.8671546e-16 
6060.5 4.7743594e-16 
6060.8 4.5161719e-16 
6061.2 4.1156444e-16 
6061.6 4.5991274e-16 
6062.0 3.8514664e-16 
6062.4 4.0145046e-16 
6062.8 4.8614859e-16 
6063.2 3.9682952e-16 
6063.6 4.2889904e-16 
6064.0 4.620937e-16 
6064.5 5.129927e-16 
6064.9 4.5650107e-16 
6065.3 4.3620687e-16 
6065.7 4.8904066e-16 
6066.1 4.7108637e-16 
6066.5 4.2846939e-16 
6066.9 4.6606913e-16 
6067.3 4.7456483e-16 
6067.7 4.142565e-16 
6068.1 4.9488651e-16 
6068.5 4.9550202e-16 
6069.0 4.5871628e-16 
6069.4 3.9017805e-16 
6069.8 4.281739e-16 
6070.2 4.4932573e-16 
6070.6 3.9508369e-16 
6070.9 4.4685266e-16 
6071.3 4.8028227e-16 
6071.7 4.4881206e-16 
6072.1 4.1946033e-16 
6072.5 4.3950347e-16 
6072.9 4.9446662e-16 
6073.3 4.1917334e-16 
6073.8 4.5938625e-16 
6074.2 4.2463127e-16 
6074.6 4.0895545e-16 
6075.0 4.4288995e-16 
6075.4 4.3248506e-16 
6075.8 4.7199958e-16 
6076.2 4.3483216e-16 
6076.6 4.6563619e-16 
6077.0 4.5538317e-16 
6077.4 4.5839515e-16 
6077.9 4.2256322e-16 
6078.3 4.4699318e-16 
6078.7 4.5067184e-16 
6079.1 4.6003852e-16 
6079.5 4.1689924e-16 
6079.9 4.5217934e-16 
6080.3 4.175086e-16 
6080.7 4.5953538e-16 
6081.0 5.1122294e-16 
6081.4 4.4420003e-16 
6081.8 4.4968791e-16 
6082.3 4.8219359e-16 
6082.7 5.1215873e-16 
6083.1 4.6977016e-16 
6083.5 4.6759804e-16 
6083.9 4.3418951e-16 
6084.3 4.3527346e-16 
6084.7 4.5280894e-16 
6085.1 3.8492441e-16 
6085.5 4.186743e-16 
6085.9 4.2768499e-16 
6086.4 4.942145e-16 
6086.8 4.7303509e-16 
6087.2 4.3768627e-16 
6087.6 4.6572047e-16 
6088.0 4.2968827e-16 
6088.4 4.9079418e-16 
6088.8 4.5751442e-16 
6089.2 4.411338e-16 
6089.6 5.3785245e-16 
6090.0 4.4238801e-16 
6090.5 4.5438048e-16 
6090.9 4.4107656e-16 
6091.3 4.815754e-16 
6091.6 4.5714496e-16 
6092.0 4.0598399e-16 
6092.4 4.4427058e-16 
6092.8 4.3593583e-16 
6093.2 4.364148e-16 
6093.6 4.8083658e-16 
6094.0 4.2785844e-16 
6094.5 4.880608e-16 
6094.9 4.9413029e-16 
6095.3 4.3224926e-16 
6095.7 4.2808526e-16 
6096.1 4.6340881e-16 
6096.5 5.3075883e-16 
6096.9 4.9504964e-16 
6097.3 4.732343e-16 
6097.7 4.5830032e-16 
6098.2 4.1136405e-16 
6098.6 4.5498971e-16 
6099.0 4.8038011e-16 
6099.4 4.3496177e-16 
6099.8 4.1983664e-16 
6100.2 4.858306e-16 
6100.6 4.5605876e-16 
6101.0 4.4774945e-16 
6101.4 4.6289441e-16 
6101.8 4.7780555e-16 
6102.2 4.5576088e-16 
6102.6 4.3499794e-16 
6103.0 4.6477761e-16 
6103.4 4.046288e-16 
6103.8 4.3777049e-16 
6104.2 4.8142859e-16 
6104.6 4.6579322e-16 
6105.0 4.105199e-16 
6105.5 4.1396048e-16 
6105.9 4.2955262e-16 
6106.3 4.0330674e-16 
6106.7 4.4290772e-16 
6107.1 4.3704748e-16 
6107.5 4.4854269e-16 
6107.9 4.2319669e-16 
6108.3 4.2337366e-16 
6108.7 4.5356176e-16 
6109.2 4.5893297e-16 
6109.6 4.397775e-16 
6110.0 4.437413e-16 
6110.4 5.5080397e-16 
6110.8 4.5149624e-16 
6111.2 4.1655644e-16 
6111.6 4.6265428e-16 
6111.9 4.3805317e-16 
6112.3 4.202072e-16 
6112.8 4.6585774e-16 
6113.2 3.8808819e-16 
6113.6 5.0797826e-16 
6114.0 4.8228839e-16 
6114.4 4.7543763e-16 
6114.8 4.5381801e-16 
6115.2 4.3797088e-16 
6115.6 4.2997971e-16 
6116.1 4.8119656e-16 
6116.5 4.6694582e-16 
6116.9 4.1846691e-16 
6117.3 4.4848008e-16 
6117.7 4.1355022e-16 
6118.1 4.3209196e-16 
6118.5 4.4737902e-16 
6118.9 4.5737365e-16 
6119.4 4.9655122e-16 
6119.8 4.6627807e-16 
6120.2 4.2806255e-16 
6120.6 5.0288956e-16 
6121.0 4.0971524e-16 
6121.4 4.2600693e-16 
6121.8 4.9504121e-16 
6122.1 4.7563549e-16 
6122.6 4.7899091e-16 
6123.0 3.8420579e-16 
6123.4 4.3960199e-16 
6123.8 4.4687598e-16 
6124.2 4.0713313e-16 
6124.6 5.2855001e-16 
6125.0 4.4736839e-16 
6125.4 4.4650554e-16 
6125.9 4.7549174e-16 
6126.3 3.9280384e-16 
6126.7 5.2084654e-16 
6127.1 4.0751207e-16 
6127.5 4.054457e-16 
6127.9 4.7837267e-16 
6128.3 4.5689566e-16 
6128.7 4.2630716e-16 
6129.2 4.5201358e-16 
6129.6 4.8014813e-16 
6130.0 4.5227406e-16 
6130.4 4.7002838e-16 
6130.8 3.9779728e-16 
6131.2 4.4452358e-16 
6131.6 4.6071868e-16 
6132.0 4.2225648e-16 
6132.4 4.6375788e-16 
6132.8 4.4509272e-16 
6133.2 4.7311053e-16 
6133.6 4.435823e-16 
6134.0 4.6277565e-16 
6134.4 4.3243423e-16 
6134.8 4.6283413e-16 
6135.2 4.6390659e-16 
6135.7 4.6485277e-16 
6136.1 4.2533097e-16 
6136.5 3.9989779e-16 
6136.9 4.6087944e-16 
6137.3 4.0821394e-16 
6137.7 4.2280399e-16 
6138.1 4.28894e-16 
6138.6 4.3403837e-16 
6139.0 4.5095249e-16 
6139.4 4.3102005e-16 
6139.8 4.1398623e-16 
6140.2 4.4534337e-16 
6140.6 4.3961481e-16 
6141.0 4.7075026e-16 
6141.5 4.5693902e-16 
6141.9 4.6066793e-16 
6142.3 4.2985823e-16 
6142.7 4.7051726e-16 
6143.0 4.3238605e-16 
6143.4 4.6526201e-16 
6143.8 4.3512525e-16 
6144.2 4.8121609e-16 
6144.7 3.917374e-16 
6145.1 4.1006324e-16 
6145.5 4.1678369e-16 
6145.9 4.2497008e-16 
6146.3 4.2240314e-16 
6146.7 4.4348154e-16 
6147.1 4.1482116e-16 
6147.6 4.3878326e-16 
6148.0 4.6368445e-16 
6148.4 3.7944317e-16 
6148.8 4.4774086e-16 
6149.2 4.4707463e-16 
6149.6 4.9147387e-16 
6150.0 5.0847761e-16 
6150.5 4.2734323e-16 
6150.9 4.251126e-16 
6151.3 5.05332e-16 
6151.7 4.7036508e-16 
6152.1 4.0823519e-16 
6152.5 4.0513592e-16 
6152.9 4.7514938e-16 
6153.3 3.9271343e-16 
6153.7 4.3752357e-16 
6154.1 4.013462e-16 
6154.5 4.4817533e-16 
6154.9 4.5412706e-16 
6155.3 5.0389419e-16 
6155.7 4.6401788e-16 
6156.2 4.4105531e-16 
6156.6 4.127168e-16 
6157.0 4.2056506e-16 
6157.4 4.4893598e-16 
6157.8 4.3213781e-16 
6158.2 4.1908931e-16 
6158.6 4.1347271e-16 
6159.1 4.8419836e-16 
6159.5 4.9868535e-16 
6159.9 4.3652632e-16 
6160.3 4.2965279e-16 
6160.7 4.4547983e-16 
6161.1 4.3473317e-16 
6161.6 4.294656e-16 
6162.0 4.4359797e-16 
6162.4 4.5287954e-16 
6162.8 4.2140874e-16 
6163.2 5.0241695e-16 
6163.5 5.1114701e-16 
6163.9 4.1362201e-16 
6164.4 4.378802e-16 
6164.8 4.795226e-16 
6165.2 4.5550476e-16 
6165.6 4.2987396e-16 
6166.0 4.3084409e-16 
6166.4 4.3302685e-16 
6166.9 4.2676633e-16 
6167.3 4.25024e-16 
6167.7 3.9749938e-16 
6168.1 4.4231075e-16 
6168.5 3.8580284e-16 
6168.9 5.0794464e-16 
6169.3 4.0881392e-16 
6169.8 4.2326602e-16 
6170.2 4.6555481e-16 
6170.6 4.6320193e-16 
6171.0 4.373843e-16 
6171.4 4.1909127e-16 
6171.8 4.6938842e-16 
6172.3 3.7184427e-16 
6172.7 4.2539e-16 
6173.1 3.8911576e-16 
6173.5 4.8466913e-16 
6173.8 4.5123146e-16 
6174.2 4.8816522e-16 
6174.6 4.022696e-16 
6175.1 3.8675726e-16 
6175.5 3.949285e-16 
6175.9 4.4333624e-16 
6176.3 3.7227286e-16 
6176.7 4.4758515e-16 
6177.1 4.6264015e-16 
6177.6 4.2633348e-16 
6178.0 4.2794091e-16 
6178.4 4.3790093e-16 
6178.8 4.233908e-16 
6179.2 4.5858391e-16 
6179.6 4.7626537e-16 
6180.1 4.2801478e-16 
6180.5 4.3394412e-16 
6180.9 4.3065249e-16 
6181.3 3.8877883e-16 
6181.7 5.0014987e-16 
6182.1 4.4474247e-16 
6182.6 4.7049381e-16 
6183.0 4.8443441e-16 
6183.4 4.2453977e-16 
6183.8 4.643732e-16 
6184.1 3.7323723e-16 
6184.5 4.4937862e-16 
6185.0 4.5485127e-16 
6185.4 4.5153137e-16 
6185.8 4.3125043e-16 
6186.2 4.0685822e-16 
6186.6 4.33852e-16 
6187.0 4.66476e-16 
6187.5 4.0612004e-16 
6187.9 3.9778913e-16 
6188.3 4.4543702e-16 
6188.7 4.1031358e-16 
6189.1 3.8369059e-16 
6189.5 4.5789887e-16 
6190.0 4.2817019e-16 
6190.4 4.1896142e-16 
6190.8 4.1988467e-16 
6191.2 4.7293359e-16 
6191.6 4.3306382e-16 
6192.0 4.4677102e-16 
6192.5 4.0555568e-16 
6192.9 4.5887817e-16 
6193.3 4.7232771e-16 
6193.7 4.4234391e-16 
6194.1 4.2529501e-16 
6194.4 4.2229967e-16 
6194.9 4.6565527e-16 
6195.3 4.2523631e-16 
6195.7 3.8634525e-16 
6196.1 3.6740583e-16 
6196.5 4.3813681e-16 
6197.0 4.1683826e-16 
6197.4 4.5616985e-16 
6197.8 4.4660221e-16 
6198.2 3.6728872e-16 
6198.6 5.1934289e-16 
6199.0 3.7515332e-16 
6199.5 4.1326407e-16 
6199.9 5.541675e-16 
6200.3 3.9166708e-16 
6200.7 4.4366196e-16 
6201.1 4.6582409e-16 
6201.5 3.8524851e-16 
6202.0 4.5517102e-16 
6202.4 3.9075476e-16 
6202.8 4.3615504e-16 
6203.2 4.8221767e-16 
6203.6 4.4469931e-16 
6204.1 3.5069706e-16 
6204.4 4.7238673e-16 
6204.8 4.2053553e-16 
6205.2 4.7179612e-16 
6205.6 4.593203e-16 
6206.0 4.8145986e-16 
6206.5 4.0523684e-16 
6206.9 4.7529628e-16 
6207.3 4.776939e-16 
6207.7 3.9492462e-16 
6208.1 4.4013995e-16 
6208.5 4.3002737e-16 
6209.0 4.3192544e-16 
6209.4 4.0235488e-16 
6209.8 4.2566428e-16 
6210.2 4.1470987e-16 
6210.6 4.6698007e-16 
6211.1 4.2933378e-16 
6211.5 4.6437203e-16 
6211.9 4.6124376e-16 
6212.3 4.3094351e-16 
6212.7 4.4643477e-16 
6213.2 5.1032916e-16 
6213.6 4.1706035e-16 
6214.0 4.8892007e-16 
6214.4 4.7510598e-16 
6214.7 4.6703705e-16 
6215.1 4.3694779e-16 
6215.6 4.1053229e-16 
6216.0 4.3104108e-16 
6216.4 4.5572935e-16 
6216.8 4.1452637e-16 
6217.2 3.5985978e-16 
6217.7 3.9905274e-16 
6218.1 3.7216204e-16 
6218.5 4.2650615e-16 
6218.9 3.7721483e-16 
6219.3 4.2052698e-16 
6219.8 4.390582e-16 
6220.2 3.8765451e-16 
6220.6 4.2163075e-16 
6221.0 4.1324337e-16 
6221.4 3.9906994e-16 
6221.8 4.0549758e-16 
6222.3 4.0480594e-16 
6222.7 3.3983813e-16 
6223.1 4.2650662e-16 
6223.5 4.5453033e-16 
6223.9 3.9946617e-16 
6224.4 4.2494619e-16 
6224.8 3.9627444e-16 
6225.1 4.1761495e-16 
6225.5 4.3468504e-16 
6225.9 3.8024091e-16 
6226.4 4.0336071e-16 
6226.8 3.873224e-16 
6227.2 4.7322101e-16 
6227.6 4.3153024e-16 
6228.0 4.3684904e-16 
6228.5 4.743921e-16 
6228.9 5.2288341e-16 
6229.3 4.7349161e-16 
6229.7 4.2937515e-16 
6230.1 3.8612983e-16 
6230.6 4.604596e-16 
6231.0 4.4710214e-16 
6231.4 3.816013e-16 
6231.8 3.8406504e-16 
6232.2 4.8108564e-16 
6232.7 4.0074398e-16 
6233.1 4.4214552e-16 
6233.5 4.565974e-16 
6233.9 4.315068e-16 
6234.3 4.2782266e-16 
6234.8 4.2134975e-16 
6235.2 3.9069594e-16 
6235.5 4.478915e-16 
6235.9 4.0335021e-16 
6236.3 4.3932467e-16 
6236.8 4.3972422e-16 
6237.2 4.3690254e-16 
6237.6 4.8654978e-16 
6238.0 4.2202835e-16 
6238.4 4.2851452e-16 
6238.9 3.6223707e-16 
6239.3 4.0295897e-16 
6239.7 3.4762117e-16 
6240.1 4.7630917e-16 
6240.5 3.7956496e-16 
6241.0 3.6305751e-16 
6241.4 4.9012031e-16 
6241.8 3.841513e-16 
6242.2 3.859396e-16 
6242.6 4.5231307e-16 
6243.1 4.234891e-16 
6243.5 4.2051637e-16 
6243.9 4.3249856e-16 
6244.3 4.4238661e-16 
6244.7 4.2376504e-16 
6245.2 4.0444792e-16 
6245.5 4.6276922e-16 
6245.9 4.2623766e-16 
6246.3 3.7912304e-16 
6246.7 4.5132107e-16 
6247.2 4.059333e-16 
6247.6 4.6896964e-16 
6248.0 4.1891703e-16 
6248.4 4.4422738e-16 
6248.8 4.2996054e-16 
6249.3 4.5408968e-16 
6249.7 4.5801512e-16 
6250.1 3.6282032e-16 
6250.5 3.7661762e-16 
6251.0 3.7230859e-16 
6251.4 4.0565444e-16 
6251.8 3.6918725e-16 
6252.2 4.4336584e-16 
6252.6 4.4354144e-16 
6253.1 4.0877753e-16 
6253.5 3.8900129e-16 
6253.9 4.424525e-16 
6254.3 4.8552377e-16 
6254.7 3.9851783e-16 
6255.2 4.1006238e-16 
6255.6 4.5139552e-16 
6255.9 3.9220213e-16 
6256.3 4.5971769e-16 
6256.7 4.11683e-16 
6257.2 4.1478308e-16 
6257.6 4.1164288e-16 
6258.0 4.3722655e-16 
6258.4 4.3031758e-16 
6258.9 4.1118968e-16 
6259.3 4.1779561e-16 
6259.7 4.1470469e-16 
6260.1 4.8263288e-16 
6260.5 5.1624895e-16 
6261.0 3.7031159e-16 
6261.4 4.0988331e-16 
6261.8 3.9812856e-16 
6262.2 4.7203272e-16 
6262.7 4.3359737e-16 
6263.1 4.6063622e-16 
6263.5 4.3573952e-16 
6263.9 3.7967042e-16 
6264.3 3.7984027e-16 
6264.8 4.4537034e-16 
6265.2 3.7359805e-16 
6265.6 4.5122852e-16 
6266.0 3.5917506e-16 
6266.3 4.6252616e-16 
6266.8 4.7043498e-16 
6267.2 3.7975638e-16 
6267.6 3.931211e-16 
6268.0 4.4520993e-16 
6268.5 4.4244636e-16 
6268.9 4.393443e-16 
6269.3 4.3503105e-16 
6269.7 4.3049287e-16 
6270.1 4.1719889e-16 
6270.6 4.9864729e-16 
6271.0 3.6867531e-16 
6271.4 4.5231934e-16 
6271.8 4.4364679e-16 
6272.3 4.255235e-16 
6272.7 4.762101e-16 
6273.1 4.1241961e-16 
6273.5 3.3493459e-16 
6274.0 4.3242675e-16 
6274.4 4.1585133e-16 
6274.8 4.6793735e-16 
6275.2 4.2908652e-16 
6275.6 4.1146221e-16 
6276.1 3.9635782e-16 
6276.4 4.1190651e-16 
6276.8 3.8986882e-16 
6277.2 4.0950516e-16 
6277.7 3.767471e-16 
6278.1 4.0699045e-16 
6278.5 4.4617155e-16 
6278.9 4.2676166e-16 
6279.3 3.7306721e-16 
6279.8 4.0056609e-16 
6280.2 4.6356825e-16 
6280.6 4.6048298e-16 
6281.0 4.732838e-16 
6281.5 4.4309912e-16 
6281.9 4.6747379e-16 
6282.3 3.9916077e-16 
6282.7 4.1050283e-16 
6283.2 4.0658163e-16 
6283.6 4.2560473e-16 
6284.0 3.7230141e-16 
6284.4 4.6526717e-16 
6284.8 4.1446699e-16 
6285.3 4.2941875e-16 
6285.7 4.3947975e-16 
6286.1 4.3532229e-16 
6286.5 3.7324838e-16 
6286.9 4.3030985e-16 
6287.3 4.9198967e-16 
6287.7 4.0926705e-16 
6288.1 4.5029263e-16 
6288.6 4.192791e-16 
6289.0 4.1510932e-16 
6289.4 4.290261e-16 
6289.8 4.5055523e-16 
6290.3 4.07189e-16 
6290.7 4.9796632e-16 
6291.1 3.8101396e-16 
6291.5 3.9863689e-16 
6292.0 4.2214224e-16 
6292.4 4.478485e-16 
6292.8 4.4649807e-16 
6293.2 4.2799384e-16 
6293.6 4.5973504e-16 
6294.1 4.1107816e-16 
6294.5 3.6892606e-16 
6294.9 4.2473477e-16 
6295.3 4.7063039e-16 
6295.8 3.9088471e-16 
6296.2 4.8228801e-16 
6296.6 4.1186606e-16 
6296.9 4.3646568e-16 
6297.4 4.1840979e-16 
6297.8 4.5410758e-16 
6298.2 4.0494077e-16 
6298.6 3.8366325e-16 
6299.1 4.3577477e-16 
6299.5 3.8031879e-16 
6299.9 4.1885275e-16 
6300.3 3.7486479e-16 
6300.8 4.9866686e-16 
6301.2 3.9986512e-16 
6301.6 4.6209967e-16 
6302.0 4.647092e-16 
6302.5 4.7002123e-16 
6302.9 4.3021678e-16 
6303.3 4.3775136e-16 
6303.7 4.2831779e-16 
6304.2 3.776625e-16 
6304.6 4.4643292e-16 
6305.0 4.7731902e-16 
6305.4 4.4869136e-16 
6305.9 4.5514459e-16 
6306.3 4.6172727e-16 
6306.7 3.9646975e-16 
6307.1 4.3423202e-16 
6307.5 4.3354132e-16 
6307.9 4.6565776e-16 
6308.3 4.0266001e-16 
6308.7 4.3849997e-16 
6309.2 4.1948817e-16 
6309.6 3.631358e-16 
6310.0 3.5602134e-16 
6310.4 3.8632189e-16 
6310.9 4.9810397e-16 
6311.3 4.1538751e-16 
6311.7 4.4466689e-16 
6312.1 3.7698398e-16 
6312.6 3.4427959e-16 
6313.0 3.9672281e-16 
6313.4 4.2229063e-16 
6313.8 3.5371134e-16 
6314.3 4.1584114e-16 
6314.7 4.9026938e-16 
6315.1 4.6630559e-16 
6315.5 3.8659353e-16 
6316.0 4.8708632e-16 
6316.4 3.9329721e-16 
6316.8 4.0539432e-16 
6317.2 4.7358147e-16 
6317.6 4.2822013e-16 
6318.0 4.3131908e-16 
6318.4 4.4185425e-16 
6318.8 3.7874679e-16 
6319.3 4.8495887e-16 
6319.7 4.3363215e-16 
6320.1 4.4058787e-16 
6320.5 4.5387331e-16 
6321.0 4.2485611e-16 
6321.4 4.0531142e-16 
6321.8 4.9901687e-16 
6322.2 4.0970444e-16 
6322.7 4.2472185e-16 
6323.1 4.5565035e-16 
6323.5 4.0428546e-16 
6323.9 4.3971845e-16 
6324.4 3.7260576e-16 
6324.8 3.5146954e-16 
6325.2 4.4570888e-16 
6325.6 4.3709991e-16 
6326.1 4.6575056e-16 
6326.5 4.8508265e-16 
6326.9 4.1938674e-16 
6327.4 4.8009701e-16 
6327.7 4.19403e-16 
6328.1 3.9260626e-16 
6328.5 3.7694574e-16 
6329.0 4.5447803e-16 
6329.4 3.8885408e-16 
6329.8 4.5557644e-16 
6330.2 4.2242933e-16 
6330.7 3.4441488e-16 
6331.1 4.583237e-16 
6331.5 4.4499357e-16 
6331.9 3.8578524e-16 
6332.4 3.6391334e-16 
6332.8 4.5813115e-16 
6333.2 4.6426117e-16 
6333.6 4.0935229e-16 
6334.1 3.7431398e-16 
6334.5 4.2398272e-16 
6334.9 4.301969e-16 
6335.4 4.668041e-16 
6335.8 4.3734899e-16 
6336.2 4.2174453e-16 
6336.6 4.3832056e-16 
6337.1 4.4595568e-16 
6337.5 4.6224897e-16 
6337.9 4.4299426e-16 
6338.2 4.4144057e-16 
6338.7 3.8169066e-16 
6339.1 4.0804087e-16 
6339.5 3.9914508e-16 
6340.0 4.6526117e-16 
6340.4 4.1880491e-16 
6340.8 4.6928301e-16 
6341.2 4.5972061e-16 
6341.7 4.2043607e-16 
6342.1 4.3950935e-16 
6342.5 3.9614161e-16 
6342.9 3.5523431e-16 
6343.4 4.2239847e-16 
6343.8 4.3710118e-16 
6344.2 4.6181888e-16 
6344.6 4.3510424e-16 
6345.1 4.1777466e-16 
6345.5 3.943884e-16 
6345.9 4.0624492e-16 
6346.4 3.8168581e-16 
6346.8 4.336428e-16 
6347.2 4.6100841e-16 
6347.6 4.263239e-16 
6348.1 3.8416101e-16 
6348.4 4.1235918e-16 
6348.8 4.2538864e-16 
6349.3 4.0905944e-16 
6349.7 4.0219457e-16 
6350.1 3.8930773e-16 
6350.5 4.5893832e-16 
6351.0 4.3462695e-16 
6351.4 4.1978627e-16 
6351.8 4.0327355e-16 
6352.2 4.6335389e-16 
6352.7 3.9116712e-16 
6353.1 4.3194645e-16 
6353.5 4.1980251e-16 
6354.0 4.4404407e-16 
6354.4 4.2081851e-16 
6354.8 4.5640018e-16 
6355.2 3.3782719e-16 
6355.7 4.4452522e-16 
6356.1 4.0497544e-16 
6356.5 4.2603283e-16 
6357.0 5.0033922e-16 
6357.4 3.9813805e-16 
6357.8 3.8641443e-16 
6358.2 4.1161433e-16 
6358.6 4.6583038e-16 
6359.0 4.7900174e-16 
6359.4 4.4752468e-16 
6359.9 3.8139748e-16 
6360.3 4.2376626e-16 
6360.7 4.3328492e-16 
6361.1 4.1216159e-16 
6361.6 3.8582835e-16 
6362.0 3.8143877e-16 
6362.4 4.421296e-16 
6362.9 3.2364536e-16 
6363.3 4.2270809e-16 
6363.7 4.2784792e-16 
6364.1 4.2125742e-16 
6364.6 3.4552859e-16 
6365.0 4.0368637e-16 
6365.4 3.5321547e-16 
6365.9 4.3954795e-16 
6366.3 4.2965336e-16 
6366.7 4.374908e-16 
6367.1 5.0849999e-16 
6367.6 4.2011257e-16 
6368.0 4.5919125e-16 
6368.4 4.202424e-16 
6368.9 4.520065e-16 
6369.2 4.2973283e-16 
6369.6 4.6345082e-16 
6370.0 3.7076601e-16 
6370.5 4.7546882e-16 
6370.9 4.1810583e-16 
6371.3 4.7388606e-16 
6371.8 4.2567862e-16 
6372.2 4.5699852e-16 
6372.6 4.5337056e-16 
6373.0 3.4938856e-16 
6373.5 4.3626872e-16 
6373.9 4.0432187e-16 
6374.3 4.5676756e-16 
6374.8 3.9768485e-16 
6375.2 3.9947394e-16 
6375.6 4.0734204e-16 
6376.1 4.3855791e-16 
6376.5 4.5110404e-16 
6376.9 5.0324694e-16 
6377.3 3.5137249e-16 
6377.8 3.7747931e-16 
6378.2 4.0609191e-16 
6378.6 3.8921188e-16 
6379.1 4.0992155e-16 
6379.4 3.6697626e-16 
6379.8 4.1127379e-16 
6380.2 4.4852219e-16 
6380.7 4.5343975e-16 
6381.1 3.575218e-16 
6381.5 4.3060793e-16 
6382.0 4.5824248e-16 
6382.4 3.9030499e-16 
6382.8 3.5187658e-16 
6383.3 5.230627e-16 
6383.7 3.9952822e-16 
6384.1 4.018714e-16 
6384.5 4.0363922e-16 
6385.0 4.2549073e-16 
6385.4 4.6987635e-16 
6385.8 3.9183349e-16 
6386.3 3.3730345e-16 
6386.7 4.6007903e-16 
6387.1 4.3291709e-16 
6387.6 4.026351e-16 
6388.0 3.6956293e-16 
6388.4 4.0107256e-16 
6388.9 4.3206397e-16 
6389.3 4.7866229e-16 
6389.6 3.8582814e-16 
6390.0 4.5486021e-16 
6390.5 3.8135097e-16 
6390.9 3.9275388e-16 
6391.3 4.1451255e-16 
6391.8 4.3516682e-16 
6392.2 4.446759e-16 
6392.6 3.8937016e-16 
6393.1 4.4014559e-16 
6393.5 3.7664584e-16 
6393.9 4.0409912e-16 
6394.3 4.0598877e-16 
6394.8 4.5277627e-16 
6395.2 4.1326398e-16 
6395.6 3.7940061e-16 
6396.1 4.0044696e-16 
6396.5 3.5548475e-16 
6396.9 4.498371e-16 
6397.4 3.7326157e-16 
6397.8 4.1776395e-16 
6398.2 3.7246365e-16 
6398.7 3.2149347e-16 
6399.1 4.1456033e-16 
6399.5 4.5048482e-16 
6399.8 4.4567857e-16 
6400.3 4.4550027e-16 
6400.7 4.5279583e-16 
6401.1 4.6351546e-16 
6401.6 3.8095093e-16 
6402.0 4.4826021e-16 
6402.4 3.7834566e-16 
6402.9 3.7552145e-16 
6403.3 4.2603754e-16 
6403.7 4.3631193e-16 
6404.2 4.2526692e-16 
6404.6 4.9153459e-16 
6405.0 4.3985312e-16 
6405.5 3.5107259e-16 
6405.9 4.0881529e-16 
6406.3 4.97176e-16 
6406.8 4.2512872e-16 
6407.2 4.0859101e-16 
6407.6 3.5397706e-16 
6408.0 4.3129974e-16 
6408.5 4.319149e-16 
6408.9 3.8317287e-16 
6409.3 4.3095411e-16 
6409.8 4.2047195e-16 
6410.1 4.4295405e-16 
6410.5 4.2101971e-16 
6411.0 4.0222553e-16 
6411.4 4.0513012e-16 
6411.8 4.2979269e-16 
6412.3 4.4827838e-16 
6412.7 4.453374e-16 
6413.1 3.7593888e-16 
6413.6 3.6344181e-16 
6414.0 3.8158952e-16 
6414.4 3.6971519e-16 
6414.9 4.0860324e-16 
6415.3 4.0031884e-16 
6415.7 4.2197161e-16 
6416.2 4.6382726e-16 
6416.6 3.9076749e-16 
6417.0 3.8771635e-16 
6417.4 4.9426806e-16 
6417.9 3.7160924e-16 
6418.3 4.4074307e-16 
6418.7 4.0488256e-16 
6419.2 3.8057273e-16 
6419.6 4.0374193e-16 
6420.0 3.6627366e-16 
6420.4 4.3500972e-16 
6420.8 3.840413e-16 
6421.2 4.0575918e-16 
6421.7 4.0135188e-16 
6422.1 3.9443598e-16 
6422.5 4.0981368e-16 
6423.0 4.2517566e-16 
6423.4 4.0686721e-16 
6423.8 3.8663328e-16 
6424.3 3.8735662e-16 
6424.7 3.7875077e-16 
6425.1 3.7983625e-16 
6425.6 4.2351868e-16 
6426.0 3.7317081e-16 
6426.4 4.0307089e-16 
6426.9 4.5235309e-16 
6427.3 3.9422967e-16 
6427.7 3.8974561e-16 
6428.2 3.8507668e-16 
6428.6 3.9864333e-16 
6429.0 3.9920712e-16 
6429.5 3.9027491e-16 
6429.9 3.6847726e-16 
6430.3 3.5777619e-16 
6430.7 3.9399636e-16 
6431.1 3.8855665e-16 
6431.5 3.5815317e-16 
6432.0 3.965684e-16 
6432.4 4.0580335e-16 
6432.8 3.821314e-16 
6433.3 3.6871598e-16 
6433.7 3.65542e-16 
6434.1 3.6466109e-16 
6434.6 3.4304392e-16 
6435.0 3.2649039e-16 
6435.4 4.0148412e-16 
6435.9 4.0044152e-16 
6436.3 4.2138713e-16 
6436.7 3.1612126e-16 
6437.2 3.6003866e-16 
6437.6 4.2408322e-16 
6438.0 3.1724214e-16 
6438.5 3.8434419e-16 
6438.9 4.1671253e-16 
6439.3 3.9978105e-16 
6439.8 3.7365182e-16 
6440.2 3.6954977e-16 
6440.6 4.0192778e-16 
6441.0 4.1825075e-16 
6441.4 3.9836899e-16 
6441.8 4.1463291e-16 
6442.3 3.6484145e-16 
6442.7 4.1567382e-16 
6443.1 4.1147043e-16 
6443.6 4.3854215e-16 
6444.0 3.8166392e-16 
6444.4 3.3134182e-16 
6444.9 5.0964703e-16 
6445.3 3.7111868e-16 
6445.7 3.9682077e-16 
6446.2 3.8572239e-16 
6446.6 3.3404495e-16 
6447.0 4.1711648e-16 
6447.5 4.7577048e-16 
6447.9 4.3367871e-16 
6448.3 3.9363808e-16 
6448.8 4.3684236e-16 
6449.2 3.671264e-16 
6449.7 4.1506612e-16 
6450.1 3.8658684e-16 
6450.5 4.3653165e-16 
6451.0 3.5719186e-16 
6451.3 3.8904693e-16 
6451.7 3.2490141e-16 
6452.2 3.5095206e-16 
6452.6 4.3723678e-16 
6453.0 3.405917e-16 
6453.5 4.2904451e-16 
6453.9 3.425231e-16 
6454.3 3.4613579e-16 
6454.8 3.9612707e-16 
6455.2 3.4934249e-16 
6455.6 3.2640676e-16 
6456.1 3.7424263e-16 
6456.5 4.1148997e-16 
6456.9 4.2452863e-16 
6457.4 3.4943925e-16 
6457.8 3.8121408e-16 
6458.2 3.6927828e-16 
6458.7 4.2591376e-16 
6459.1 3.8851685e-16 
6459.6 3.2222711e-16 
6460.0 4.1430048e-16 
6460.4 3.7833536e-16 
6460.9 4.4263174e-16 
6461.3 3.5867781e-16 
6461.6 3.4461905e-16 
6462.1 3.7951431e-16 
6462.5 3.3851712e-16 
6462.9 4.3736876e-16 
6463.4 4.1819424e-16 
6463.8 3.5925472e-16 
6464.2 3.4190698e-16 
6464.7 3.8198036e-16 
6465.1 4.4909803e-16 
6465.5 3.6526218e-16 
6466.0 3.6778802e-16 
6466.4 3.9275785e-16 
6466.9 3.7652461e-16 
6467.3 3.9645182e-16 
6467.7 4.1147481e-16 
6468.2 3.9644637e-16 
6468.6 3.876571e-16 
6469.0 3.2934533e-16 
6469.5 4.33969e-16 
6469.9 3.8292313e-16 
6470.3 3.1768627e-16 
6470.8 4.1713883e-16 
6471.2 3.2648789e-16 
6471.6 3.598236e-16 
6472.0 3.5923347e-16 
6472.4 3.7511567e-16 
6472.9 3.459368e-16 
6473.3 3.1019126e-16 
6473.7 3.8247655e-16 
6474.2 3.9171982e-16 
6474.6 3.698014e-16 
6475.0 4.0285929e-16 
6475.5 4.1954584e-16 
6475.9 4.1071804e-16 
6476.3 3.4900667e-16 
6476.8 3.1231085e-16 
6477.2 3.6926008e-16 
6477.7 3.7311166e-16 
6478.1 4.1636325e-16 
6478.5 3.6923602e-16 
6479.0 3.9032395e-16 
6479.4 4.9037525e-16 
6479.8 3.0983159e-16 
6480.3 4.0385883e-16 
6480.7 3.8442601e-16 
6481.1 3.8285777e-16 
6481.6 4.2213978e-16 
6482.0 3.9192447e-16 
6482.4 3.496637e-16 
6482.8 3.1168524e-16 
6483.2 3.3290477e-16 
6483.7 3.8555949e-16 
6484.1 3.6275984e-16 
6484.5 4.0004124e-16 
6485.0 4.5173361e-16 
6485.4 4.1630552e-16 
6485.8 3.7154215e-16 
6486.3 3.6274799e-16 
6486.7 3.9415169e-16 
6487.2 3.6789075e-16 
6487.6 3.6061297e-16 
6488.0 3.5897639e-16 
6488.5 3.6099314e-16 
6488.9 4.6489585e-16 
6489.3 3.4858922e-16 
6489.8 3.9144443e-16 
6490.2 3.5099225e-16 
6490.7 3.9256891e-16 
6491.1 3.7006559e-16 
6491.5 3.8149512e-16 
6492.0 4.0979753e-16 
6492.3 3.1074969e-16 
6492.7 3.450037e-16 
6493.2 3.4754904e-16 
6493.6 3.7447531e-16 
6494.1 3.511125e-16 
6494.5 4.1609021e-16 
6494.9 4.4921857e-16 
6495.4 3.7154505e-16 
6495.8 3.6069469e-16 
6496.2 3.2590673e-16 
6496.7 3.8365425e-16 
6497.1 3.8675745e-16 
6497.6 3.0307576e-16 
6498.0 3.4888621e-16 
6498.4 3.7276186e-16 
6498.9 3.5404769e-16 
6499.3 2.5294693e-16 
6499.7 2.3800285e-16 
6500.2 3.6138463e-16 
6500.6 3.1688549e-16 
6501.1 3.6251129e-16 
6501.5 4.4733336e-16 
6501.9 4.5416039e-16 
6502.4 5.9230787e-16 
6502.7 5.0160525e-16 
6503.1 5.3532475e-16 
6503.6 4.459026e-16 
6504.0 4.5768118e-16 
6504.5 4.4868099e-16 
6504.9 3.8616857e-16 
6505.3 4.2352203e-16 
6505.8 3.4765269e-16 
6506.2 3.6782784e-16 
6506.7 4.2469906e-16 
6507.1 3.4502406e-16 
6507.5 3.5474154e-16 
6508.0 3.5531901e-16 
6508.4 3.7275049e-16 
6508.8 5.084749e-16 
6509.3 3.9058851e-16 
6509.7 3.818629e-16 
6510.2 3.8429928e-16 
6510.6 3.8087981e-16 
6511.0 4.333076e-16 
6511.5 3.9202729e-16 
6511.9 3.8390367e-16 
6512.4 3.1828377e-16 
6512.8 4.0016509e-16 
6513.1 3.4035262e-16 
6513.6 3.5738249e-16 
6514.0 3.6459156e-16 
6514.4 3.5951372e-16 
6514.9 4.041414e-16 
6515.3 3.5389877e-16 
6515.8 4.0256019e-16 
6516.2 3.982937e-16 
6516.6 3.9255251e-16 
6517.1 4.1019865e-16 
6517.5 3.9539985e-16 
6518.0 4.41312e-16 
6518.4 4.020888e-16 
6518.8 4.3108724e-16 
6519.3 3.6778388e-16 
6519.7 4.0153284e-16 
6520.2 3.2719619e-16 
6520.6 4.579855e-16 
6521.0 3.3424647e-16 
6521.5 4.2152963e-16 
6521.9 4.4240177e-16 
6522.3 3.9442777e-16 
6522.8 4.4237843e-16 
6523.1 3.9511022e-16 
6523.6 3.7994208e-16 
6524.0 3.9349538e-16 
6524.4 3.7995027e-16 
6524.9 4.3358757e-16 
6525.3 4.7706167e-16 
6525.8 3.3559323e-16 
6526.2 4.1719454e-16 
6526.6 3.4867473e-16 
6527.1 3.8621178e-16 
6527.5 4.0560966e-16 
6528.0 3.9185905e-16 
6528.4 3.631508e-16 
6528.8 3.703642e-16 
6529.3 3.819919e-16 
6529.7 4.1030759e-16 
6530.2 3.7219073e-16 
6530.6 3.1537289e-16 
6531.0 3.713979e-16 
6531.5 4.1811219e-16 
6531.9 4.1235556e-16 
6532.4 4.2506746e-16 
6532.8 3.810197e-16 
6533.2 3.8232676e-16 
6533.6 3.3060588e-16 
6534.0 3.5839982e-16 
6534.5 3.8808672e-16 
6534.9 4.1629114e-16 
6535.3 4.3752459e-16 
6535.8 4.285602e-16 
6536.2 3.8433295e-16 
6536.7 4.057922e-16 
6537.1 3.3858981e-16 
6537.5 3.7572077e-16 
6538.0 3.7967564e-16 
6538.4 4.0089681e-16 
6538.9 3.7254941e-16 
6539.3 3.7829577e-16 
6539.7 3.3440054e-16 
6540.2 4.1439907e-16 
6540.6 3.4808107e-16 
6541.1 4.1997796e-16 
6541.5 4.3246885e-16 
6541.9 3.3203819e-16 
6542.4 3.8086595e-16 
6542.8 3.3879738e-16 
6543.3 3.6934533e-16 
6543.6 4.0474036e-16 
6544.1 3.4644786e-16 
6544.5 3.8446967e-16 
6544.9 3.9243533e-16 
6545.4 3.2579698e-16 
6545.8 3.7944266e-16 
6546.3 4.1766397e-16 
6546.7 4.0127151e-16 
6547.1 4.2439094e-16 
6547.6 3.8616221e-16 
6548.0 4.0292571e-16 
6548.5 3.5912213e-16 
6548.9 3.8441665e-16 
6549.3 3.7760282e-16 
6549.8 3.2431924e-16 
6550.2 3.9611428e-16 
6550.7 3.7763285e-16 
6551.1 4.1087268e-16 
6551.5 3.7636871e-16 
6552.0 4.2325958e-16 
6552.4 3.419095e-16 
6552.9 3.8341241e-16 
6553.3 3.5643541e-16 
6553.8 3.6332462e-16 
6554.1 3.4819766e-16 
6554.5 3.7211544e-16 
6555.0 3.7430371e-16 
6555.4 3.5079367e-16 
6555.9 3.4346415e-16 
6556.3 3.4087136e-16 
6556.7 3.6692928e-16 
6557.2 3.835271e-16 
6557.6 3.8129318e-16 
6558.1 3.0829627e-16 
6558.5 3.9701455e-16 
6559.0 4.0664538e-16 
6559.4 3.6998657e-16 
6559.8 3.4834054e-16 
6560.3 3.8231027e-16 
6560.7 4.1936602e-16 
6561.2 3.7530934e-16 
6561.6 4.0334686e-16 
6562.0 3.8104122e-16 
6562.5 3.6230814e-16 
6562.9 3.4282068e-16 
6563.4 3.8551056e-16 
6563.8 3.4768313e-16 
6564.2 3.8664791e-16 
6564.6 3.9421621e-16 
6565.0 3.9748341e-16 
6565.5 3.9951202e-16 
6565.9 3.3723792e-16 
6566.4 4.2935284e-16 
6566.8 3.533268e-16 
6567.3 3.687004e-16 
6567.7 3.5159869e-16 
6568.1 3.9492582e-16 
6568.6 3.1651028e-16 
6569.0 3.6306354e-16 
6569.5 4.1995561e-16 
6569.9 3.8095741e-16 
6570.4 3.4994629e-16 
6570.8 3.5980674e-16 
6571.2 3.4655368e-16 
6571.7 3.7634383e-16 
6572.1 3.5958674e-16 
6572.6 3.7239251e-16 
6573.0 3.5792412e-16 
6573.5 4.0967341e-16 
6573.9 3.9688191e-16 
6574.3 3.1535029e-16 
6574.7 3.5792578e-16 
6575.1 3.9481663e-16 
6575.6 3.350427e-16 
6576.0 3.6420096e-16 
6576.5 3.9568158e-16 
6576.9 3.4293107e-16 
6577.3 3.6952003e-16 
6577.8 3.6240247e-16 
6578.2 3.5939372e-16 
6578.7 3.6707924e-16 
6579.1 3.9786249e-16 
6579.6 4.2469827e-16 
6580.0 3.80399e-16 
6580.4 3.6916003e-16 
6580.9 3.3864815e-16 
6581.3 3.7918186e-16 
6581.8 3.5841313e-16 
6582.2 3.7301681e-16 
6582.7 3.5637855e-16 
6583.1 3.9071557e-16 
6583.5 3.9189185e-16 
6584.0 3.7344356e-16 
6584.4 3.964698e-16 
6584.8 3.5134421e-16 
6585.2 3.9392291e-16 
6585.7 3.2959016e-16 
6586.1 3.6252247e-16 
6586.5 4.2076585e-16 
6587.0 3.8543252e-16 
6587.4 3.6841101e-16 
6587.9 3.7803745e-16 
6588.3 3.8477759e-16 
6588.8 3.8620657e-16 
6589.2 3.4247865e-16 
6589.7 4.062486e-16 
6590.1 3.4902791e-16 
6590.5 3.4981115e-16 
6591.0 3.6686913e-16 
6591.4 3.7323005e-16 
6591.9 3.7284286e-16 
6592.3 4.2249609e-16 
6592.8 3.7256591e-16 
6593.2 4.128155e-16 
6593.7 3.8626113e-16 
6594.1 3.9318771e-16 
6594.5 3.2936774e-16 
6595.0 3.4617436e-16 
6595.3 3.6494188e-16 
6595.8 3.2416098e-16 
6596.2 3.609216e-16 
6596.7 3.3719085e-16 
6597.1 3.919435e-16 
6597.5 3.754712e-16 
6598.0 3.4102602e-16 
6598.4 3.5712251e-16 
6598.9 3.473197e-16 
6599.3 3.4958667e-16 
6599.8 3.768446e-16 
6600.2 3.755772e-16 
6600.7 3.6370798e-16 
6601.1 3.7113718e-16 
6601.5 4.0005847e-16 
6602.0 3.4161208e-16 
6602.4 3.8056381e-16 
6602.9 3.466408e-16 
6603.3 3.3483499e-16 
6603.8 3.6441726e-16 
6604.2 4.0560128e-16 
6604.7 3.9025436e-16 
6605.1 3.5773151e-16 
6605.5 3.5395174e-16 
6605.9 3.4645266e-16 
6606.3 3.8928537e-16 
6606.8 3.7917758e-16 
6607.2 3.724213e-16 
6607.7 3.5553656e-16 
6608.1 3.7816288e-16 
6608.6 3.677435e-16 
6609.0 4.108986e-16 
6609.5 3.9883084e-16 
6609.9 3.2903901e-16 
6610.3 3.8675151e-16 
6610.8 3.5302407e-16 
6611.2 3.4521727e-16 
6611.7 3.6052079e-16 
6612.1 3.316678e-16 
6612.6 3.9504829e-16 
6613.0 3.4735499e-16 
6613.5 3.7601904e-16 
6613.9 3.6807902e-16 
6614.4 3.6908474e-16 
6614.8 3.5341531e-16 
6615.2 3.7091471e-16 
6615.6 3.7606108e-16 
6616.0 3.6232853e-16 
6616.5 3.5363667e-16 
6616.9 3.6109228e-16 
6617.4 3.5500624e-16 
6617.8 3.9776435e-16 
6618.3 3.0251379e-16 
6618.7 3.981589e-16 
6619.2 3.3307789e-16 
6619.6 3.7293378e-16 
6620.1 4.0543302e-16 
6620.5 3.104914e-16 
6620.9 3.403298e-16 
6621.4 3.9235165e-16 
6621.8 3.4550025e-16 
6622.3 3.9075968e-16 
6622.7 3.5029307e-16 
6623.2 3.6633441e-16 
6623.6 4.0079084e-16 
6624.1 3.6965484e-16 
6624.5 3.4084981e-16 
6625.0 3.6210478e-16 
6625.4 3.8841837e-16 
6625.9 3.840397e-16 
6626.2 3.7594477e-16 
6626.6 4.1464518e-16 
6627.1 4.0537034e-16 
6627.5 3.6237778e-16 
6628.0 3.9172034e-16 
6628.4 3.9752532e-16 
6628.9 3.3915661e-16 
6629.3 3.6795998e-16 
6629.8 3.5883809e-16 
6630.2 3.2077823e-16 
6630.7 3.8141063e-16 
6631.1 3.4271691e-16 
6631.6 4.0686214e-16 
6632.0 3.4897771e-16 
6632.4 3.504841e-16 
6632.9 3.6751274e-16 
6633.3 3.3303324e-16 
6633.8 3.392589e-16 
6634.2 3.6575304e-16 
6634.7 3.8291144e-16 
6635.1 3.7852219e-16 
6635.6 3.8847439e-16 
6636.0 3.7611326e-16 
6636.4 3.6713453e-16 
6636.8 3.2177406e-16 
6637.3 3.7039034e-16 
6637.7 3.6954803e-16 
6638.2 3.6557034e-16 
6638.6 3.9471039e-16 
6639.1 3.3964993e-16 
6639.5 3.7365977e-16 
6639.9 3.8853312e-16 
6640.4 3.7731437e-16 
6640.8 3.3315464e-16 
6641.3 4.247076e-16 
6641.7 4.0976158e-16 
6642.2 3.7656768e-16 
6642.6 3.7385928e-16 
6643.1 3.6384069e-16 
6643.5 3.8466643e-16 
6644.0 3.1532358e-16 
6644.4 3.0933049e-16 
6644.9 3.3574656e-16 
6645.3 3.6580473e-16 
6645.8 3.7680267e-16 
6646.2 3.5841796e-16 
6646.6 3.9325021e-16 
6647.0 3.293575e-16 
6647.5 3.5748323e-16 
6647.9 3.4767717e-16 
6648.4 3.5943264e-16 
6648.8 3.8612806e-16 
6649.2 3.1021557e-16 
6649.7 3.7389808e-16 
6650.1 3.7551201e-16 
6650.6 3.386126e-16 
6651.0 3.6571875e-16 
6651.5 3.7574086e-16 
6651.9 3.598303e-16 
6652.4 3.3415561e-16 
6652.8 3.786944e-16 
6653.3 3.3787816e-16 
6653.7 3.2972375e-16 
6654.2 3.6885647e-16 
6654.6 3.717684e-16 
6655.1 3.5943659e-16 
6655.5 3.5897276e-16 
6656.0 3.6474471e-16 
6656.4 3.2353203e-16 
6656.8 3.4734431e-16 
6657.2 3.1944372e-16 
6657.7 3.7083315e-16 
6658.1 3.8901063e-16 
6658.6 3.6061881e-16 
6659.0 3.7820097e-16 
6659.5 3.1725396e-16 
6659.9 3.6499841e-16 
6660.4 3.5761194e-16 
6660.8 3.4774596e-16 
6661.3 3.6893135e-16 
6661.7 3.6000687e-16 
6662.1 3.5435964e-16 
6662.6 3.2924919e-16 
6663.0 3.8541504e-16 
6663.5 3.6989816e-16 
6663.9 3.7981114e-16 
6664.4 3.2808792e-16 
6664.8 3.6613872e-16 
6665.3 3.3755565e-16 
6665.7 3.3892193e-16 
6666.2 3.6735818e-16 
6666.6 3.7385036e-16 
6667.0 4.037655e-16 
6667.4 3.6242013e-16 
6667.9 3.5893454e-16 
6668.3 3.3914912e-16 
6668.8 3.5584154e-16 
6669.2 3.6931388e-16 
6669.7 3.9466657e-16 
6670.1 3.3803701e-16 
6670.6 3.6494896e-16 
6671.0 3.8402403e-16 
6671.5 3.7552904e-16 
6671.9 3.5831641e-16 
6672.4 3.3909204e-16 
6672.8 3.4642848e-16 
6673.3 3.8674817e-16 
6673.7 3.6971343e-16 
6674.2 3.9722507e-16 
6674.6 3.3553445e-16 
6675.1 3.5581142e-16 
6675.5 4.1036547e-16 
6676.0 3.1520421e-16 
6676.4 3.6704913e-16 
6676.9 3.5482386e-16 
6677.3 3.5704993e-16 
6677.7 3.7284439e-16 
6678.1 3.3236942e-16 
6678.6 3.3740248e-16 
6679.0 4.1178888e-16 
6679.5 3.4122694e-16 
6679.9 3.8919906e-16 
6680.4 3.6445586e-16 
6680.8 3.5100067e-16 
6681.3 3.0919062e-16 
6681.7 3.6503492e-16 
6682.2 3.3983897e-16 
6682.6 3.4899701e-16 
6683.1 3.8649638e-16 
6683.5 3.4686323e-16 
6684.0 3.6239295e-16 
6684.4 3.5832746e-16 
6684.9 3.3632397e-16 
6685.3 4.0614233e-16 
6685.8 3.2783623e-16 
6686.2 3.288526e-16 
6686.7 3.6151433e-16 
6687.1 3.6170986e-16 
6687.6 3.5528362e-16 
6687.9 3.5689467e-16 
6688.4 3.735948e-16 
6688.8 3.9161272e-16 
6689.3 3.7368908e-16 
6689.7 3.3341785e-16 
6690.2 3.8698728e-16 
6690.6 4.1666965e-16 
6691.1 3.3650291e-16 
6691.5 3.0975971e-16 
6692.0 3.6823133e-16 
6692.4 3.6005517e-16 
6692.9 3.5146942e-16 
6693.3 3.478787e-16 
6693.8 3.360872e-16 
6694.2 3.544128e-16 
6694.7 3.6437239e-16 
6695.1 3.5329449e-16 
6695.6 3.6585874e-16 
6696.0 4.0008156e-16 
6696.5 3.5281137e-16 
6696.9 3.8742379e-16 
6697.4 3.3818545e-16 
6697.8 3.2480485e-16 
6698.2 3.8581556e-16 
6698.6 3.8203483e-16 
6699.1 3.6704154e-16 
6699.6 3.300786e-16 
6700.0 3.5747118e-16 
6700.5 3.3309809e-16 
6700.9 3.678212e-16 
6701.4 3.5406164e-16 
6701.8 3.5218508e-16 
6702.3 3.7036955e-16 
6702.7 3.6792242e-16 
6703.2 3.5215288e-16 
6703.6 3.5015196e-16 
6704.1 3.5405948e-16 
6704.5 3.2978984e-16 
6705.0 3.589085e-16 
6705.4 3.7168686e-16 
6705.9 3.4837525e-16 
6706.3 3.7966967e-16 
6706.8 4.1200235e-16 
6707.2 3.308307e-16 
6707.7 4.0784771e-16 
6708.1 3.2447391e-16 
6708.5 3.3078806e-16 
6708.9 3.8133024e-16 
6709.4 3.3641664e-16 
6709.8 3.599648e-16 
6710.3 3.4005903e-16 
6710.7 3.4986761e-16 
6711.2 3.137728e-16 
6711.6 3.8919661e-16 
6712.1 3.2996821e-16 
6712.6 3.4134046e-16 
6713.0 3.7093343e-16 
6713.5 3.9042478e-16 
6713.9 3.6043953e-16 
6714.4 3.3357434e-16 
6714.8 3.5264265e-16 
6715.3 3.6567438e-16 
6715.7 3.2978524e-16 
6716.2 3.7204294e-16 
6716.6 3.9093929e-16 
6717.1 3.1461644e-16 
6717.5 3.4484115e-16 
6718.0 3.3106368e-16 
6718.4 3.4947932e-16 
6718.8 3.598996e-16 
6719.2 3.7014664e-16 
6719.7 3.1561805e-16 
6720.1 3.0992613e-16 
6720.6 3.4991169e-16 
6721.0 3.8118247e-16 
6721.5 3.6492082e-16 
6722.0 3.3535528e-16 
6722.4 3.6937188e-16 
6722.9 3.7123017e-16 
6723.3 3.5645059e-16 
6723.8 4.0272495e-16 
6724.2 3.6124399e-16 
6724.7 3.4390521e-16 
6725.1 3.447963e-16 
6725.6 3.4641197e-16 
6726.0 3.6576651e-16 
6726.5 3.6863904e-16 
6726.9 3.4744126e-16 
6727.4 3.5377024e-16 
6727.8 3.645915e-16 
6728.3 3.3148194e-16 
6728.7 3.1846108e-16 
6729.1 4.0075256e-16 
6729.6 3.5012665e-16 
6730.0 3.6197428e-16 
6730.5 3.5484862e-16 
6730.9 3.3273249e-16 
6731.4 3.2336986e-16 
6731.8 3.2020134e-16 
6732.3 3.4772924e-16 
6732.7 3.2278846e-16 
6733.2 3.5795541e-16 
6733.6 3.6697979e-16 
6734.1 3.7875307e-16 
6734.5 3.6333799e-16 
6735.0 3.6357917e-16 
6735.5 3.3390285e-16 
6735.9 3.8133947e-16 
6736.4 3.3361379e-16 
6736.8 3.4287804e-16 
6737.3 3.3805973e-16 
6737.7 3.3523412e-16 
6738.2 3.5589977e-16 
6738.6 3.4011352e-16 
6739.0 3.1575551e-16 
6739.4 3.5247614e-16 
6739.9 3.0970441e-16 
6740.3 3.4036815e-16 
6740.8 3.5550089e-16 
6741.3 3.5247121e-16 
6741.7 3.1670321e-16 
6742.2 3.4187633e-16 
6742.6 3.6557004e-16 
6743.1 3.7424322e-16 
6743.5 3.9162077e-16 
6744.0 3.6363967e-16 
6744.4 3.6308463e-16 
6744.9 3.7688334e-16 
6745.3 3.8558835e-16 
6745.8 3.6726486e-16 
6746.2 3.0938998e-16 
6746.7 3.4187226e-16 
6747.2 2.7339989e-16 
6747.6 3.3058283e-16 
6748.1 3.0241784e-16 
6748.5 3.785378e-16 
6749.0 3.6400155e-16 
6749.3 3.5962657e-16 
6749.8 3.4870444e-16 
6750.2 3.4416609e-16 
6750.7 3.2724361e-16 
6751.1 3.1119166e-16 
6751.6 3.5064613e-16 
6752.1 3.3256517e-16 
6752.5 3.5408753e-16 
6753.0 3.6088056e-16 
6753.4 3.3346903e-16 
6753.9 3.4650241e-16 
6754.3 3.8544931e-16 
6754.8 3.3138527e-16 
6755.2 3.975409e-16 
6755.7 3.3949637e-16 
6756.2 3.458695e-16 
6756.6 3.4644446e-16 
6757.1 3.5898889e-16 
6757.5 3.2988292e-16 
6758.0 3.6745678e-16 
6758.4 3.3060025e-16 
6758.9 3.7509268e-16 
6759.3 3.6694893e-16 
6759.7 2.9964199e-16 
6760.1 3.4286705e-16 
6760.6 3.3143309e-16 
6761.1 3.6412094e-16 
6761.5 3.3738788e-16 
6762.0 3.1590187e-16 
6762.4 3.8067316e-16 
6762.9 3.338502e-16 
6763.3 3.898405e-16 
6763.8 3.5810212e-16 
6764.2 3.5643631e-16 
6764.7 3.3795538e-16 
6765.2 3.2391864e-16 
6765.6 3.3199921e-16 
6766.1 3.5599802e-16 
6766.5 3.1567999e-16 
6767.0 3.7762716e-16 
6767.4 3.3892662e-16 
6767.9 2.9158995e-16 
6768.4 3.4251369e-16 
6768.8 3.2815392e-16 
6769.3 3.564467e-16 
6769.7 3.3158477e-16 
6770.1 3.6291253e-16 
6770.5 3.4291244e-16 
6771.0 3.4855381e-16 
6771.4 3.2638801e-16 
6771.9 3.5683934e-16 
6772.4 3.0620987e-16 
6772.8 3.9493105e-16 
6773.3 3.4694095e-16 
6773.7 3.4083176e-16 
6774.2 3.3959758e-16 
6774.6 3.0461983e-16 
6775.1 3.3777779e-16 
6775.5 3.2863892e-16 
6776.0 3.4150695e-16 
6776.5 3.3321744e-16 
6776.9 3.4651762e-16 
6777.4 3.7484423e-16 
6777.8 2.9445119e-16 
6778.3 3.770319e-16 
6778.7 3.9860421e-16 
6779.2 3.2093959e-16 
6779.7 3.6859729e-16 
6780.1 3.4790754e-16 
6780.5 3.8117522e-16 
6780.9 3.7780227e-16 
6781.4 3.0768139e-16 
6781.8 3.7191424e-16 
6782.3 3.2309289e-16 
6782.8 3.4153726e-16 
6783.2 3.9074266e-16 
6783.7 3.6788156e-16 
6784.1 3.6309529e-16 
6784.6 3.4065957e-16 
6785.0 3.7809556e-16 
6785.5 3.85352e-16 
6786.0 3.7638447e-16 
6786.4 3.3049767e-16 
6786.9 3.4043253e-16 
6787.3 3.555446e-16 
6787.8 3.6734958e-16 
6788.2 3.4189732e-16 
6788.7 3.8519238e-16 
6789.2 3.309288e-16 
6789.6 3.5510816e-16 
6790.1 3.4339938e-16 
6790.4 3.4017351e-16 
6790.9 3.3939038e-16 
6791.3 3.5814137e-16 
6791.8 3.0707127e-16 
6792.3 3.8061437e-16 
6792.7 2.9517571e-16 
6793.2 3.9722304e-16 
6793.6 3.4048586e-16 
6794.1 3.2915961e-16 
6794.5 3.7156436e-16 
6795.0 3.7507177e-16 
6795.5 3.6578455e-16 
6795.9 3.6834643e-16 
6796.4 3.6998359e-16 
6796.8 3.7957508e-16 
6797.3 3.337203e-16 
6797.7 2.6622104e-16 
6798.2 3.4264926e-16 
6798.7 3.9550713e-16 
6799.1 3.4569949e-16 
6799.6 3.0909154e-16 
6800.0 3.6468403e-16 
6800.5 3.5245121e-16 
6800.9 3.6870843e-16 
6801.3 3.8405361e-16 
6801.8 3.7905168e-16 
6802.2 2.8263431e-16 
6802.7 3.3799685e-16 
6803.1 3.5547854e-16 
6803.6 2.6288527e-16 
6804.1 3.3520861e-16 
6804.5 3.396932e-16 
6805.0 3.220212e-16 
6805.4 3.5298377e-16 
6805.9 3.837876e-16 
6806.4 3.2565196e-16 
6806.8 3.2775574e-16 
6807.3 3.6610908e-16 
6807.7 3.164664e-16 
6808.2 3.6901524e-16 
6808.6 3.6001417e-16 
6809.1 3.8844858e-16 
6809.6 3.0034167e-16 
6810.0 3.5605765e-16 
6810.5 3.1102816e-16 
6810.9 3.2196785e-16 
6811.3 3.6185659e-16 
6811.8 3.7214395e-16 
6812.2 3.7852497e-16 
6812.7 3.422883e-16 
6813.1 3.7620414e-16 
6813.6 3.1905624e-16 
6814.1 3.3195283e-16 
6814.5 2.9999627e-16 
6815.0 3.5176618e-16 
6815.4 3.4479942e-16 
6815.9 3.7898771e-16 
6816.3 3.282167e-16 
6816.8 3.4825142e-16 
6817.3 3.6054259e-16 
6817.7 3.1551476e-16 
6818.2 3.790102e-16 
6818.6 3.9661181e-16 
6819.1 3.192751e-16 
6819.6 3.2724122e-16 
6820.0 3.820666e-16 
6820.5 3.3904198e-16 
6820.9 3.6551409e-16 
6821.3 3.7633128e-16 
6821.8 3.5123263e-16 
6822.2 3.2728574e-16 
6822.7 3.4440059e-16 
6823.1 3.5141556e-16 
6823.6 4.1144567e-16 
6824.1 3.5151516e-16 
6824.5 3.4055704e-16 
6825.0 3.3123239e-16 
6825.4 3.5417053e-16 
6825.9 4.0650563e-16 
6826.4 3.2015645e-16 
6826.8 3.3976614e-16 
6827.3 2.6150818e-16 
6827.7 3.3726208e-16 
6828.2 3.1949771e-16 
6828.7 3.4773228e-16 
6829.1 3.9133011e-16 
6829.6 3.7706156e-16 
6830.0 3.8306894e-16 
6830.5 3.5597899e-16 
6831.0 3.6188246e-16 
6831.4 2.947877e-16 
6831.8 3.0651645e-16 
6832.2 3.496649e-16 
6832.7 3.8647772e-16 
6833.2 3.8628498e-16 
6833.6 3.7120387e-16 
6834.1 4.1492056e-16 
6834.5 3.2732943e-16 
6835.0 3.8685957e-16 
6835.5 3.3184255e-16 
6835.9 3.26385e-16 
6836.4 3.4886312e-16 
6836.8 3.8938382e-16 
6837.3 4.0412343e-16 
6837.8 3.3375098e-16 
6838.2 3.3133789e-16 
6838.7 3.9486337e-16 
6839.1 3.6842946e-16 
6839.6 3.076494e-16 
6840.1 3.5819257e-16 
6840.5 3.4939343e-16 
6841.0 3.1036424e-16 
6841.4 3.4674317e-16 
6841.8 3.6936884e-16 
6842.3 3.298528e-16 
6842.7 3.4607558e-16 
6843.2 3.5091714e-16 
6843.7 3.6248363e-16 
6844.1 3.3512152e-16 
6844.6 3.7325162e-16 
6845.0 3.1353986e-16 
6845.5 3.4402075e-16 
6846.0 3.621856e-16 
6846.4 3.8650846e-16 
6846.9 2.9430057e-16 
6847.3 3.1869406e-16 
6847.8 3.3471077e-16 
6848.3 3.1352989e-16 
6848.7 3.5554844e-16 
6849.2 3.8211486e-16 
6849.6 3.5466427e-16 
6850.1 3.1182371e-16 
6850.6 3.7212886e-16 
6851.0 3.3111896e-16 
6851.5 3.7842792e-16 
6852.0 3.9905025e-16 
6852.3 3.04389e-16 
6852.8 3.120904e-16 
6853.2 3.278457e-16 
6853.7 3.4098046e-16 
6854.2 3.2038207e-16 
6854.6 3.5930184e-16 
6855.1 3.7809643e-16 
6855.5 3.3654029e-16 
6856.0 3.6262831e-16 
6856.5 3.6516745e-16 
6856.9 3.3234694e-16 
6857.4 3.5109903e-16 
6857.9 2.7379152e-16 
6858.3 3.4820872e-16 
6858.8 3.4852316e-16 
6859.2 3.1382437e-16 
6859.7 3.7993449e-16 
6860.2 3.3952721e-16 
6860.6 3.2715495e-16 
6861.1 3.4841838e-16 
6861.6 3.4187871e-16 
6862.0 3.5787512e-16 
6862.4 3.3819386e-16 
6862.8 2.9814552e-16 
6863.3 3.4481199e-16 
6863.8 3.2128523e-16 
6864.2 3.0622028e-16 
6864.7 3.3578165e-16 
6865.2 3.4135667e-16 
6865.6 3.096047e-16 
6866.1 3.8061726e-16 
6866.5 3.7122469e-16 
6867.0 3.3120525e-16 
6867.5 3.8390042e-16 
6867.9 2.6894755e-16 
6868.4 3.4213405e-16 
6868.9 3.1679856e-16 
6869.3 3.3954379e-16 
6869.8 3.3766862e-16 
6870.2 3.1887433e-16 
6870.7 3.4502384e-16 
6871.2 3.3241531e-16 
6871.6 2.8962165e-16 
6872.1 3.182099e-16 
6872.6 3.4224121e-16 
6872.9 2.9703238e-16 
6873.4 3.3462444e-16 
6873.8 3.2236778e-16 
6874.3 3.6728643e-16 
6874.8 3.3710095e-16 
6875.2 2.7894153e-16 
6875.7 3.3118731e-16 
6876.2 3.1195979e-16 
6876.6 3.3015213e-16 
6877.1 3.4086043e-16 
6877.5 3.3736376e-16 
6878.0 3.3719052e-16 
6878.5 3.4047808e-16 
6878.9 3.4448301e-16 
6879.4 3.0813724e-16 
6879.9 2.7330279e-16 
6880.3 3.2161957e-16 
6880.8 3.4897552e-16 
6881.3 3.4460449e-16 
6881.7 3.6066787e-16 
6882.2 3.0129078e-16 
6882.6 3.0986637e-16 
6883.0 3.1562769e-16 
6883.5 2.5681027e-16 
6883.9 3.4464718e-16 
6884.4 3.2917734e-16 
6884.9 2.8462762e-16 
6885.3 3.0607751e-16 
6885.8 3.763453e-16 
6886.3 3.2979685e-16 
6886.7 3.3071527e-16 
6887.2 3.3269868e-16 
6887.6 3.553136e-16 
6888.1 3.1985562e-16 
6888.6 3.5678256e-16 
6889.0 3.4113992e-16 
6889.5 3.5133644e-16 
6890.0 3.1730984e-16 
6890.4 3.2246873e-16 
6890.9 3.0554613e-16 
6891.4 2.9538477e-16 
6891.8 3.1027463e-16 
6892.3 2.7089777e-16 
6892.8 3.4881546e-16 
6893.2 2.9866743e-16 
6893.6 3.3166815e-16 
6894.0 3.1512926e-16 
6894.5 3.5951804e-16 
6895.0 3.4066596e-16 
6895.4 3.1777639e-16 
6895.9 3.1837169e-16 
6896.4 2.8270134e-16 
6896.8 3.2968286e-16 
6897.3 3.1402399e-16 
6897.8 3.0402655e-16 
6898.2 3.3788158e-16 
6898.7 3.3850009e-16 
6899.2 3.4542432e-16 
6899.6 2.9068665e-16 
6900.1 3.3254327e-16 
6900.6 3.0925084e-16 
6901.0 3.6529526e-16 
6901.5 3.1793942e-16 
6901.9 3.4393253e-16 
6902.4 3.3922187e-16 
6902.9 3.4156887e-16 
6903.3 3.1994319e-16 
6903.7 3.0093354e-16 
6904.2 3.1505018e-16 
6904.6 3.2701417e-16 
6905.1 3.3671725e-16 
6905.6 3.4112268e-16 
6906.0 3.2013458e-16 
6906.5 3.331983e-16 
6907.0 3.4963092e-16 
6907.4 3.1815176e-16 
6907.9 3.5611247e-16 
6908.4 3.3958792e-16 
6908.8 3.345091e-16 
6909.3 3.6291138e-16 
6909.8 2.5466053e-16 
6910.2 3.3308015e-16 
6910.7 3.4176594e-16 
6911.2 3.0252329e-16 
6911.6 3.6881106e-16 
6912.1 3.212345e-16 
6912.5 2.3424095e-16 
6913.0 3.52524e-16 
6913.5 2.9211649e-16 
6913.8 3.1088222e-16 
6914.3 3.0996819e-16 
6914.8 2.8636263e-16 
6915.2 3.2128442e-16 
6915.7 3.0024156e-16 
6916.2 3.240671e-16 
6916.6 3.6594239e-16 
6917.1 3.469313e-16 
6917.6 3.2926785e-16 
6918.0 3.4026374e-16 
6918.5 3.1757577e-16 
6919.0 3.3874051e-16 
6919.4 2.8948641e-16 
6919.9 3.2784186e-16 
6920.4 3.2426346e-16 
6920.8 2.9395874e-16 
6921.3 2.9893113e-16 
6921.8 3.3165725e-16 
6922.2 2.8267087e-16 
6922.7 3.5223918e-16 
6923.2 3.5763051e-16 
6923.6 3.4814546e-16 
6924.0 3.3035782e-16 
6924.5 2.8684947e-16 
6924.9 2.9751318e-16 
6925.4 3.6936141e-16 
6925.9 3.2037294e-16 
6926.3 3.4780726e-16 
6926.8 3.3145471e-16 
6927.3 3.4488874e-16 
6927.7 2.8170776e-16 
6928.2 3.1907711e-16 
6928.7 3.5433e-16 
6929.1 3.1233589e-16 
6929.6 3.3026674e-16 
6930.1 3.5649519e-16 
6930.5 3.0071258e-16 
6931.0 3.2039618e-16 
6931.5 3.0055208e-16 
6931.9 2.8400422e-16 
6932.4 3.5239994e-16 


==> anc/SSS17a-MagE-20170818_cal.flm <==
#PI: Shappee/Drout 
#OBJECT: SSS17a  
#TELESCOPE: Magellan 
#JD: 2457984.5484 
#JD - LIGO trigger : 1.51986100012 
# 
#Angstrom    Flux(erg/s/cm**2/Angstrom) 
3763.4 3.1699996e-17 
3763.7 1.1716661e-16 
3764.0 1.1491977e-16 
3764.2 1.2199882e-16 
3764.5 9.1771349e-17 
3764.7 1.8681768e-16 
3765.0 8.9416213e-17 
3765.2 6.9292397e-17 
3765.5 1.6500234e-16 
3765.7 1.0193348e-16 
3766.0 1.1200479e-16 
3766.2 6.0867205e-17 
3766.5 1.7376545e-16 
3766.7 7.1556523e-17 
3767.0 8.908793e-17 
3767.2 1.9268178e-16 
3767.5 4.164323e-17 
3767.8 2.1835349e-16 
3767.9 2.633397e-17 
3768.2 1.6224765e-16 
3768.4 1.0083957e-16 
3768.7 7.7862239e-17 
3768.9 3.0637182e-17 
3769.2 1.2686362e-16 
3769.4 1.0868527e-16 
3769.7 1.1401312e-16 
3769.9 9.2143367e-17 
3770.2 1.7725952e-16 
3770.4 2.9190897e-17 
3770.7 1.7661447e-17 
3771.0 1.037944e-16 
3771.2 7.5580022e-17 
3771.5 5.5864733e-17 
3771.7 6.3670263e-17 
3772.0 1.6688588e-17 
3772.2 4.8884044e-18 
3772.5 5.7983547e-17 
3772.7 -4.4196296e-18 
3773.0 2.5915287e-17 
3773.2 1.0561036e-16 
3773.5 1.0618493e-16 
3773.8 1.9736783e-16 
3774.0 2.5373631e-17 
3774.3 3.7163319e-17 
3774.5 1.3425991e-16 
3774.8 1.3429862e-16 
3775.0 1.9538463e-16 
3775.3 5.3990137e-17 
3775.5 5.8556546e-17 
3775.8 1.2119703e-16 
3776.0 6.4026979e-17 
3776.3 7.5219143e-17 
3776.5 1.0519538e-16 
3776.8 5.8170047e-17 
3777.1 1.4278182e-16 
3777.3 6.6477288e-17 
3777.6 7.778652e-17 
3777.8 5.3089744e-17 
3778.1 5.5582412e-17 
3778.2 9.8557648e-17 
3778.5 1.00284e-16 
3778.7 6.2831547e-17 
3779.0 7.4101089e-17 
3779.2 -1.6927065e-17 
3779.5 -1.4491438e-17 
3779.8 -3.0767137e-17 
3780.0 1.7057938e-17 
3780.3 5.2629697e-17 
3780.5 2.3122585e-16 
3780.8 5.0633567e-17 
3781.0 9.5041487e-17 
3781.3 4.899523e-17 
3781.5 -9.6633078e-18 
3781.8 1.8781996e-17 
3782.0 6.2745249e-17 
3782.3 5.4250031e-17 
3782.6 5.4790803e-17 
3782.8 1.4717961e-16 
3783.1 9.9152953e-17 
3783.3 2.3629201e-16 
3783.6 6.6749873e-17 
3783.8 1.0707298e-16 
3784.1 -2.9426899e-17 
3784.3 1.1104974e-16 
3784.6 5.1212297e-17 
3784.9 1.2201077e-16 
3785.1 7.9834949e-17 
3785.4 2.4714005e-17 
3785.6 1.3193335e-16 
3785.9 5.0626654e-17 
3786.1 1.8888792e-16 
3786.4 2.3009945e-16 
3786.6 1.384049e-16 
3786.9 2.0149498e-16 
3787.1 1.0730239e-16 
3787.4 1.4299002e-16 
3787.7 1.6575468e-16 
3787.9 8.8326066e-17 
3788.2 1.5289506e-16 
3788.4 -2.7034118e-18 
3788.6 1.091872e-16 
3788.8 1.4784361e-16 
3789.1 1.5391548e-16 
3789.3 6.3069041e-17 
3789.6 6.6436745e-17 
3789.9 1.7904442e-17 
3790.1 4.0780446e-17 
3790.4 5.4749018e-17 
3790.6 1.0160841e-16 
3790.9 3.4403044e-17 
3791.1 6.1577375e-17 
3791.4 1.5651242e-16 
3791.6 5.2018717e-19 
3791.9 -1.30299e-17 
3792.2 3.6373004e-17 
3792.4 8.5460137e-17 
3792.7 1.4934163e-16 
3792.9 9.0035787e-17 
3793.2 2.036704e-16 
3793.4 1.2796442e-16 
3793.7 1.3379173e-16 
3793.9 1.0079769e-16 
3794.2 6.096642e-17 
3794.5 4.9369062e-17 
3794.7 7.8363048e-17 
3795.0 7.4408051e-17 
3795.2 1.1792466e-16 
3795.5 1.4854997e-16 
3795.7 1.7380715e-16 
3796.0 9.0487329e-17 
3796.2 1.5987182e-17 
3796.5 7.24659e-17 
3796.8 1.5454429e-16 
3797.0 1.5306176e-16 
3797.3 2.0422193e-17 
3797.5 4.9601402e-17 
3797.8 8.8707916e-17 
3798.0 1.2312998e-16 
3798.3 1.4298513e-16 
3798.5 5.240692e-17 
3798.7 6.9422931e-17 
3799.0 2.2856927e-17 
3799.2 7.0364069e-17 
3799.5 -3.9353192e-17 
3799.7 1.0688792e-16 
3800.0 1.0230398e-16 
3800.2 9.0660765e-17 
3800.5 9.2417244e-17 
3800.7 1.7223553e-16 
3801.0 7.0752719e-17 
3801.3 -4.5508865e-17 
3801.5 9.8784621e-17 
3801.8 7.6409473e-17 
3802.0 1.0644724e-16 
3802.3 6.4059544e-17 
3802.5 1.0614154e-16 
3802.8 5.04699e-18 
3803.1 4.4107669e-17 
3803.3 1.1918183e-16 
3803.6 7.2174745e-17 
3803.8 7.7325646e-17 
3804.1 1.5622011e-16 
3804.3 4.9305318e-17 
3804.6 8.479604e-17 
3804.8 5.8559463e-17 
3805.1 1.0282366e-16 
3805.4 6.9975487e-17 
3805.6 4.5012576e-17 
3805.9 1.5228536e-16 
3806.1 1.0181573e-16 
3806.4 1.0605296e-16 
3806.6 1.4005211e-16 
3806.9 1.0710513e-16 
3807.2 8.1487236e-17 
3807.4 8.8851534e-17 
3807.7 6.4892113e-17 
3807.9 1.0915627e-16 
3808.2 8.3098124e-17 
3808.4 1.1666899e-16 
3808.7 3.8776109e-17 
3808.9 9.0243501e-17 
3809.1 1.487292e-16 
3809.4 1.7594631e-17 
3809.6 1.1427975e-16 
3809.9 9.0446955e-17 
3810.1 5.6655789e-17 
3810.4 2.430799e-17 
3810.6 1.46366e-16 
3810.9 1.1135171e-16 
3811.2 1.254858e-16 
3811.4 1.5105524e-16 
3811.7 4.7940234e-17 
3811.9 2.7315998e-17 
3812.2 1.545142e-16 
3812.4 1.1156095e-18 
3812.7 9.6949431e-17 
3813.0 8.2103077e-17 
3813.2 1.2432152e-16 
3813.5 1.5153924e-16 
3813.7 1.2103049e-16 
3814.0 1.1786238e-16 
3814.2 1.1699418e-16 
3814.5 4.0505071e-17 
3814.8 1.0655029e-16 
3815.0 2.8813344e-17 
3815.3 1.1281135e-16 
3815.5 9.4088864e-17 
3815.8 4.7645373e-17 
3816.0 6.8247794e-17 
3816.3 9.7295005e-17 
3816.6 5.2894544e-17 
3816.8 1.706268e-16 
3817.1 8.7348291e-17 
3817.3 -4.2802858e-19 
3817.6 9.210953e-17 
3817.8 3.8808038e-17 
3818.1 1.2733062e-16 
3818.4 5.0053766e-17 
3818.6 8.3933398e-17 
3818.9 2.8703743e-17 
3819.1 9.2491383e-17 
3819.3 3.911668e-17 
3819.5 1.0774601e-16 
3819.8 5.864212e-18 
3820.1 1.0840291e-16 
3820.3 5.1101867e-17 
3820.6 1.8274795e-16 
3820.8 7.5085698e-17 
3821.1 1.8806038e-16 
3821.3 4.9942723e-17 
3821.6 6.1222702e-17 
3821.9 2.0737048e-17 
3822.1 1.0168605e-16 
3822.4 3.1132897e-17 
3822.6 6.3277851e-17 
3822.9 1.155125e-16 
3823.1 1.367744e-16 
3823.4 7.0906455e-17 
3823.7 6.4612153e-17 
3823.9 8.3106565e-17 
3824.2 6.9740998e-17 
3824.4 1.2906299e-18 
3824.7 4.2412107e-17 
3824.9 8.7757389e-17 
3825.2 1.5113928e-16 
3825.5 1.8295897e-16 
3825.7 1.876808e-16 
3826.0 8.7392999e-17 
3826.2 8.0851146e-17 
3826.5 6.0542815e-17 
3826.8 1.2141845e-17 
3827.0 1.3672618e-16 
3827.3 8.5442753e-17 
3827.5 1.5745974e-16 
3827.8 1.0624023e-16 
3828.0 1.4509729e-16 
3828.3 1.4056248e-16 
3828.6 6.2017463e-17 
3828.8 4.401195e-17 
3829.1 3.3720494e-17 
3829.3 6.3042117e-17 
3829.5 9.9497214e-17 
3829.7 8.6555116e-17 
3830.0 1.1651238e-16 
3830.3 7.9462551e-17 
3830.5 6.8649941e-17 
3830.8 1.6904512e-16 
3831.0 1.5684644e-16 
3831.3 1.9444683e-16 
3831.6 9.3323363e-17 
3831.8 1.4048293e-16 
3832.1 7.1500772e-17 
3832.3 3.9402899e-17 
3832.6 7.4501334e-17 
3832.8 8.367606e-17 
3833.1 5.5149215e-17 
3833.4 9.9516233e-17 
3833.6 9.7423658e-17 
3833.9 1.4470772e-16 
3834.1 8.1916347e-17 
3834.4 2.8117343e-17 
3834.6 3.1176104e-17 
3834.9 1.0657362e-16 
3835.2 6.4250707e-17 
3835.4 9.8493704e-17 
3835.7 9.5449649e-17 
3835.9 1.6551593e-16 
3836.2 5.3850649e-17 
3836.5 8.7583129e-17 
3836.7 1.431724e-16 
3837.0 1.4826835e-16 
3837.2 5.7770965e-17 
3837.5 4.5415481e-17 
3837.8 1.0930824e-16 
3838.0 1.3193464e-16 
3838.3 1.4161733e-16 
3838.5 1.6303721e-16 
3838.8 8.6541252e-17 
3839.0 1.3105437e-16 
3839.3 1.2556875e-16 
3839.6 7.243042e-17 
3839.8 8.9613132e-17 
3840.0 1.1127767e-16 
3840.2 6.9407836e-17 
3840.5 8.4582042e-17 
3840.8 1.1473468e-16 
3841.0 1.3455781e-16 
3841.3 9.9228481e-17 
3841.5 1.1479192e-16 
3841.8 2.3673397e-18 
3842.0 7.3284404e-17 
3842.3 9.294563e-17 
3842.6 1.4465894e-16 
3842.8 1.4022207e-16 
3843.1 6.3237242e-17 
3843.3 1.1542008e-16 
3843.6 4.3538845e-17 
3843.9 5.093502e-17 
3844.1 1.049463e-16 
3844.4 1.0238435e-16 
3844.6 7.9324345e-17 
3844.9 1.3474613e-16 
3845.2 8.8281955e-17 
3845.4 1.58411e-16 
3845.7 1.1573071e-16 
3845.9 1.2543435e-16 
3846.2 1.3238297e-16 
3846.4 1.4489298e-16 
3846.7 5.3673352e-17 
3847.0 7.9225681e-17 
3847.2 6.5101575e-17 
3847.5 9.5867729e-17 
3847.7 7.6106738e-17 
3848.0 -6.3679113e-18 
3848.3 1.3626106e-16 
3848.5 -2.1996178e-17 
3848.8 1.0939311e-16 
3849.0 9.4661745e-17 
3849.3 8.4612586e-17 
3849.6 1.0297368e-16 
3849.8 1.2310979e-16 
3850.1 9.2274193e-17 
3850.2 1.6126726e-16 
3850.5 8.7508142e-17 
3850.8 6.4981111e-17 
3851.0 5.9742519e-17 
3851.3 1.1467291e-16 
3851.5 2.1636645e-16 
3851.8 1.0521344e-16 
3852.1 2.2763205e-16 
3852.3 1.4155906e-16 
3852.6 1.0399227e-16 
3852.8 1.2582938e-16 
3853.1 1.5326191e-16 
3853.4 6.9329689e-17 
3853.6 1.7114932e-16 
3853.9 1.1307548e-16 
3854.1 1.770214e-17 
3854.4 1.2024192e-16 
3854.6 8.173824e-17 
3854.9 3.0997468e-17 
3855.2 1.0666483e-16 
3855.4 4.3478785e-17 
3855.7 5.9945592e-17 
3855.9 1.1048123e-16 
3856.2 1.0625852e-16 
3856.5 1.5525185e-16 
3856.7 1.954918e-16 
3857.0 1.0363996e-16 
3857.2 9.2021249e-17 
3857.5 1.9214625e-16 
3857.8 1.6667958e-16 
3858.0 4.8697636e-17 
3858.3 9.5813346e-17 
3858.5 9.4805409e-17 
3858.8 1.0404988e-16 
3859.1 -2.7564715e-17 
3859.3 5.8266231e-17 
3859.6 7.1991519e-17 
3859.8 4.671971e-17 
3860.1 5.3873993e-17 
3860.4 7.0478319e-17 
3860.5 5.1804617e-17 
3860.8 5.8263622e-17 
3861.0 1.0852229e-16 
3861.3 1.2308767e-16 
3861.6 1.0610725e-16 
3861.8 2.027424e-16 
3862.1 4.8419679e-17 
3862.3 9.9792866e-17 
3862.6 2.8805783e-17 
3862.9 1.070411e-16 
3863.1 1.6517533e-16 
3863.4 1.2392516e-16 
3863.6 8.192569e-17 
3863.9 1.1427536e-16 
3864.2 1.5997474e-16 
3864.4 6.9310766e-17 
3864.7 8.7822353e-17 
3864.9 1.2642114e-16 
3865.2 9.8615139e-17 
3865.5 1.8347243e-16 
3865.7 1.9466121e-16 
3866.0 8.2738761e-17 
3866.3 1.1416486e-16 
3866.5 1.2504369e-16 
3866.8 8.7157978e-17 
3867.0 8.6244596e-17 
3867.3 1.9122512e-16 
3867.6 1.6733112e-16 
3867.8 1.3709399e-16 
3868.1 1.7734433e-16 
3868.3 9.912537e-17 
3868.6 8.0918769e-17 
3868.9 1.131669e-16 
3869.1 8.4918154e-17 
3869.4 6.2993814e-17 
3869.6 1.081602e-16 
3869.9 9.8566692e-17 
3870.2 1.6421141e-16 
3870.4 1.0296467e-16 
3870.7 1.0627572e-16 
3870.8 1.9604119e-16 
3871.1 2.008512e-16 
3871.4 2.3426518e-16 
3871.6 2.5900901e-16 
3871.9 1.1674853e-16 
3872.1 1.0132125e-16 
3872.4 1.1719546e-16 
3872.7 2.5254045e-17 
3872.9 1.0193917e-16 
3873.2 2.0961543e-16 
3873.4 9.0179983e-17 
3873.7 2.3925496e-17 
3874.0 -2.2847485e-18 
3874.2 3.1446042e-17 
3874.5 1.0673693e-16 
3874.8 1.1252158e-16 
3875.0 8.1955385e-17 
3875.3 8.8794769e-17 
3875.5 1.3120207e-16 
3875.8 5.3737003e-17 
3876.1 1.7795544e-16 
3876.3 1.4832767e-16 
3876.6 9.0552595e-17 
3876.8 7.9496933e-17 
3877.1 1.0924555e-16 
3877.4 2.2076307e-16 
3877.6 7.754086e-17 
3877.9 1.7193558e-16 
3878.1 1.5657073e-16 
3878.4 1.2739068e-16 
3878.7 1.3402651e-16 
3878.9 1.5435748e-16 
3879.2 1.0106747e-16 
3879.5 1.5098362e-16 
3879.7 2.0839043e-16 
3880.0 1.1273589e-16 
3880.2 7.5909097e-17 
3880.5 1.5776551e-16 
3880.8 1.3275536e-16 
3880.9 1.8974573e-16 
3881.2 1.334127e-16 
3881.4 2.1873502e-16 
3881.7 7.4269141e-17 
3882.0 1.4234148e-16 
3882.2 9.9815759e-17 
3882.5 1.6553433e-16 
3882.8 1.5514842e-16 
3883.0 1.3615894e-16 
3883.3 1.9687159e-16 
3883.5 1.0827549e-16 
3883.8 6.5774607e-17 
3884.1 6.73796e-17 
3884.3 1.2557227e-16 
3884.6 9.7104333e-17 
3884.8 8.0587363e-17 
3885.1 1.3374231e-16 
3885.4 7.2103054e-17 
3885.6 5.76888e-17 
3885.9 1.350158e-16 
3886.2 1.8207623e-16 
3886.4 8.6587959e-17 
3886.7 1.3062868e-16 
3886.9 1.5052639e-16 
3887.2 9.768358e-17 
3887.5 5.8996636e-17 
3887.7 1.436095e-16 
3888.0 9.5869324e-17 
3888.3 7.1213882e-17 
3888.5 3.8972148e-17 
3888.8 2.8322857e-17 
3889.0 7.8407373e-17 
3889.3 1.7597438e-16 
3889.6 9.0542996e-17 
3889.8 2.3974471e-16 
3890.1 1.3228375e-16 
3890.3 1.3621246e-16 
3890.6 1.2914053e-16 
3890.9 9.150017e-17 
3891.1 1.8741029e-16 
3891.3 1.2912739e-16 
3891.6 1.3471432e-16 
3891.8 1.0059662e-16 
3892.1 1.7308833e-16 
3892.3 9.4484827e-17 
3892.6 6.7052555e-17 
3892.9 1.6590821e-16 
3893.1 1.356461e-16 
3893.4 1.1495312e-16 
3893.7 6.01023e-17 
3893.9 8.5854865e-17 
3894.2 2.0813375e-16 
3894.4 2.2044824e-16 
3894.7 8.3571256e-17 
3895.0 8.4443112e-17 
3895.2 1.4872779e-16 
3895.5 4.1287273e-17 
3895.8 1.4244096e-16 
3896.0 1.0456781e-16 
3896.3 7.777796e-17 
3896.5 1.0369803e-16 
3896.8 9.5648043e-17 
3897.1 1.6701151e-16 
3897.3 1.5322765e-16 
3897.6 1.2460754e-16 
3897.9 1.074424e-16 
3898.1 1.2768492e-16 
3898.4 2.4849762e-17 
3898.6 1.1688628e-16 
3898.9 9.7055885e-17 
3899.2 1.1451513e-16 
3899.4 1.4370408e-16 
3899.7 2.1925145e-16 
3900.0 1.4253418e-16 
3900.2 5.8723326e-17 
3900.5 6.792408e-17 
3900.7 1.5190098e-16 
3901.0 1.1038794e-16 
3901.3 1.1727082e-16 
3901.5 2.0754735e-16 
3901.7 1.6726821e-16 
3902.0 8.7628224e-17 
3902.2 1.9634227e-16 
3902.5 1.2919265e-16 
3902.7 1.7366009e-16 
3903.0 2.0104847e-16 
3903.3 1.1574239e-16 
3903.5 1.3387751e-16 
3903.8 1.2903073e-16 
3904.1 1.4778764e-16 
3904.3 1.380891e-16 
3904.6 1.1140106e-16 
3904.8 1.4472635e-16 
3905.1 6.372697e-17 
3905.4 2.0420025e-16 
3905.6 1.697814e-16 
3905.9 1.5485442e-16 
3906.2 1.5454868e-16 
3906.4 1.4088382e-16 
3906.7 1.2939277e-16 
3907.0 6.4339923e-17 
3907.2 7.2820913e-17 
3907.5 1.3724035e-16 
3907.7 7.665082e-17 
3908.0 1.6195987e-16 
3908.3 1.8694565e-16 
3908.5 1.9018268e-16 
3908.8 1.2985161e-16 
3909.1 9.0464421e-17 
3909.3 1.6698449e-16 
3909.6 1.4261645e-16 
3909.8 1.0917385e-16 
3910.1 1.7240461e-16 
3910.4 1.107187e-16 
3910.6 1.2561673e-16 
3910.9 1.2350678e-16 
3911.2 1.8089697e-16 
3911.4 1.1748814e-16 
3911.7 1.0796028e-16 
3911.9 8.0119456e-17 
3912.1 8.4870715e-17 
3912.4 2.3456405e-16 
3912.6 1.3434853e-16 
3912.9 1.4507357e-16 
3913.2 1.2701734e-16 
3913.4 1.6807823e-16 
3913.7 1.0987502e-16 
3914.0 4.7215526e-17 
3914.2 1.172981e-16 
3914.5 1.009278e-16 
3914.8 1.915732e-16 
3915.0 1.2447041e-16 
3915.3 1.2002893e-16 
3915.5 7.1252092e-17 
3915.8 9.2983107e-17 
3916.1 4.637632e-17 
3916.3 1.8370318e-16 
3916.6 6.1520125e-17 
3916.9 1.2407055e-16 
3917.1 -2.4038385e-17 
3917.4 1.2018345e-16 
3917.7 2.5966821e-16 
3917.9 1.6467821e-16 
3918.2 7.478729e-17 
3918.4 1.0216426e-16 
3918.7 6.1832141e-17 
3919.0 1.5823256e-16 
3919.2 8.5900859e-17 
3919.5 2.5255534e-16 
3919.8 2.2638556e-16 
3920.0 1.5123678e-16 
3920.3 1.4493187e-16 
3920.6 1.1941835e-16 
3920.8 1.9993295e-16 
3921.1 9.2802007e-17 
3921.4 2.0665072e-16 
3921.6 9.9189202e-17 
3921.9 1.1795968e-16 
3922.1 1.9585396e-16 
3922.3 1.2321282e-16 
3922.6 1.9063519e-16 
3922.8 1.7611029e-16 
3923.1 1.1502499e-16 
3923.4 9.4772956e-17 
3923.6 1.9968057e-16 
3923.9 1.9638134e-16 
3924.2 9.6887741e-17 
3924.4 1.9972632e-16 
3924.7 3.2216668e-16 
3925.0 1.8487295e-16 
3925.2 1.6640838e-16 
3925.5 1.3178744e-16 
3925.7 4.1118764e-17 
3926.0 1.2977701e-16 
3926.3 1.8494955e-16 
3926.5 1.6959939e-16 
3926.8 1.6023913e-16 
3927.1 1.6720127e-16 
3927.3 1.440932e-16 
3927.6 9.5816732e-17 
3927.9 8.8848294e-17 
3928.1 1.1576441e-16 
3928.4 6.5804591e-17 
3928.7 1.2556983e-16 
3928.9 8.6984101e-17 
3929.2 1.6469386e-16 
3929.5 1.6388828e-16 
3929.7 1.0362643e-16 
3930.0 2.0696132e-16 
3930.2 1.4334129e-16 
3930.5 1.1886973e-16 
3930.8 2.1501002e-16 
3931.0 1.3388459e-16 
3931.3 1.6169251e-16 
3931.6 7.2122574e-17 
3931.8 1.1102757e-16 
3932.1 7.0244651e-17 
3932.4 5.3389456e-17 
3932.5 6.0342931e-17 
3932.8 1.7614584e-16 
3933.1 1.4715668e-16 
3933.3 1.0423239e-16 
3933.6 1.0770222e-16 
3933.9 1.8703588e-16 
3934.1 1.8716837e-16 
3934.4 2.1663137e-16 
3934.6 1.3699543e-16 
3934.9 1.4575431e-16 
3935.2 1.8970714e-16 
3935.4 5.6982793e-17 
3935.7 9.5825296e-17 
3936.0 2.3064479e-16 
3936.2 1.8258652e-16 
3936.5 7.3651966e-17 
3936.8 1.7005583e-16 
3937.0 1.6690277e-16 
3937.3 1.5632634e-16 
3937.6 1.7556961e-16 
3937.8 1.8251829e-16 
3938.1 5.4904737e-17 
3938.4 7.0341331e-17 
3938.6 8.4857617e-17 
3938.9 1.5528808e-16 
3939.2 9.6244389e-17 
3939.4 1.0684277e-16 
3939.7 3.405114e-17 
3940.0 1.3947895e-16 
3940.2 8.5685069e-17 
3940.5 1.9363865e-16 
3940.7 8.3183944e-17 
3941.0 2.248002e-17 
3941.3 2.3240294e-16 
3941.5 1.8695879e-16 
3941.8 1.4307669e-16 
3942.1 9.2054837e-17 
3942.3 8.2997716e-17 
3942.6 7.8394057e-17 
3942.8 2.1349012e-16 
3943.0 1.0142995e-16 
3943.3 1.5240816e-16 
3943.6 1.5943815e-16 
3943.8 1.993774e-16 
3944.1 1.2745952e-16 
3944.4 2.382371e-16 
3944.6 1.875132e-16 
3944.9 1.579911e-16 
3945.2 8.0227729e-17 
3945.4 1.4587248e-16 
3945.7 1.4274181e-16 
3946.0 1.5370248e-16 
3946.2 1.4140333e-16 
3946.5 1.2495285e-16 
3946.8 1.801178e-16 
3947.0 1.8144879e-16 
3947.3 1.019952e-16 
3947.6 1.8878952e-16 
3947.8 1.9056135e-16 
3948.1 5.5045297e-17 
3948.4 3.0255499e-16 
3948.6 2.9011295e-17 
3948.9 1.2593175e-16 
3949.2 6.0165997e-17 
3949.4 3.6667568e-17 
3949.7 6.9241261e-17 
3949.9 7.4347834e-17 
3950.2 7.3726907e-17 
3950.5 1.4486682e-16 
3950.7 1.9632527e-16 
3951.0 2.056041e-16 
3951.3 1.3883191e-16 
3951.5 2.3068883e-16 
3951.8 6.5970853e-17 
3952.1 4.843638e-17 
3952.3 1.8530792e-16 
3952.6 2.231947e-16 
3952.9 1.6129997e-16 
3953.0 1.2594924e-16 
3953.3 1.025879e-16 
3953.6 7.3618377e-17 
3953.8 7.3906047e-17 
3954.1 2.1428996e-16 
3954.4 2.665596e-16 
3954.6 2.2902738e-16 
3954.9 2.1522238e-16 
3955.2 1.5971361e-16 
3955.4 7.9666261e-17 
3955.7 4.9491978e-17 
3956.0 1.3258514e-16 
3956.2 9.3283574e-17 
3956.5 2.3826747e-16 
3956.8 8.814884e-17 
3957.0 2.1822963e-16 
3957.3 1.4913111e-16 
3957.6 2.7473425e-17 
3957.8 7.8478741e-17 
3958.1 8.6314989e-17 
3958.4 2.1195495e-16 
3958.6 1.576781e-16 
3958.9 1.0548764e-16 
3959.2 7.8760592e-17 
3959.4 7.8209204e-18 
3959.7 3.8889235e-17 
3960.0 -3.4450623e-17 
3960.2 1.5722262e-16 
3960.5 1.2990973e-16 
3960.8 8.926016e-17 
3961.0 1.4675626e-16 
3961.3 1.3557666e-16 
3961.6 -2.2101596e-17 
3961.8 8.8705086e-17 
3962.1 7.691772e-17 
3962.4 6.3323923e-17 
3962.6 1.4757326e-16 
3962.9 9.4065477e-17 
3963.2 1.521926e-16 
3963.3 1.6677834e-16 
3963.6 3.5192651e-16 
3963.9 2.7209152e-16 
3964.1 2.0814787e-16 
3964.4 1.819459e-16 
3964.7 -2.1753377e-17 
3964.9 5.7606045e-17 
3965.2 2.5648159e-18 
3965.5 1.4580015e-16 
3965.7 1.5725355e-16 
3966.0 1.8999658e-16 
3966.3 2.5301226e-17 
3966.5 5.4850163e-17 
3966.8 1.5036271e-16 
3967.1 1.1341634e-16 
3967.3 1.7198713e-16 
3967.6 7.9964624e-17 
3967.9 5.4292754e-17 
3968.2 2.8174626e-16 
3968.4 1.4623292e-16 
3968.7 2.6682988e-16 
3969.0 1.3788967e-16 
3969.2 7.7465638e-17 
3969.5 1.2963848e-16 
3969.8 2.7191854e-16 
3970.0 1.2177358e-16 
3970.3 2.8633039e-16 
3970.6 2.3693564e-16 
3970.8 2.1700629e-16 
3971.1 2.1508852e-16 
3971.4 1.1941038e-16 
3971.6 8.2380917e-17 
3971.9 1.6301097e-16 
3972.2 8.8334875e-17 
3972.4 2.0575773e-16 
3972.7 1.6465819e-16 
3973.0 1.6332689e-16 
3973.2 1.2915905e-16 
3973.5 1.2059662e-16 
3973.7 7.2212062e-17 
3973.9 6.8728351e-17 
3974.2 7.8738983e-17 
3974.5 1.0126628e-17 
3974.7 1.2509485e-16 
3975.0 4.7003516e-17 
3975.3 2.1632293e-16 
3975.5 1.7440459e-16 
3975.8 9.9470116e-17 
3976.1 7.6452456e-17 
3976.3 2.4508952e-16 
3976.6 1.4139649e-16 
3976.9 2.2044365e-16 
3977.1 7.2543364e-17 
3977.4 1.9307344e-16 
3977.7 1.4051706e-16 
3978.0 1.9859896e-16 
3978.2 2.1276145e-16 
3978.5 1.9147706e-16 
3978.8 1.3425827e-16 
3979.0 1.8330897e-16 
3979.3 9.6335753e-17 
3979.6 1.5707556e-16 
3979.8 1.4910284e-16 
3980.1 1.043743e-16 
3980.4 1.5728487e-16 
3980.6 2.3760574e-16 
3980.9 1.2031946e-16 
3981.2 7.5974439e-17 
3981.4 2.7281724e-16 
3981.7 2.6288582e-16 
3982.0 1.3412516e-16 
3982.2 1.680486e-16 
3982.5 1.870369e-16 
3982.8 1.0730094e-16 
3983.0 9.8681625e-17 
3983.3 1.6603973e-16 
3983.6 1.3756735e-16 
3983.8 1.5686662e-16 
3984.0 1.2561706e-16 
3984.3 2.0747479e-16 
3984.6 1.1716516e-16 
3984.8 1.7938405e-16 
3985.1 8.87288e-17 
3985.4 1.6122657e-16 
3985.6 1.7585788e-16 
3985.9 1.1173359e-16 
3986.2 1.6071983e-16 
3986.4 1.9002366e-16 
3986.7 2.5580767e-16 
3987.0 1.7191819e-16 
3987.2 1.2009248e-16 
3987.5 1.0723607e-16 
3987.8 2.7999497e-16 
3988.0 2.0641243e-16 
3988.3 1.8661363e-16 
3988.6 4.1861803e-17 
3988.9 3.0609962e-16 
3989.1 1.245592e-16 
3989.4 1.0704536e-16 
3989.7 1.6408813e-16 
3989.9 3.5330452e-17 
3990.2 1.0408395e-16 
3990.5 2.0653983e-16 
3990.7 2.3007017e-16 
3991.0 2.7043565e-16 
3991.3 1.9050461e-16 
3991.5 2.6777848e-16 
3991.8 1.8005695e-16 
3992.1 2.5390083e-16 
3992.3 -2.8413134e-17 
3992.6 5.8914658e-17 
3992.9 1.1804431e-16 
3993.2 2.1079838e-16 
3993.4 2.0809594e-16 
3993.7 2.0769709e-16 
3994.0 1.3308692e-16 
3994.1 9.8693934e-17 
3994.4 2.1824695e-16 
3994.7 1.5077352e-16 
3994.9 3.0731512e-17 
3995.2 1.0440656e-16 
3995.5 1.0759668e-16 
3995.7 1.039651e-16 
3996.0 2.8312187e-17 
3996.3 1.113743e-16 
3996.6 1.2098883e-16 
3996.8 2.3685331e-16 
3997.1 2.0131314e-16 
3997.4 6.4096131e-17 
3997.6 1.2464237e-16 
3997.9 7.753118e-17 
3998.2 8.3327246e-17 
3998.4 2.0561605e-16 
3998.7 2.2820245e-16 
3999.0 1.8146593e-16 
3999.2 1.4128906e-16 
3999.5 5.0221788e-17 
3999.8 1.2862588e-16 
4000.1 2.2902475e-16 
4000.3 1.93026e-16 
4000.6 5.4050257e-17 
4000.9 1.4963195e-16 
4001.1 8.8460457e-17 
4001.4 1.2994551e-16 
4001.7 1.637852e-16 
4001.9 1.7726052e-16 
4002.2 1.3554768e-16 
4002.5 1.0596024e-16 
4002.7 1.5542494e-16 
4003.0 1.7651409e-16 
4003.3 1.7673677e-16 
4003.6 2.8391591e-16 
4003.8 7.5502746e-17 
4004.1 1.6315847e-16 
4004.3 1.6030775e-16 
4004.5 1.5647536e-16 
4004.8 1.4666617e-16 
4005.1 1.8880292e-16 
4005.3 1.5561613e-16 
4005.6 1.3043058e-16 
4005.9 1.8583303e-17 
4006.2 2.4875621e-16 
4006.4 1.9745223e-16 
4006.7 1.1287928e-16 
4007.0 1.2187362e-16 
4007.2 1.6549549e-16 
4007.5 1.4090183e-16 
4007.8 1.5107294e-16 
4008.0 2.6744765e-16 
4008.3 2.4840054e-16 
4008.6 1.3642827e-16 
4008.9 1.1582843e-16 
4009.1 1.2177659e-16 
4009.4 9.4397221e-17 
4009.7 1.5482163e-16 
4009.9 1.575597e-16 
4010.2 2.4410437e-16 
4010.5 1.7676097e-16 
4010.7 9.9875732e-17 
4011.0 1.3292125e-16 
4011.3 2.0509602e-16 
4011.6 1.1159067e-16 
4011.8 1.8405574e-16 
4012.1 2.110983e-16 
4012.4 8.5848196e-17 
4012.6 2.7083167e-16 
4012.9 1.3830633e-16 
4013.2 1.583583e-16 
4013.4 1.6901616e-16 
4013.7 1.7968917e-16 
4014.0 1.6916511e-16 
4014.3 1.6052608e-16 
4014.5 1.7921152e-16 
4014.7 7.8715666e-17 
4015.0 2.4579876e-16 
4015.2 1.8432849e-16 
4015.5 1.8989027e-16 
4015.8 7.6425796e-17 
4016.1 1.3646397e-16 
4016.3 1.5429508e-16 
4016.6 2.1656314e-16 
4016.9 2.9744706e-16 
4017.1 7.7460729e-17 
4017.4 8.3619347e-17 
4017.7 1.5575223e-16 
4017.9 2.2159793e-16 
4018.2 1.7311893e-16 
4018.5 5.4198268e-17 
4018.8 9.7602979e-17 
4019.0 1.1205359e-16 
4019.3 2.1857345e-16 
4019.6 1.6159655e-16 
4019.8 1.3970524e-16 
4020.1 2.8963118e-16 
4020.4 5.279067e-17 
4020.7 6.0192682e-17 
4020.9 1.110374e-16 
4021.2 1.9549118e-16 
4021.5 2.2014664e-16 
4021.7 2.2245375e-16 
4022.0 2.2300569e-16 
4022.3 1.1296761e-16 
4022.6 1.346317e-16 
4022.8 2.7296156e-16 
4023.1 7.4335607e-17 
4023.4 1.166854e-16 
4023.6 4.0409718e-17 
4023.9 7.3507622e-17 
4024.2 9.2882875e-17 
4024.4 6.2144053e-17 
4024.7 8.3845337e-17 
4024.9 1.6515124e-16 
4025.2 1.8597872e-16 
4025.4 2.2155008e-16 
4025.7 1.0374988e-16 
4026.0 2.701819e-16 
4026.2 1.6723692e-16 
4026.5 1.6156424e-16 
4026.8 1.3842333e-16 
4027.1 5.916248e-17 
4027.3 1.474071e-16 
4027.6 2.7264629e-16 
4027.9 1.4211406e-16 
4028.1 1.558243e-16 
4028.4 1.5353409e-16 
4028.7 1.3957827e-16 
4029.0 6.2739825e-17 
4029.2 1.0922052e-16 
4029.5 1.8626691e-16 
4029.8 1.2736338e-16 
4030.0 1.1258301e-16 
4030.3 1.648972e-16 
4030.6 1.4044729e-16 
4030.9 9.6359957e-17 
4031.1 1.4300251e-16 
4031.4 5.6007622e-17 
4031.7 1.4338109e-16 
4031.9 2.1691134e-16 
4032.2 1.5183371e-16 
4032.5 1.7271801e-16 
4032.8 2.1232512e-16 
4033.0 2.4937593e-16 
4033.3 1.6845627e-16 
4033.6 2.0204944e-16 
4033.8 1.3515621e-16 
4034.1 1.7367803e-16 
4034.4 1.1212015e-16 
4034.7 1.8132694e-16 
4034.9 6.9875288e-17 
4035.2 1.7216807e-16 
4035.4 6.5665188e-17 
4035.6 1.0405891e-16 
4035.9 7.7815817e-17 
4036.2 6.6420059e-17 
4036.5 1.4063711e-16 
4036.7 1.2896049e-16 
4037.0 1.434077e-16 
4037.3 1.5444577e-16 
4037.6 9.5910414e-17 
4037.8 1.2233689e-16 
4038.1 2.3909609e-16 
4038.4 1.7415478e-16 
4038.6 1.1083263e-16 
4038.9 2.0198662e-16 
4039.2 1.7113634e-16 
4039.5 1.8398904e-16 
4039.7 1.6174107e-16 
4040.0 1.8992628e-16 
4040.3 1.4920437e-16 
4040.5 2.1386155e-16 
4040.8 1.5578088e-16 
4041.1 6.1902892e-17 
4041.4 9.228392e-17 
4041.6 1.8278626e-16 
4041.9 1.0623776e-16 
4042.2 1.9173662e-16 
4042.5 1.8380278e-16 
4042.7 1.8339607e-16 
4043.0 4.403469e-17 
4043.3 6.3864906e-17 
4043.5 1.945088e-16 
4043.8 1.5886586e-16 
4044.1 1.0737948e-16 
4044.4 1.5155813e-16 
4044.6 1.1747784e-16 
4044.9 7.0171102e-17 
4045.2 1.1455634e-16 
4045.4 1.2950012e-16 
4045.6 1.0964056e-16 
4045.9 7.9759911e-17 
4046.2 5.7149516e-17 
4046.4 2.0518237e-16 
4046.7 9.6920937e-17 
4047.0 1.9523055e-16 
4047.3 2.0943909e-16 
4047.5 2.1623704e-16 
4047.8 1.7230549e-16 
4048.1 2.0817589e-16 
4048.3 2.0962719e-16 
4048.6 1.4301793e-16 
4048.9 1.4635581e-16 
4049.2 6.1031534e-17 
4049.4 1.2008574e-16 
4049.7 2.1305673e-16 
4050.0 8.518402e-17 
4050.3 1.4158956e-16 
4050.5 8.9630393e-17 
4050.8 6.0389314e-17 
4051.1 1.6885272e-16 
4051.3 1.16672e-16 
4051.6 1.0094848e-16 
4051.9 9.9750604e-17 
4052.2 1.1870467e-16 
4052.4 1.3385858e-16 
4052.7 5.4299877e-17 
4053.0 1.2399869e-16 
4053.3 1.2429187e-16 
4053.5 8.9305997e-17 
4053.8 1.2474241e-16 
4054.1 1.0159367e-16 
4054.4 1.0975092e-17 
4054.6 1.9393678e-16 
4054.9 2.1619853e-16 
4055.2 2.2421173e-16 
4055.4 2.7938e-16 
4055.7 1.67818e-16 
4055.9 2.1821733e-16 
4056.2 1.840195e-16 
4056.4 1.8379614e-16 
4056.7 1.6750711e-16 
4057.0 1.4860626e-16 
4057.3 1.4641606e-16 
4057.5 1.6790827e-16 
4057.8 1.9251275e-16 
4058.1 1.0150741e-16 
4058.3 1.9541724e-16 
4058.6 1.4532334e-16 
4058.9 1.6321449e-16 
4059.2 1.5575817e-16 
4059.4 1.1436319e-16 
4059.7 1.7121387e-16 
4060.0 1.6319686e-16 
4060.3 1.4690136e-16 
4060.5 1.1578858e-16 
4060.8 9.5060495e-17 
4061.1 1.5595919e-16 
4061.4 4.5386046e-17 
4061.6 5.0780266e-17 
4061.9 1.3179053e-16 
4062.2 9.4586519e-17 
4062.5 9.2288391e-17 
4062.7 2.3940231e-16 
4063.0 1.6638697e-16 
4063.3 1.2384839e-16 
4063.5 1.7031972e-16 
4063.8 1.3684688e-16 
4064.1 1.9015407e-16 
4064.4 2.4334754e-16 
4064.6 1.4459623e-16 
4064.9 1.8520198e-16 
4065.2 1.8518487e-16 
4065.5 1.2444934e-16 
4065.7 1.5690841e-16 
4066.0 1.0992501e-16 
4066.2 6.2892243e-17 
4066.5 1.8190469e-16 
4066.7 1.4115667e-16 
4067.0 2.6592869e-16 
4067.3 2.7228028e-16 
4067.6 1.4304106e-16 
4067.8 1.7335511e-16 
4068.1 1.6355114e-16 
4068.4 1.7773347e-16 
4068.6 7.8531181e-17 
4068.9 2.2455347e-16 
4069.2 1.3870877e-16 
4069.5 1.7986762e-16 
4069.7 1.4821799e-16 
4070.0 1.3098458e-16 
4070.3 1.5510053e-16 
4070.6 2.8701808e-16 
4070.8 1.7147451e-16 
4071.1 1.4532687e-16 
4071.4 1.2658369e-16 
4071.7 1.8315295e-16 
4071.9 1.8347147e-16 
4072.2 1.3308274e-16 
4072.5 1.911916e-16 
4072.8 1.426073e-16 
4073.0 1.5994797e-16 
4073.3 1.9038068e-16 
4073.6 9.5310743e-17 
4073.9 1.8831315e-16 
4074.1 1.8130041e-16 
4074.4 2.0906605e-16 
4074.7 1.9466436e-16 
4075.0 2.057574e-16 
4075.2 2.372915e-16 
4075.5 2.3619769e-16 
4075.8 1.4624737e-16 
4076.1 1.5213744e-16 
4076.3 1.7132599e-16 
4076.5 1.5215102e-16 
4076.8 1.5703691e-16 
4077.1 1.7647416e-16 
4077.3 1.1417662e-16 
4077.6 1.5186644e-16 
4077.9 1.1970606e-16 
4078.2 1.460832e-16 
4078.4 2.5913771e-16 
4078.7 2.121344e-16 
4079.0 2.2619898e-16 
4079.3 1.807601e-16 
4079.5 1.564979e-16 
4079.8 1.5081952e-16 
4080.1 1.0230328e-16 
4080.4 1.1977181e-16 
4080.6 1.3111814e-16 
4080.9 9.9122685e-17 
4081.2 1.2554676e-16 
4081.5 5.9856532e-17 
4081.7 1.1945155e-16 
4082.0 8.3946856e-17 
4082.3 6.7390327e-17 
4082.6 1.6648634e-16 
4082.8 2.0931665e-16 
4083.1 2.0874046e-16 
4083.4 2.4590829e-16 
4083.7 2.0724004e-16 
4083.9 1.8772889e-16 
4084.2 1.4515502e-16 
4084.5 1.7618892e-16 
4084.8 1.7214122e-16 
4085.0 1.0303083e-16 
4085.3 1.9818045e-16 
4085.6 2.0590751e-16 
4085.9 1.6412722e-16 
4086.1 1.2057426e-16 
4086.4 2.0342106e-16 
4086.6 2.2564274e-16 
4086.9 1.7111417e-16 
4087.1 1.5477357e-16 
4087.4 1.9332669e-16 
4087.7 2.2936976e-16 
4088.0 2.1474307e-16 
4088.2 1.9844049e-16 
4088.5 1.8903821e-16 
4088.8 1.5224775e-16 
4089.1 9.1184963e-17 
4089.3 9.561414e-17 
4089.6 9.0603589e-17 
4089.9 9.1905729e-17 
4090.2 2.3276805e-16 
4090.4 1.1098795e-16 
4090.7 4.6260124e-17 
4091.0 2.4540049e-16 
4091.3 1.8806576e-16 
4091.5 2.3757658e-16 
4091.8 1.0535046e-16 
4092.1 1.5482542e-16 
4092.4 1.9877772e-16 
4092.6 1.9261811e-16 
4092.9 1.1160936e-16 
4093.2 1.7992321e-16 
4093.5 1.0243826e-16 
4093.7 6.8173365e-17 
4094.0 1.9362462e-16 
4094.3 1.4536005e-16 
4094.6 1.1259724e-16 
4094.8 9.7559817e-17 
4095.1 1.6781665e-16 
4095.4 1.3796776e-16 
4095.7 1.0982267e-16 
4095.9 1.3067755e-16 
4096.2 1.6154548e-16 
4096.5 1.7178947e-16 
4096.8 2.5348365e-16 
4097.0 1.1578893e-16 
4097.2 1.3584176e-16 
4097.5 1.2754552e-16 
4097.8 3.2759479e-17 
4098.1 1.499965e-16 
4098.3 1.8521804e-16 
4098.6 1.1541634e-16 
4098.9 1.6832419e-16 
4099.2 1.1915828e-16 
4099.4 1.8552759e-16 
4099.7 9.4475657e-17 
4100.0 2.4302454e-16 
4100.3 2.1694447e-16 
4100.5 1.4867824e-16 
4100.8 1.5217695e-16 
4101.1 2.547894e-16 
4101.4 8.5595173e-17 
4101.6 2.9808626e-17 
4101.9 1.2851734e-16 
4102.2 8.8312358e-17 
4102.5 1.3950123e-16 
4102.8 1.8684577e-16 
4103.0 1.3820079e-16 
4103.3 9.6559534e-17 
4103.6 1.6175771e-16 
4103.9 1.2689303e-16 
4104.1 1.7868891e-16 
4104.4 1.6215964e-16 
4104.7 1.6879489e-16 
4105.0 1.3123555e-16 
4105.2 2.2420611e-16 
4105.5 1.0845822e-16 
4105.8 1.7092025e-16 
4106.1 2.0603335e-16 
4106.3 1.7036726e-16 
4106.6 1.1094074e-16 
4106.9 1.3204441e-16 
4107.1 1.3011718e-16 
4107.4 2.1173906e-16 
4107.6 1.9043394e-16 
4107.9 1.8907124e-16 
4108.2 1.2884463e-16 
4108.5 1.8817405e-16 
4108.7 2.0138565e-16 
4109.0 1.3094314e-16 
4109.3 1.8563451e-16 
4109.6 1.2881111e-16 
4109.8 1.0863445e-16 
4110.1 2.1424191e-16 
4110.4 2.3893364e-16 
4110.7 1.6840808e-16 
4111.0 9.3414345e-17 
4111.2 1.5728499e-16 
4111.5 1.6243739e-16 
4111.8 1.6359404e-16 
4112.1 1.4924174e-16 
4112.3 1.7269293e-16 
4112.6 1.3763904e-16 
4112.9 1.5773923e-16 
4113.2 1.6669916e-16 
4113.4 2.1424957e-16 
4113.7 1.2389556e-16 
4114.0 1.9919126e-16 
4114.3 1.3597158e-16 
4114.6 1.4924958e-16 
4114.8 6.5020551e-17 
4115.1 2.1167385e-16 
4115.4 1.5209198e-16 
4115.7 1.8014084e-16 
4115.9 1.2324962e-16 
4116.2 1.0097108e-16 
4116.5 2.1024586e-16 
4116.8 2.4438614e-16 
4117.0 1.2296373e-16 
4117.3 1.0479911e-16 
4117.5 8.3538341e-17 
4117.8 1.3419771e-16 
4118.1 1.7831989e-16 
4118.3 1.79324e-16 
4118.6 1.2391045e-16 
4118.9 1.7230928e-16 
4119.2 1.1212e-16 
4119.4 2.6205658e-16 
4119.7 2.6442826e-16 
4120.0 2.1965746e-16 
4120.3 1.9926658e-16 
4120.6 1.6057978e-16 
4120.8 1.5402228e-16 
4121.1 1.9280224e-16 
4121.4 2.3329529e-16 
4121.7 2.1105685e-16 
4121.9 1.0743846e-16 
4122.2 1.7651731e-16 
4122.5 1.8775557e-16 
4122.8 1.4236192e-16 
4123.1 2.3814089e-16 
4123.3 1.7729964e-16 
4123.6 1.3831341e-16 
4123.9 1.9019707e-16 
4124.2 2.026186e-16 
4124.4 1.7002919e-16 
4124.7 3.0223704e-16 
4125.0 1.8933359e-16 
4125.3 1.552078e-16 
4125.6 1.4452113e-16 
4125.8 1.4146868e-16 
4126.1 1.1204058e-16 
4126.4 1.504359e-16 
4126.7 2.3989256e-16 
4126.9 1.1819417e-16 
4127.2 1.8641486e-16 
4127.5 1.149819e-16 
4127.7 7.9326e-17 
4128.0 1.8125791e-16 
4128.2 6.7405186e-17 
4128.5 1.0942008e-16 
4128.8 2.7494873e-16 
4129.1 2.1756616e-16 
4129.3 2.1063755e-16 
4129.6 1.9236213e-16 
4129.9 2.0886109e-16 
4130.2 1.8329751e-16 
4130.5 1.3678335e-16 
4130.7 2.4528184e-16 
4131.0 2.6129136e-16 
4131.3 1.3914871e-16 
4131.6 1.2855511e-16 
4131.8 1.3932093e-16 
4132.1 8.9232432e-17 
4132.4 2.0844841e-16 
4132.7 1.5180469e-16 
4133.0 2.7786093e-16 
4133.2 1.6644541e-16 
4133.5 1.1928798e-16 
4133.8 1.1450581e-16 
4134.1 1.0568545e-16 
4134.4 4.3064211e-17 
4134.6 7.8228385e-17 
4134.9 1.9091875e-16 
4135.2 1.1680053e-16 
4135.5 1.5772419e-16 
4135.7 2.2468523e-16 
4136.0 2.5524137e-16 
4136.3 1.9580408e-16 
4136.6 1.7205649e-16 
4136.9 2.2846391e-16 
4137.1 1.7616041e-16 
4137.4 1.9382864e-16 
4137.7 1.5783766e-16 
4138.0 2.644415e-16 
4138.2 1.9390586e-16 
4138.4 2.5418473e-16 
4138.7 2.4882188e-16 
4139.0 2.2207108e-16 
4139.3 2.2664006e-16 
4139.5 1.8590655e-16 
4139.8 1.0553199e-16 
4140.1 2.7821119e-16 
4140.4 2.8702102e-16 
4140.7 1.7236991e-16 
4140.9 2.4683421e-16 
4141.2 1.3650595e-16 
4141.5 9.2792276e-17 
4141.8 1.7520866e-16 
4142.1 9.9129147e-17 
4142.3 2.0259026e-16 
4142.6 1.6830109e-16 
4142.9 1.6301895e-16 
4143.2 7.8602059e-17 
4143.5 9.7026714e-17 
4143.7 1.9292989e-16 
4144.0 1.6030322e-16 
4144.3 2.2206889e-16 
4144.6 2.2245177e-16 
4144.9 1.5481412e-16 
4145.1 1.1202032e-16 
4145.4 1.3306772e-16 
4145.7 1.1286824e-16 
4146.0 1.0871366e-16 
4146.2 2.1126417e-16 
4146.5 1.3988877e-16 
4146.8 2.6463366e-16 
4147.1 2.4513761e-16 
4147.4 1.7839513e-16 
4147.6 2.3184243e-16 
4147.9 1.2233496e-16 
4148.2 1.7116596e-16 
4148.4 2.0929937e-16 
4148.7 1.9327272e-16 
4148.9 1.6092087e-16 
4149.2 1.6335558e-16 
4149.5 2.0836109e-16 
4149.8 1.907636e-16 
4150.1 1.9231032e-16 
4150.3 1.5549796e-16 
4150.6 1.2454705e-16 
4150.9 1.632015e-16 
4151.2 1.3339587e-16 
4151.5 5.9475676e-17 
4151.7 1.9408844e-16 
4152.0 6.5848988e-17 
4152.3 1.5433056e-16 
4152.6 1.6949843e-16 
4152.9 2.3221344e-16 
4153.1 2.1767568e-16 
4153.4 2.2852909e-16 
4153.7 2.2759274e-16 
4154.0 1.92342e-16 
4154.3 2.0212197e-16 
4154.5 1.4783183e-16 
4154.8 2.1890382e-16 
4155.1 2.5916884e-16 
4155.4 2.2558926e-16 
4155.7 2.6046865e-16 
4155.9 1.8660778e-16 
4156.2 1.9619228e-16 
4156.5 1.9087859e-16 
4156.8 2.2379734e-16 
4157.1 1.2512089e-16 
4157.3 1.7117968e-16 
4157.6 2.3182261e-16 
4157.9 2.3839629e-16 
4158.2 1.9427192e-16 
4158.5 1.5444383e-16 
4158.6 1.1740886e-16 
4158.9 1.1393845e-16 
4159.2 1.6851473e-16 
4159.5 2.415637e-16 
4159.8 3.2975091e-16 
4160.0 1.5111091e-16 
4160.3 1.8798264e-16 
4160.6 1.6073288e-16 
4160.9 1.7342788e-16 
4161.2 1.6629333e-16 
4161.4 2.268506e-16 
4161.7 2.5335869e-16 
4162.0 1.3447105e-16 
4162.3 1.9051951e-16 
4162.6 1.8092038e-16 
4162.8 1.0673374e-16 
4163.1 7.4422356e-17 
4163.4 1.6969741e-16 
4163.7 1.6259842e-16 
4164.0 2.7056764e-16 
4164.2 1.6884109e-16 
4164.5 2.5598354e-16 
4164.8 2.7532676e-16 
4165.1 2.3166933e-16 
4165.4 1.7568548e-16 
4165.6 1.0962544e-16 
4165.9 8.1734598e-17 
4166.2 1.5696269e-16 
4166.5 1.4358215e-16 
4166.8 1.8621961e-16 
4167.0 2.3443565e-16 
4167.3 1.438528e-16 
4167.6 2.4140564e-16 
4167.9 2.1755958e-16 
4168.2 2.7125921e-16 
4168.4 2.846724e-16 
4168.7 2.7618168e-16 
4168.9 2.6701155e-16 
4169.2 1.2775677e-16 
4169.5 1.157776e-16 
4169.8 1.2350677e-16 
4170.0 1.7670407e-16 
4170.3 2.3274187e-16 
4170.6 1.3783035e-16 
4170.9 1.5514414e-16 
4171.2 1.42998e-16 
4171.4 1.8222203e-16 
4171.7 1.9726419e-16 
4172.0 1.311129e-16 
4172.3 7.5693962e-17 
4172.6 1.490953e-16 
4172.8 2.2464302e-16 
4173.1 1.8395689e-16 
4173.4 1.0123157e-16 
4173.7 1.6866046e-16 
4174.0 1.5344339e-16 
4174.2 1.5850442e-16 
4174.5 1.1534477e-16 
4174.8 2.0049483e-16 
4175.1 2.1025623e-16 
4175.4 1.3041143e-16 
4175.7 1.7472885e-16 
4175.9 2.3384665e-16 
4176.2 1.9109252e-16 
4176.5 2.3757456e-16 
4176.8 3.0020394e-16 
4177.1 3.4859034e-16 
4177.3 2.9652036e-16 
4177.6 2.0279786e-16 
4177.9 2.548357e-16 
4178.2 1.3820928e-16 
4178.5 2.3637877e-16 
4178.8 3.1883405e-16 
4179.0 2.8779512e-16 
4179.2 1.6729668e-16 
4179.5 2.5002543e-16 
4179.8 2.7369445e-16 
4180.1 9.7975719e-17 
4180.3 1.7901715e-16 
4180.6 2.3879949e-16 
4180.9 1.7267942e-16 
4181.2 1.9311448e-16 
4181.5 2.1132088e-16 
4181.7 1.3939862e-16 
4182.0 1.3690844e-16 
4182.3 1.5134051e-16 
4182.6 2.3328512e-16 
4182.9 1.3859377e-16 
4183.2 2.5748523e-16 
4183.4 1.5395766e-16 
4183.7 2.0761108e-16 
4184.0 2.1553735e-16 
4184.3 2.4640285e-16 
4184.6 2.1281699e-16 
4184.8 1.7157588e-16 
4185.1 1.5711861e-16 
4185.4 1.4422918e-16 
4185.7 1.95461e-16 
4186.0 1.636841e-16 
4186.3 1.505972e-16 
4186.5 1.8594426e-16 
4186.8 1.455504e-16 
4187.1 1.6417056e-16 
4187.4 1.7127238e-16 
4187.7 2.1485471e-16 
4187.9 1.4398788e-16 
4188.2 2.6083658e-16 
4188.5 1.3935427e-16 
4188.8 2.5602488e-16 
4189.1 2.0701387e-16 
4189.4 2.6804858e-16 
4189.5 1.0024732e-16 
4189.8 2.2511527e-16 
4190.1 7.4337068e-17 
4190.4 1.5777331e-16 
4190.7 1.2825417e-16 
4191.0 2.5327649e-16 
4191.2 1.6068058e-16 
4191.5 2.1183939e-16 
4191.8 1.191656e-16 
4192.1 3.0378681e-16 
4192.4 3.0625898e-16 
4192.6 2.3745893e-16 
4192.9 1.447394e-16 
4193.2 1.0697229e-16 
4193.5 2.6204921e-16 
4193.8 2.6787427e-16 
4194.1 1.8086964e-16 
4194.3 1.557663e-16 
4194.6 1.9565979e-16 
4194.9 2.8718126e-16 
4195.2 2.5022842e-16 
4195.5 1.7215002e-16 
4195.8 1.9700257e-16 
4196.0 1.6228803e-16 
4196.3 1.9900149e-16 
4196.6 1.6582852e-16 
4196.9 1.9402206e-16 
4197.2 2.4032469e-16 
4197.5 2.4249829e-16 
4197.7 2.3962175e-16 
4198.0 2.3250382e-16 
4198.3 2.989355e-16 
4198.6 2.3893722e-16 
4198.9 2.611745e-16 
4199.1 2.415749e-16 
4199.4 2.2376765e-16 
4199.7 1.6493927e-16 
4199.9 2.3364854e-16 
4200.2 2.7658498e-16 
4200.5 1.1017414e-16 
4200.7 2.0106867e-16 
4201.0 1.4129475e-16 
4201.3 9.4623593e-17 
4201.6 2.6676421e-16 
4201.9 1.5691663e-16 
4202.2 1.9753804e-16 
4202.4 3.0912114e-16 
4202.7 2.26809e-16 
4203.0 1.6416087e-16 
4203.3 1.5013271e-16 
4203.6 1.3474967e-16 
4203.9 1.3258928e-16 
4204.1 1.2385261e-16 
4204.4 1.8493218e-16 
4204.7 2.6718966e-16 
4205.0 6.5148678e-17 
4205.3 1.2109714e-16 
4205.6 1.9391219e-16 
4205.8 1.6782175e-16 
4206.1 2.1995122e-16 
4206.4 2.8808174e-16 
4206.7 1.6490018e-16 
4207.0 2.5871967e-16 
4207.3 1.5916251e-16 
4207.5 2.9284373e-16 
4207.8 1.5407245e-16 
4208.1 2.5842065e-16 
4208.4 1.3366415e-16 
4208.7 8.8900698e-17 
4209.0 1.5281827e-16 
4209.2 2.2374293e-16 
4209.5 3.4349198e-16 
4209.8 2.1185623e-16 
4210.0 2.726201e-16 
4210.3 2.0234895e-16 
4210.6 1.5777354e-16 
4210.8 1.8702839e-16 
4211.1 3.1629554e-16 
4211.4 1.4644816e-16 
4211.7 1.7751729e-16 
4212.0 5.818725e-17 
4212.3 1.0248168e-16 
4212.5 8.9769891e-17 
4212.8 1.4903605e-16 
4213.1 2.5417982e-16 
4213.4 2.4587926e-16 
4213.7 1.3223113e-16 
4214.0 1.8712345e-16 
4214.3 1.0204045e-16 
4214.5 2.4708307e-16 
4214.8 2.520229e-16 
4215.1 1.5287229e-16 
4215.4 7.4121579e-17 
4215.7 1.4763301e-16 
4216.0 1.9020336e-16 
4216.2 5.0305714e-17 
4216.5 1.9599731e-16 
4216.8 1.2116988e-16 
4217.1 1.2761137e-16 
4217.4 1.8212731e-16 
4217.7 4.1326016e-16 
4217.9 1.8365974e-16 
4218.2 1.6035931e-16 
4218.5 1.8332222e-16 
4218.8 2.0908703e-16 
4219.1 2.34494e-16 
4219.4 1.61163e-16 
4219.6 -1.5888838e-17 
4219.9 1.6325695e-16 
4220.2 1.6619547e-16 
4220.4 1.7984968e-16 
4220.7 1.2898012e-16 
4221.0 1.0441306e-16 
4221.3 1.0879394e-16 
4221.5 1.8114102e-16 
4221.8 2.1096591e-16 
4222.1 3.1050717e-16 
4222.4 1.9843569e-16 
4222.7 1.4893319e-16 
4223.0 2.8309385e-16 
4223.2 1.3816784e-16 
4223.5 2.6647209e-16 
4223.8 2.1167098e-16 
4224.1 2.461713e-16 
4224.4 2.096277e-16 
4224.7 1.6282224e-16 
4225.0 4.7368506e-17 
4225.2 2.3207981e-16 
4225.5 2.1960231e-16 
4225.8 1.3740945e-16 
4226.1 1.7478064e-16 
4226.4 1.4623007e-16 
4226.7 7.5155251e-17 
4226.9 1.9431655e-16 
4227.2 1.9830317e-16 
4227.5 2.8865233e-16 
4227.8 2.4459074e-16 
4228.1 2.6332961e-16 
4228.4 2.2968196e-16 
4228.7 1.3222952e-16 
4228.9 2.0448381e-16 
4229.2 1.0864614e-16 
4229.5 -2.7238632e-17 
4229.8 1.3376069e-16 
4230.1 1.4848015e-16 
4230.4 3.3257732e-16 
4230.5 1.2628245e-16 
4230.8 2.0251449e-16 
4231.1 6.5701554e-17 
4231.4 1.9582024e-16 
4231.7 1.387316e-16 
4232.0 3.9144976e-17 
4232.3 8.8852e-17 
4232.5 1.2902229e-16 
4232.8 1.2389323e-16 
4233.1 2.265813e-16 
4233.4 2.3933612e-16 
4233.7 1.3260442e-16 
4234.0 2.2845887e-16 
4234.3 1.6658655e-16 
4234.5 2.613372e-16 
4234.8 6.801265e-17 
4235.1 1.2778079e-16 
4235.4 2.7262902e-16 
4235.7 2.2541841e-16 
4236.0 1.0976605e-16 
4236.2 1.3673418e-16 
4236.5 6.0589368e-17 
4236.8 3.3452103e-16 
4237.1 2.0396061e-16 
4237.4 1.5978675e-16 
4237.7 1.7028107e-16 
4238.0 1.0056881e-16 
4238.2 1.7565494e-16 
4238.5 5.8805391e-17 
4238.8 1.2810313e-16 
4239.1 2.7194618e-16 
4239.4 1.9925583e-16 
4239.7 1.9644341e-16 
4240.0 1.6679499e-16 
4240.2 2.0100233e-16 
4240.5 1.3125807e-16 
4240.8 1.7722972e-16 
4241.0 1.5232151e-16 
4241.3 2.2477481e-16 
4241.6 2.1498393e-16 
4241.9 1.5529601e-16 
4242.1 2.1003695e-16 
4242.4 1.203856e-16 
4242.7 1.8090258e-16 
4243.0 2.0370731e-16 
4243.3 6.9315097e-17 
4243.6 1.9265107e-16 
4243.9 1.2215485e-16 
4244.1 1.7350853e-16 
4244.4 1.3448233e-16 
4244.7 1.938668e-16 
4245.0 1.800866e-16 
4245.3 1.5422114e-16 
4245.6 1.7360435e-16 
4245.9 1.8418863e-16 
4246.1 2.1080684e-16 
4246.4 1.33712e-16 
4246.7 1.9179491e-16 
4247.0 1.7280102e-16 
4247.3 2.0116605e-16 
4247.6 1.4118586e-16 
4247.9 1.1679979e-16 
4248.2 1.4147668e-16 
4248.4 1.6615441e-16 
4248.7 1.8762583e-16 
4249.0 2.0313691e-16 
4249.3 1.7472171e-16 
4249.6 1.8984499e-16 
4249.9 1.9533289e-16 
4250.2 1.3861495e-16 
4250.4 1.0041702e-16 
4250.7 1.2204609e-16 
4251.0 1.7670216e-16 
4251.2 1.7414622e-16 
4251.5 1.9879057e-16 
4251.8 2.5388423e-16 
4252.1 1.9237077e-16 
4252.3 2.2541172e-16 
4252.6 1.6099522e-16 
4252.9 1.4131892e-16 
4253.2 1.73756e-16 
4253.5 1.2130451e-16 
4253.8 2.3001677e-16 
4254.1 2.1351997e-16 
4254.4 2.1516366e-16 
4254.6 1.6234941e-16 
4254.9 1.4097751e-16 
4255.2 7.6761769e-17 
4255.5 1.936364e-16 
4255.8 1.0121778e-16 
4256.1 2.1220263e-16 
4256.4 1.6579328e-16 
4256.6 1.4790958e-16 
4256.9 2.2674845e-16 
4257.2 2.0831885e-16 
4257.5 1.85704e-16 
4257.8 1.8649662e-16 
4258.1 1.7925391e-16 
4258.4 1.2524639e-16 
4258.7 1.8603684e-16 
4258.9 1.6950324e-16 
4259.2 1.7516585e-16 
4259.5 1.8473088e-16 
4259.8 2.2955664e-16 
4260.1 2.0053397e-16 
4260.4 1.5443802e-16 
4260.7 2.1753161e-16 
4260.9 2.0480503e-16 
4261.2 2.6451251e-16 
4261.4 1.6458344e-16 
4261.7 1.0155505e-16 
4262.0 9.5202805e-17 
4262.3 1.050589e-16 
4262.6 1.5107801e-16 
4262.9 1.7637661e-16 
4263.1 1.8444698e-16 
4263.4 2.0114565e-16 
4263.7 2.2319003e-16 
4264.0 2.4145183e-16 
4264.3 1.5559022e-16 
4264.6 1.7227249e-16 
4264.9 1.7197765e-16 
4265.2 1.596929e-16 
4265.4 1.5341706e-16 
4265.7 2.029495e-16 
4266.0 1.6985077e-16 
4266.3 1.4606265e-16 
4266.6 1.6836674e-16 
4266.9 2.133212e-16 
4267.2 1.6174779e-16 
4267.5 1.4523877e-16 
4267.7 1.6252507e-16 
4268.0 1.8807444e-16 
4268.3 1.9226775e-16 
4268.6 1.9687157e-16 
4268.9 1.1695812e-16 
4269.2 1.7166902e-16 
4269.5 1.0750796e-16 
4269.8 9.8090286e-17 
4270.0 2.0420154e-16 
4270.3 2.2614911e-16 
4270.6 1.4953158e-16 
4270.9 2.0989586e-16 
4271.2 2.0416932e-16 
4271.5 1.9436392e-16 
4271.7 2.4033495e-16 
4272.0 1.8041229e-16 
4272.2 1.1443086e-16 
4272.5 1.5448674e-16 
4272.8 2.0633653e-16 
4273.1 1.6688739e-16 
4273.4 1.9765359e-16 
4273.7 1.3294738e-16 
4274.0 2.0135859e-16 
4274.3 1.9763938e-16 
4274.5 2.0694759e-16 
4274.8 1.7883489e-16 
4275.1 2.0992463e-16 
4275.4 2.4360884e-16 
4275.7 2.4430025e-16 
4276.0 1.9410429e-16 
4276.3 1.5820355e-16 
4276.6 1.9821785e-16 
4276.9 1.4877317e-16 
4277.1 1.4234736e-16 
4277.4 9.6793567e-17 
4277.7 1.948249e-16 
4278.0 1.5686911e-16 
4278.3 2.5745068e-16 
4278.6 1.7941913e-16 
4278.9 2.3972966e-16 
4279.2 2.0757747e-16 
4279.4 1.7916547e-16 
4279.7 1.7830804e-16 
4280.0 2.4979802e-16 
4280.3 1.8737634e-16 
4280.6 1.8364953e-16 
4280.9 1.5086888e-16 
4281.2 1.8308254e-16 
4281.5 2.1324382e-16 
4281.8 1.2850038e-16 
4281.9 1.6477473e-16 
4282.2 1.9557255e-16 
4282.5 1.6049384e-16 
4282.8 1.5679178e-16 
4283.1 1.744782e-16 
4283.4 2.1737318e-16 
4283.7 1.836703e-16 
4284.0 2.1502783e-16 
4284.2 1.7745797e-16 
4284.5 2.0206052e-16 
4284.8 2.0272985e-16 
4285.1 1.3063247e-16 
4285.4 2.2019999e-16 
4285.7 1.8824712e-16 
4286.0 1.6408386e-16 
4286.3 1.97234e-16 
4286.6 1.103186e-16 
4286.8 1.190247e-16 
4287.1 1.2009035e-16 
4287.4 1.4194116e-16 
4287.7 1.5771431e-16 
4288.0 1.8263194e-16 
4288.3 1.7418464e-16 
4288.6 2.4980803e-16 
4288.9 1.8324228e-16 
4289.2 2.4131728e-16 
4289.4 1.4915639e-16 
4289.7 1.2754965e-16 
4290.0 1.5930594e-16 
4290.3 1.0951465e-16 
4290.6 2.1516121e-16 
4290.9 1.8288385e-16 
4291.2 2.107785e-16 
4291.5 2.4383214e-16 
4291.8 1.8003543e-16 
4292.0 2.0628318e-16 
4292.2 1.4605824e-16 
4292.5 2.1761376e-16 
4292.8 1.4272028e-16 
4293.1 2.4612909e-16 
4293.4 1.9859695e-16 
4293.7 1.8719541e-16 
4294.0 2.1322928e-16 
4294.3 1.886946e-16 
4294.5 1.6550155e-16 
4294.8 1.4791135e-16 
4295.1 2.000335e-16 
4295.4 1.2773248e-16 
4295.7 2.2419452e-16 
4296.0 1.9342439e-16 
4296.3 2.1011236e-16 
4296.6 2.1249739e-16 
4296.9 2.0556329e-16 
4297.2 2.1678088e-16 
4297.4 1.8571441e-16 
4297.7 1.8608435e-16 
4298.0 1.7983309e-16 
4298.3 1.5717359e-16 
4298.6 1.4262882e-16 
4298.9 1.6827321e-16 
4299.2 1.6316501e-16 
4299.5 1.7668865e-16 
4299.8 1.5699017e-16 
4300.0 2.3593143e-16 
4300.3 1.6004696e-16 
4300.6 2.5460036e-16 
4300.9 2.0349401e-16 
4301.2 1.8052343e-16 
4301.5 2.9494432e-16 
4301.8 2.1106555e-16 
4302.1 2.1669659e-16 
4302.4 2.0372076e-16 
4302.6 1.6267215e-16 
4302.8 1.8314855e-16 
4303.1 2.3513107e-16 
4303.4 2.08472e-16 
4303.7 2.0513276e-16 
4304.0 2.0793721e-16 
4304.3 1.8301441e-16 
4304.6 2.1507133e-16 
4304.9 1.9524936e-16 
4305.2 2.1317701e-16 
4305.5 2.640401e-16 
4305.7 1.9751528e-16 
4306.0 2.1032431e-16 
4306.3 2.2392335e-16 
4306.6 1.591236e-16 
4306.9 2.4458996e-16 
4307.2 2.208048e-16 
4307.5 2.6111687e-16 
4307.8 2.4322106e-16 
4308.1 2.0575378e-16 
4308.4 1.7769335e-16 
4308.6 2.0232753e-16 
4308.9 1.8319196e-16 
4309.2 1.9371852e-16 
4309.5 1.8273181e-16 
4309.8 1.8411893e-16 
4310.1 1.9428624e-16 
4310.4 1.9571571e-16 
4310.7 2.3071299e-16 
4311.0 2.2596529e-16 
4311.3 2.3535175e-16 
4311.5 2.1075154e-16 
4311.8 1.9342671e-16 
4312.1 2.3492115e-16 
4312.4 1.7127143e-16 
4312.7 2.4781604e-16 
4312.9 2.0425156e-16 
4313.2 2.5647097e-16 
4313.5 1.7403444e-16 
4313.8 1.6050967e-16 
4314.1 1.5555761e-16 
4314.4 1.3942864e-16 
4314.6 2.4351547e-16 
4314.9 1.466069e-16 
4315.2 1.9188328e-16 
4315.5 2.1033789e-16 
4315.8 2.3659e-16 
4316.1 2.1568988e-16 
4316.4 2.6197271e-16 
4316.7 2.4597056e-16 
4317.0 1.9040865e-16 
4317.3 2.0277227e-16 
4317.6 3.6487476e-16 
4317.8 2.3809868e-16 
4318.1 1.8520214e-16 
4318.4 1.6804322e-16 
4318.7 2.5806468e-16 
4319.0 2.0531189e-16 
4319.3 1.7632757e-16 
4319.6 2.0764003e-16 
4319.9 1.6855147e-16 
4320.2 2.5092515e-16 
4320.5 1.6607501e-16 
4320.8 1.7891039e-16 
4321.0 2.2664519e-16 
4321.3 2.2868064e-16 
4321.6 2.0461396e-16 
4321.9 2.0962027e-16 
4322.2 2.4706493e-16 
4322.5 2.1818213e-16 
4322.8 2.2850664e-16 
4323.0 2.7398695e-16 
4323.3 1.9031979e-16 
4323.6 1.9554924e-16 
4323.9 1.4212827e-16 
4324.1 2.2637253e-16 
4324.4 1.8037231e-16 
4324.7 1.9200867e-16 
4325.0 2.2834479e-16 
4325.3 1.2439617e-16 
4325.6 2.5308173e-16 
4325.9 2.2135863e-16 
4326.2 2.2919015e-16 
4326.5 1.7174042e-16 
4326.8 1.4117684e-16 
4327.1 1.8892181e-16 
4327.4 1.7515352e-16 
4327.6 2.7724825e-16 
4327.9 1.2254943e-16 
4328.2 2.0434193e-16 
4328.5 1.7734824e-16 
4328.8 1.4460229e-16 
4329.1 1.8721763e-16 
4329.4 2.1836127e-16 
4329.7 1.790543e-16 
4330.0 1.9902612e-16 
4330.3 1.4956463e-16 
4330.6 1.6454287e-16 
4330.9 1.5767218e-16 
4331.1 2.1512448e-16 
4331.4 2.4106205e-16 
4331.7 2.3062436e-16 
4332.0 1.6926914e-16 
4332.3 2.3892261e-16 
4332.6 2.6941106e-16 
4332.9 2.4322071e-16 
4333.2 1.9462621e-16 
4333.4 2.5962032e-16 
4333.7 2.602492e-16 
4334.0 1.6614682e-16 
4334.3 1.6964364e-16 
4334.5 1.5900604e-16 
4334.8 1.5968789e-16 
4335.1 2.1994183e-16 
4335.4 1.8886397e-16 
4335.7 1.9639904e-16 
4336.0 2.1276022e-16 
4336.3 2.0751582e-16 
4336.6 2.150448e-16 
4336.9 2.2853504e-16 
4337.2 2.3014235e-16 
4337.5 2.2178935e-16 
4337.8 1.6194671e-16 
4338.1 1.3437678e-16 
4338.3 1.6065651e-16 
4338.6 2.0420789e-16 
4338.9 1.4277503e-16 
4339.2 1.8847966e-16 
4339.5 1.9754038e-16 
4339.8 2.9098304e-16 
4340.1 1.4691663e-16 
4340.4 2.3141206e-16 
4340.7 2.4731058e-16 
4341.0 2.2558852e-16 
4341.3 1.7263106e-16 
4341.6 2.2551897e-16 
4341.9 2.7233256e-16 
4342.1 1.7712091e-16 
4342.4 1.5562347e-16 
4342.7 2.2297933e-16 
4343.0 1.8611929e-16 
4343.3 2.149967e-16 
4343.6 2.1339195e-16 
4343.8 2.6897733e-16 
4344.1 2.4049294e-16 
4344.4 2.0187035e-16 
4344.7 2.2168039e-16 
4345.0 2.2176824e-16 
4345.3 2.4182229e-16 
4345.6 2.2869345e-16 
4345.8 1.6498246e-16 
4346.1 1.8430868e-16 
4346.4 1.8986143e-16 
4346.7 1.9443249e-16 
4347.0 1.7401054e-16 
4347.3 2.1337657e-16 
4347.6 2.156487e-16 
4347.9 2.2028846e-16 
4348.2 1.5751022e-16 
4348.5 2.3451214e-16 
4348.8 2.5162364e-16 
4349.1 1.895227e-16 
4349.4 1.6894085e-16 
4349.7 2.1904464e-16 
4349.9 2.1522257e-16 
4350.2 2.0877968e-16 
4350.5 1.7971679e-16 
4350.8 2.0233268e-16 
4351.1 2.3857568e-16 
4351.4 1.9090236e-16 
4351.7 1.6480067e-16 
4352.0 2.0118686e-16 
4352.3 2.2067303e-16 
4352.6 2.4412982e-16 
4352.9 1.7276447e-16 
4353.2 1.5403754e-16 
4353.5 2.3666101e-16 
4353.8 2.4432942e-16 
4354.0 2.1026101e-16 
4354.2 2.3187422e-16 
4354.5 1.8364643e-16 
4354.8 1.8133627e-16 
4355.1 1.9382683e-16 
4355.4 2.0325822e-16 
4355.7 1.0819577e-16 
4356.0 2.1008728e-16 
4356.3 2.1510629e-16 
4356.6 1.8171405e-16 
4356.9 1.4715429e-16 
4357.2 1.7540095e-16 
4357.5 2.26369e-16 
4357.8 2.1286238e-16 
4358.1 1.8158417e-16 
4358.4 2.3767658e-16 
4358.6 2.0996055e-16 
4358.9 1.7148741e-16 
4359.2 2.0574385e-16 
4359.5 1.7136171e-16 
4359.8 1.7029102e-16 
4360.1 1.7196626e-16 
4360.4 2.3397956e-16 
4360.7 2.1343026e-16 
4361.0 2.4694888e-16 
4361.3 2.4705509e-16 
4361.6 1.4235712e-16 
4361.9 2.0499683e-16 
4362.2 2.2310848e-16 
4362.5 2.5016248e-16 
4362.8 2.0933112e-16 
4363.1 2.0611365e-16 
4363.3 2.1877679e-16 
4363.6 2.298383e-16 
4363.9 1.8149205e-16 
4364.1 2.0517416e-16 
4364.4 1.1146324e-16 
4364.7 2.0298947e-16 
4365.0 1.8882156e-16 
4365.3 1.9925447e-16 
4365.6 2.0030666e-16 
4365.9 2.45219e-16 
4366.2 2.0052518e-16 
4366.5 1.8993499e-16 
4366.8 1.6221063e-16 
4367.1 2.3528722e-16 
4367.4 1.8149118e-16 
4367.7 1.8712766e-16 
4368.0 2.3793933e-16 
4368.2 1.8626017e-16 
4368.5 2.4403998e-16 
4368.8 2.2530654e-16 
4369.1 1.949222e-16 
4369.4 2.144722e-16 
4369.7 2.7079311e-16 
4370.0 1.8914872e-16 
4370.3 1.1700024e-16 
4370.6 1.8332022e-16 
4370.9 1.7202958e-16 
4371.2 1.9800706e-16 
4371.5 2.0540508e-16 
4371.8 1.8858277e-16 
4372.1 1.9544545e-16 
4372.4 2.0398943e-16 
4372.7 2.0243968e-16 
4373.0 1.5591463e-16 
4373.3 1.955581e-16 
4373.5 2.0278378e-16 
4373.8 2.082626e-16 
4374.1 2.1017472e-16 
4374.4 2.2647803e-16 
4374.6 2.2898894e-16 
4374.9 2.2204759e-16 
4375.2 1.7586576e-16 
4375.5 2.2930773e-16 
4375.8 1.8276482e-16 
4376.1 2.1598476e-16 
4376.4 2.4563965e-16 
4376.7 2.0561658e-16 
4377.0 2.0679027e-16 
4377.3 2.1179124e-16 
4377.6 1.9702286e-16 
4377.9 2.3805649e-16 
4378.2 2.2189824e-16 
4378.5 1.6407872e-16 
4378.8 2.3275076e-16 
4379.0 1.541533e-16 
4379.3 1.9566145e-16 
4379.6 2.5938268e-16 
4379.9 2.46825e-16 
4380.2 1.8727238e-16 
4380.5 2.2262025e-16 
4380.8 2.4306855e-16 
4381.1 1.9787081e-16 
4381.4 1.7468225e-16 
4381.7 2.1400003e-16 
4382.0 1.8672454e-16 
4382.3 2.3817225e-16 
4382.6 2.2824115e-16 
4382.9 2.032563e-16 
4383.2 2.0616819e-16 
4383.5 2.2580954e-16 
4383.8 2.4025911e-16 
4384.1 1.9382578e-16 
4384.4 1.5765139e-16 
4384.7 1.6872754e-16 
4384.8 2.1196384e-16 
4385.1 1.8246458e-16 
4385.4 1.4956072e-16 
4385.7 2.0646785e-16 
4386.0 2.1061386e-16 
4386.3 2.5392423e-16 
4386.6 2.3843585e-16 
4386.9 2.7145577e-16 
4387.2 2.6280124e-16 
4387.5 1.7749392e-16 
4387.8 1.7837213e-16 
4388.1 1.6150827e-16 
4388.4 2.1146269e-16 
4388.7 1.7953529e-16 
4389.0 2.0419555e-16 
4389.3 2.1348781e-16 
4389.6 2.0032494e-16 
4389.9 2.0616877e-16 
4390.2 1.785731e-16 
4390.5 1.6548837e-16 
4390.8 2.33387e-16 
4391.1 2.5539582e-16 
4391.4 2.1509002e-16 
4391.6 2.1657955e-16 
4391.9 1.5425543e-16 
4392.2 2.3278147e-16 
4392.5 1.3852682e-16 
4392.8 1.9703514e-16 
4393.1 2.4376011e-16 
4393.4 2.1085337e-16 
4393.7 2.323059e-16 
4394.0 2.4669409e-16 
4394.3 2.5857944e-16 
4394.6 2.2087091e-16 
4394.9 2.3655815e-16 
4395.1 2.2361532e-16 
4395.4 2.2601167e-16 
4395.7 2.2454854e-16 
4396.0 2.2154707e-16 
4396.3 2.1137758e-16 
4396.6 1.8155796e-16 
4396.9 1.7078178e-16 
4397.2 1.9189443e-16 
4397.5 2.893964e-16 
4397.8 2.1281409e-16 
4398.1 2.3308415e-16 
4398.4 1.4466561e-16 
4398.7 2.5266156e-16 
4399.0 2.0566271e-16 
4399.2 2.2189203e-16 
4399.5 1.6766118e-16 
4399.8 2.5277105e-16 
4400.1 1.8859206e-16 
4400.4 2.4646635e-16 
4400.7 2.5404431e-16 
4401.0 2.4106905e-16 
4401.3 2.08452e-16 
4401.6 1.9587157e-16 
4401.9 2.2000089e-16 
4402.2 1.5803472e-16 
4402.5 2.1038008e-16 
4402.8 2.2531426e-16 
4403.1 2.2925985e-16 
4403.4 2.408259e-16 
4403.7 1.7887513e-16 
4404.0 2.0703525e-16 
4404.3 2.2262431e-16 
4404.6 2.3577106e-16 
4404.9 1.8155029e-16 
4405.2 2.3059461e-16 
4405.4 2.1717719e-16 
4405.7 2.2765073e-16 
4406.0 2.3412357e-16 
4406.3 2.2904109e-16 
4406.6 2.2535844e-16 
4406.9 2.166511e-16 
4407.2 2.3984873e-16 
4407.5 2.1372509e-16 
4407.7 1.254953e-16 
4408.0 2.2446418e-16 
4408.3 2.4992521e-16 
4408.6 1.7727878e-16 
4408.9 2.2735728e-16 
4409.2 1.7812796e-16 
4409.5 1.9473018e-16 
4409.8 2.1950297e-16 
4410.1 2.0847007e-16 
4410.4 2.2844092e-16 
4410.7 1.7205719e-16 
4411.0 2.0040706e-16 
4411.3 1.911135e-16 
4411.6 1.7881788e-16 
4411.9 2.4036511e-16 
4412.2 1.9881409e-16 
4412.5 2.2284e-16 
4412.8 2.6009023e-16 
4413.1 2.1919404e-16 
4413.4 2.1326451e-16 
4413.7 1.7560397e-16 
4414.0 2.7503225e-16 
4414.3 2.3063963e-16 
4414.6 1.9402177e-16 
4414.9 2.3093862e-16 
4415.2 2.2499358e-16 
4415.5 2.012628e-16 
4415.7 2.2645315e-16 
4416.0 2.3266715e-16 
4416.3 2.0526003e-16 
4416.6 2.1180299e-16 
4416.9 2.1121989e-16 
4417.2 2.2679151e-16 
4417.5 2.7832357e-16 
4417.8 2.0771713e-16 
4418.1 2.3681977e-16 
4418.3 2.5605467e-16 
4418.6 1.7096977e-16 
4418.9 2.5342815e-16 
4419.2 1.9992423e-16 
4419.5 2.1097335e-16 
4419.8 2.4173778e-16 
4420.1 2.289743e-16 
4420.4 2.2857128e-16 
4420.7 2.332711e-16 
4421.0 2.2744323e-16 
4421.3 2.0413122e-16 
4421.6 2.3978556e-16 
4421.9 1.7537536e-16 
4422.2 2.5782027e-16 
4422.5 2.1979367e-16 
4422.8 2.3879233e-16 
4423.1 2.8093733e-16 
4423.4 2.5957871e-16 
4423.7 2.2092995e-16 
4424.0 2.1575784e-16 
4424.3 2.3966049e-16 
4424.6 1.7978878e-16 
4424.9 2.1375204e-16 
4425.2 2.4103289e-16 
4425.5 2.1636377e-16 
4425.8 2.3443312e-16 
4426.0 2.4345604e-16 
4426.3 2.5381695e-16 
4426.6 2.4838028e-16 
4426.9 1.7699401e-16 
4427.2 2.5111466e-16 
4427.5 2.398789e-16 
4427.8 2.135363e-16 
4428.1 2.0851308e-16 
4428.4 2.3351402e-16 
4428.7 2.3605764e-16 
4429.0 1.9292808e-16 
4429.3 2.2998783e-16 
4429.6 2.5606602e-16 
4429.9 2.6720242e-16 
4430.2 2.3919396e-16 
4430.5 2.0373784e-16 
4430.8 2.3357903e-16 
4431.1 2.098846e-16 
4431.4 2.3599456e-16 
4431.7 3.1328914e-16 
4432.0 2.3427429e-16 
4432.3 2.0910936e-16 
4432.6 1.8280652e-16 
4432.9 1.8139391e-16 
4433.2 2.0059955e-16 
4433.5 2.6616593e-16 
4433.8 2.0346764e-16 
4434.1 1.5855926e-16 
4434.4 2.1438586e-16 
4434.6 2.8284909e-16 
4434.9 2.480713e-16 
4435.2 2.5275442e-16 
4435.5 2.1835248e-16 
4435.8 2.2123894e-16 
4436.1 2.0872615e-16 
4436.3 2.3856594e-16 
4436.6 2.4846198e-16 
4436.9 2.5102761e-16 
4437.2 2.7780307e-16 
4437.5 2.5738278e-16 
4437.8 2.4539409e-16 
4438.1 2.6512245e-16 
4438.4 2.3207283e-16 
4438.7 2.9516667e-16 
4439.0 2.1884144e-16 
4439.3 2.4933504e-16 
4439.6 2.1534261e-16 
4439.9 2.0408919e-16 
4440.2 1.9849573e-16 
4440.5 2.617274e-16 
4440.8 2.4299693e-16 
4441.1 2.4187097e-16 
4441.4 1.8565192e-16 
4441.7 2.4492359e-16 
4442.0 2.5202314e-16 
4442.3 2.1247723e-16 
4442.6 1.9343407e-16 
4442.9 2.7439347e-16 
4443.2 2.8867853e-16 
4443.5 2.2721296e-16 
4443.8 2.3253025e-16 
4444.1 2.5429265e-16 
4444.4 2.263765e-16 
4444.7 2.1877608e-16 
4445.0 2.157564e-16 
4445.3 1.9934005e-16 
4445.6 2.5766872e-16 
4445.9 2.8590607e-16 
4446.2 2.2949413e-16 
4446.4 2.0842911e-16 
4446.7 2.1650363e-16 
4447.0 2.6471613e-16 
4447.3 1.5374076e-16 
4447.6 2.1463956e-16 
4447.9 1.8067644e-16 
4448.2 1.8196759e-16 
4448.5 2.0787733e-16 
4448.8 3.0921604e-16 
4449.1 2.1894293e-16 
4449.4 2.444582e-16 
4449.7 2.3957205e-16 
4450.0 2.3789154e-16 
4450.3 2.0092602e-16 
4450.6 1.8569717e-16 
4450.9 1.8170784e-16 
4451.2 2.2806606e-16 
4451.5 2.4858432e-16 
4451.8 2.0543539e-16 
4452.1 2.4415538e-16 
4452.4 2.078838e-16 
4452.7 2.582792e-16 
4453.0 2.5327609e-16 
4453.3 1.856683e-16 
4453.6 1.7268171e-16 
4453.9 2.313679e-16 
4454.2 2.5434633e-16 
4454.5 2.1089505e-16 
4454.8 2.1378805e-16 
4455.1 2.1934119e-16 
4455.4 2.3841564e-16 
4455.7 2.2451421e-16 
4456.0 2.1293479e-16 
4456.3 2.7702861e-16 
4456.6 2.1366806e-16 
4456.8 1.4142183e-16 
4457.1 2.0336004e-16 
4457.4 2.5405658e-16 
4457.7 2.3653236e-16 
4458.0 2.1142514e-16 
4458.3 2.2236972e-16 
4458.6 1.8829551e-16 
4458.9 2.3732526e-16 
4459.2 2.6570974e-16 
4459.5 2.0011055e-16 
4459.8 2.2953809e-16 
4460.1 1.9054157e-16 
4460.4 2.060914e-16 
4460.7 2.6015922e-16 
4461.0 2.5036775e-16 
4461.3 2.3064303e-16 
4461.6 2.3795059e-16 
4461.9 1.8730068e-16 
4462.2 1.7471377e-16 
4462.5 2.0952705e-16 
4462.8 2.2001719e-16 
4463.1 2.0694869e-16 
4463.4 2.0061077e-16 
4463.7 2.2393322e-16 
4464.0 1.996324e-16 
4464.3 1.8526319e-16 
4464.6 1.9283347e-16 
4464.9 2.3340586e-16 
4465.2 2.2000996e-16 
4465.5 1.9601509e-16 
4465.8 1.3742907e-16 
4466.1 2.4707617e-16 
4466.4 2.5042512e-16 
4466.7 1.8933809e-16 
4466.9 2.1936925e-16 
4467.2 2.1492619e-16 
4467.5 2.33504e-16 
4467.8 2.2813226e-16 
4468.1 2.6344869e-16 
4468.4 3.0423407e-16 
4468.7 2.0988949e-16 
4469.0 2.296014e-16 
4469.3 2.226981e-16 
4469.6 2.3328617e-16 
4469.9 2.6462326e-16 
4470.2 2.8538954e-16 
4470.5 2.4301816e-16 
4470.8 2.7215119e-16 
4471.1 2.5850615e-16 
4471.4 2.3111309e-16 
4471.7 2.3900035e-16 
4472.0 2.0420774e-16 
4472.3 2.2912987e-16 
4472.6 1.4866394e-16 
4472.9 1.7816916e-16 
4473.3 2.667998e-16 
4473.6 2.3239634e-16 
4473.9 1.8352751e-16 
4474.2 2.542921e-16 
4474.5 2.0974445e-16 
4474.8 2.6247959e-16 
4475.1 2.5692853e-16 
4475.4 2.1235083e-16 
4475.7 2.4509718e-16 
4476.0 2.2780316e-16 
4476.3 2.1842154e-16 
4476.6 2.3029664e-16 
4476.9 1.5896225e-16 
4477.2 1.6857024e-16 
4477.4 2.6986493e-16 
4477.7 2.20832e-16 
4478.0 2.4803725e-16 
4478.3 2.3405704e-16 
4478.6 1.8367334e-16 
4478.9 2.2117651e-16 
4479.2 2.3364154e-16 
4479.5 2.3691334e-16 
4479.8 2.1814801e-16 
4480.1 2.3879452e-16 
4480.4 2.5461547e-16 
4480.7 2.6460551e-16 
4481.0 2.0680191e-16 
4481.3 2.2161938e-16 
4481.6 1.7468369e-16 
4481.9 2.3555178e-16 
4482.2 1.8132058e-16 
4482.5 2.0971934e-16 
4482.8 2.6326058e-16 
4483.1 2.5817423e-16 
4483.4 2.4913046e-16 
4483.7 1.681093e-16 
4484.0 1.9242679e-16 
4484.3 2.1984718e-16 
4484.6 3.0481557e-16 
4484.9 2.7300706e-16 
4485.2 2.3121765e-16 
4485.5 2.6031032e-16 
4485.8 2.2885046e-16 
4486.1 2.6064808e-16 
4486.4 2.361594e-16 
4486.7 2.5529816e-16 
4487.0 3.0357286e-16 
4487.3 2.5089727e-16 
4487.5 1.9955786e-16 
4487.8 2.1596212e-16 
4488.1 2.571455e-16 
4488.4 2.2398881e-16 
4488.7 2.2199576e-16 
4489.0 2.0892286e-16 
4489.4 3.2406459e-16 
4489.7 2.42642e-16 
4490.0 1.8244633e-16 
4490.3 1.8001683e-16 
4490.6 1.8141687e-16 
4490.9 1.8164683e-16 
4491.2 2.2525454e-16 
4491.5 1.9977125e-16 
4491.8 1.7134772e-16 
4492.1 2.1961553e-16 
4492.4 1.6523011e-16 
4492.7 1.7613991e-16 
4493.0 2.3435194e-16 
4493.3 2.1708051e-16 
4493.6 2.1414239e-16 
4493.9 1.7193556e-16 
4494.2 1.6851945e-16 
4494.5 2.5374408e-16 
4494.8 2.6519204e-16 
4495.1 2.3605732e-16 
4495.4 2.2256996e-16 
4495.7 3.0798986e-16 
4496.0 2.6749494e-16 
4496.3 2.9534567e-16 
4496.6 2.618615e-16 
4496.9 1.9382948e-16 
4497.2 2.6438975e-16 
4497.5 1.9141564e-16 
4497.8 2.3934103e-16 
4498.0 2.4328419e-16 
4498.3 3.2205317e-16 
4498.6 2.4055086e-16 
4498.9 2.9478777e-16 
4499.2 1.7905872e-16 
4499.5 2.2422001e-16 
4499.8 2.2496476e-16 
4500.2 2.2944567e-16 
4500.5 2.078654e-16 
4500.8 2.8890702e-16 
4501.1 2.262892e-16 
4501.4 1.9326438e-16 
4501.7 2.0785833e-16 
4502.0 2.5271294e-16 
4502.3 2.1126526e-16 
4502.6 1.5978817e-16 
4502.9 2.1515437e-16 
4503.2 2.2838531e-16 
4503.5 2.8226012e-16 
4503.8 2.2335154e-16 
4504.1 2.2307265e-16 
4504.4 2.3362967e-16 
4504.7 2.7030884e-16 
4505.0 2.2485068e-16 
4505.3 1.7743188e-16 
4505.6 2.6334089e-16 
4505.9 2.3501327e-16 
4506.2 2.4739923e-16 
4506.5 2.2422216e-16 
4506.8 2.1287801e-16 
4507.1 2.5733904e-16 
4507.4 2.5147597e-16 
4507.7 1.4682517e-16 
4508.0 2.0118098e-16 
4508.2 2.543443e-16 
4508.5 1.9139212e-16 
4508.8 2.5747367e-16 
4509.2 2.4254561e-16 
4509.5 2.1964277e-16 
4509.8 2.0386516e-16 
4510.1 2.920624e-16 
4510.4 2.3395511e-16 
4510.7 3.3968239e-16 
4511.0 2.4306074e-16 
4511.3 1.5962058e-16 
4511.6 3.0862084e-16 
4511.9 2.8674658e-16 
4512.2 2.7964583e-16 
4512.5 2.0715572e-16 
4512.8 3.1764288e-16 
4513.1 2.734361e-16 
4513.4 2.704765e-16 
4513.7 2.2280881e-16 
4514.0 2.5252079e-16 
4514.3 2.3332376e-16 
4514.6 2.0847859e-16 
4514.9 2.0342804e-16 
4515.2 2.607135e-16 
4515.5 2.5635104e-16 
4515.8 2.2765831e-16 
4516.1 2.5247757e-16 
4516.4 1.6140818e-16 
4516.8 3.2437264e-16 
4517.1 2.5591498e-16 
4517.4 2.7281072e-16 
4517.7 2.0389314e-16 
4518.0 2.739222e-16 
4518.3 2.2060903e-16 
4518.5 2.0018405e-16 
4518.8 2.7972104e-16 
4519.1 2.7543801e-16 
4519.4 2.1799477e-16 
4519.7 2.073995e-16 
4520.0 2.192668e-16 
4520.3 2.0410961e-16 
4520.6 2.5964948e-16 
4520.9 2.0741314e-16 
4521.2 2.1990923e-16 
4521.5 2.5022845e-16 
4521.8 2.1413199e-16 
4522.1 2.3203062e-16 
4522.4 2.3152197e-16 
4522.7 1.7345067e-16 
4523.0 2.8425784e-16 
4523.4 2.6024148e-16 
4523.7 2.7013759e-16 
4524.0 2.7031344e-16 
4524.3 2.3722143e-16 
4524.6 2.5595335e-16 
4524.9 1.8994633e-16 
4525.2 2.9655116e-16 
4525.5 2.3346425e-16 
4525.8 2.518696e-16 
4526.1 2.2656092e-16 
4526.4 2.4600152e-16 
4526.7 2.3758562e-16 
4527.0 1.9377384e-16 
4527.3 2.0639756e-16 
4527.6 2.9946623e-16 
4527.9 1.9592607e-16 
4528.2 2.4101926e-16 
4528.5 3.3222418e-16 
4528.7 2.4148591e-16 
4529.0 2.6968159e-16 
4529.3 3.1692009e-16 
4529.7 2.0382139e-16 
4530.0 2.3050713e-16 
4530.3 2.836843e-16 
4530.6 1.9787267e-16 
4530.9 2.6931464e-16 
4531.2 1.629727e-16 
4531.5 2.8965223e-16 
4531.8 1.9863356e-16 
4532.1 1.8823155e-16 
4532.4 2.2462734e-16 
4532.7 2.4242738e-16 
4533.0 2.1860428e-16 
4533.3 2.5432023e-16 
4533.6 2.3356004e-16 
4533.9 2.068038e-16 
4534.2 2.3178158e-16 
4534.5 2.5284129e-16 
4534.8 2.3263679e-16 
4535.1 2.3344075e-16 
4535.5 2.7924049e-16 
4535.8 3.0547794e-16 
4536.1 2.1752521e-16 
4536.4 2.5023962e-16 
4536.7 1.8954921e-16 
4537.0 2.0964448e-16 
4537.3 2.4142299e-16 
4537.6 2.4589975e-16 
4537.9 2.2598289e-16 
4538.2 2.0542053e-16 
4538.5 2.460436e-16 
4538.8 2.1554836e-16 
4539.0 2.1466827e-16 
4539.3 2.4374262e-16 
4539.6 2.1344954e-16 
4539.9 2.6015215e-16 
4540.2 2.101308e-16 
4540.6 2.0959743e-16 
4540.9 2.1014163e-16 
4541.2 2.7006473e-16 
4541.5 2.4592388e-16 
4541.8 2.1177561e-16 
4542.1 2.6254025e-16 
4542.4 1.3555156e-16 
4542.7 1.9130338e-16 
4543.0 1.6705266e-16 
4543.3 1.8853249e-16 
4543.6 2.843011e-16 
4543.9 3.0029426e-16 
4544.2 1.9850493e-16 
4544.5 2.0427926e-16 
4544.8 2.2330201e-16 
4545.1 2.4554306e-16 
4545.4 1.9702094e-16 
4545.8 1.9395685e-16 
4546.1 2.4451917e-16 
4546.4 2.1192363e-16 
4546.7 2.632033e-16 
4547.0 2.2553054e-16 
4547.3 2.4745896e-16 
4547.6 2.2210476e-16 
4547.9 2.6028176e-16 
4548.2 3.0057243e-16 
4548.5 2.8362711e-16 
4548.8 2.1476453e-16 
4549.1 2.0889095e-16 
4549.3 2.4127531e-16 
4549.6 2.3263555e-16 
4549.9 2.7159607e-16 
4550.2 2.4503176e-16 
4550.6 1.8962146e-16 
4550.9 2.3442577e-16 
4551.2 2.0060293e-16 
4551.5 2.1684554e-16 
4551.8 2.7917557e-16 
4552.1 2.1039525e-16 
4552.4 2.4471013e-16 
4552.7 2.1274447e-16 
4553.0 2.5640484e-16 
4553.3 2.1394153e-16 
4553.6 2.160661e-16 
4553.9 2.1642156e-16 
4554.2 1.9139738e-16 
4554.5 2.3190358e-16 
4554.8 1.9680234e-16 
4555.2 2.6382624e-16 
4555.5 1.7534439e-16 
4555.8 2.5115481e-16 
4556.1 2.1730172e-16 
4556.4 2.5594945e-16 
4556.7 2.9872044e-16 
4557.0 2.5906303e-16 
4557.3 2.3944813e-16 
4557.6 2.1321605e-16 
4557.9 2.5332633e-16 
4558.2 1.7646497e-16 
4558.5 2.8107895e-16 
4558.8 2.3920647e-16 
4559.1 1.4691968e-16 
4559.5 2.0491148e-16 
4559.7 2.1571189e-16 
4560.0 2.1928247e-16 
4560.3 2.0635943e-16 
4560.6 1.8333102e-16 
4560.9 2.7136928e-16 
4561.2 2.5910044e-16 
4561.5 2.8387972e-16 
4561.8 2.2856066e-16 
4562.1 2.4913543e-16 
4562.4 2.272925e-16 
4562.7 2.6153691e-16 
4563.0 2.5658804e-16 
4563.3 2.1181263e-16 
4563.7 2.8906293e-16 
4564.0 2.3437062e-16 
4564.3 1.8249325e-16 
4564.6 2.6811728e-16 
4564.9 2.0929129e-16 
4565.2 2.2268568e-16 
4565.5 2.7399862e-16 
4565.8 2.4625542e-16 
4566.1 2.6048621e-16 
4566.4 2.2111792e-16 
4566.7 2.6361651e-16 
4567.0 2.2999043e-16 
4567.3 1.8812899e-16 
4567.7 1.6929858e-16 
4568.0 2.3499731e-16 
4568.3 2.2072718e-16 
4568.6 2.4037258e-16 
4568.9 2.5133839e-16 
4569.2 2.1203545e-16 
4569.5 2.3598674e-16 
4569.8 2.6148021e-16 
4570.0 1.6547816e-16 
4570.3 2.6349965e-16 
4570.6 2.1953097e-16 
4570.9 2.3037297e-16 
4571.2 2.7824624e-16 
4571.6 2.1535155e-16 
4571.9 2.7596704e-16 
4572.2 2.8931346e-16 
4572.5 3.1606453e-16 
4572.8 1.9175588e-16 
4573.1 2.0539772e-16 
4573.4 2.4670885e-16 
4573.7 2.6155112e-16 
4574.0 2.1467436e-16 
4574.3 2.1498375e-16 
4574.6 2.2928466e-16 
4574.9 3.0577158e-16 
4575.3 2.3532364e-16 
4575.6 2.2167379e-16 
4575.9 2.6203906e-16 
4576.2 2.6032145e-16 
4576.5 2.80659e-16 
4576.8 2.3080277e-16 
4577.1 2.3277224e-16 
4577.4 2.7507363e-16 
4577.7 1.8086659e-16 
4578.0 2.0678731e-16 
4578.3 2.3876938e-16 
4578.6 2.6444373e-16 
4579.0 2.4840787e-16 
4579.3 2.7053594e-16 
4579.6 1.8593363e-16 
4579.9 2.3281949e-16 
4580.1 2.8974285e-16 
4580.4 2.9676215e-16 
4580.7 2.6936245e-16 
4581.0 2.2334582e-16 
4581.3 2.0496731e-16 
4581.6 1.814685e-16 
4581.9 1.9056119e-16 
4582.2 1.767755e-16 
4582.6 2.2675365e-16 
4582.9 2.6680713e-16 
4583.2 2.3491786e-16 
4583.5 2.4497169e-16 
4583.8 2.4092414e-16 
4584.1 2.6399466e-16 
4584.4 2.6060871e-16 
4584.7 3.1136843e-16 
4585.0 2.3705461e-16 
4585.3 2.6113068e-16 
4585.6 2.745627e-16 
4586.0 1.9992409e-16 
4586.3 2.849598e-16 
4586.6 2.0830651e-16 
4586.9 2.3226078e-16 
4587.2 2.2622069e-16 
4587.5 2.8673659e-16 
4587.8 2.02223e-16 
4588.1 2.7696554e-16 
4588.4 2.1361398e-16 
4588.7 2.4289839e-16 
4589.0 2.1951598e-16 
4589.4 2.195943e-16 
4589.7 2.6220702e-16 
4590.0 2.6626739e-16 
4590.3 2.2204204e-16 
4590.5 2.5588514e-16 
4590.8 2.1225923e-16 
4591.1 2.3226219e-16 
4591.4 2.4945918e-16 
4591.7 2.3315834e-16 
4592.0 2.5709762e-16 
4592.3 2.1576299e-16 
4592.7 2.4527861e-16 
4593.0 2.4767452e-16 
4593.3 2.633462e-16 
4593.6 2.7214436e-16 
4593.9 2.4928517e-16 
4594.2 2.7599932e-16 
4594.5 2.9587579e-16 
4594.8 2.3394443e-16 
4595.1 2.4540391e-16 
4595.4 2.4186184e-16 
4595.7 2.5886653e-16 
4596.1 2.4304283e-16 
4596.4 2.798711e-16 
4596.7 2.7075744e-16 
4597.0 2.6601312e-16 
4597.3 2.2649989e-16 
4597.6 2.3033085e-16 
4597.9 2.079274e-16 
4598.2 2.5062907e-16 
4598.5 2.6652806e-16 
4598.8 2.7503737e-16 
4599.2 2.1224409e-16 
4599.5 2.0343374e-16 
4599.8 2.7170095e-16 
4600.1 2.2090532e-16 
4600.4 1.8435217e-16 
4600.6 2.16207e-16 
4600.9 2.7272331e-16 
4601.2 2.3731256e-16 
4601.5 2.6102019e-16 
4601.8 2.7395919e-16 
4602.2 2.4807633e-16 
4602.5 2.7893359e-16 
4602.8 2.5444829e-16 
4603.1 2.0891003e-16 
4603.4 2.4946365e-16 
4603.7 1.7461039e-16 
4604.0 2.583994e-16 
4604.3 2.153613e-16 
4604.6 1.7847298e-16 
4604.9 2.3875275e-16 
4605.3 2.2969398e-16 
4605.6 2.7360196e-16 
4605.9 2.755848e-16 
4606.2 2.4428169e-16 
4606.5 2.7833062e-16 
4606.8 2.2735464e-16 
4607.1 2.917871e-16 
4607.4 2.1023509e-16 
4607.7 2.4840209e-16 
4608.0 2.6334135e-16 
4608.4 2.5660871e-16 
4608.7 2.4644924e-16 
4609.0 3.1750566e-16 
4609.3 2.8055532e-16 
4609.6 2.2235851e-16 
4609.9 3.1474832e-16 
4610.2 2.5440203e-16 
4610.5 2.1960481e-16 
4610.8 3.0282732e-16 
4611.1 2.820876e-16 
4611.4 2.6730915e-16 
4611.7 2.2103477e-16 
4612.0 2.3693699e-16 
4612.3 2.4975524e-16 
4612.6 2.8066113e-16 
4612.9 2.032269e-16 
4613.2 2.1268636e-16 
4613.5 2.2955639e-16 
4613.8 2.2751298e-16 
4614.2 1.6244029e-16 
4614.5 2.2897863e-16 
4614.8 2.6200119e-16 
4615.1 2.8975781e-16 
4615.4 2.3793433e-16 
4615.7 2.4594465e-16 
4616.0 2.3464186e-16 
4616.3 2.7797134e-16 
4616.6 2.7631052e-16 
4617.0 2.4799893e-16 
4617.3 2.0644423e-16 
4617.6 2.7137765e-16 
4617.9 2.7495809e-16 
4618.2 2.462195e-16 
4618.5 2.0331983e-16 
4618.8 2.2175556e-16 
4619.1 2.4987603e-16 
4619.4 2.6796711e-16 
4619.8 3.2011893e-16 
4620.1 3.0443381e-16 
4620.4 2.4402293e-16 
4620.7 2.3361864e-16 
4621.0 2.5406929e-16 
4621.2 2.7399986e-16 
4621.5 3.0163923e-16 
4621.8 3.1700508e-16 
4622.1 2.6696643e-16 
4622.5 2.1192327e-16 
4622.8 2.5434047e-16 
4623.1 2.9332435e-16 
4623.4 2.6584849e-16 
4623.7 2.1702445e-16 
4624.0 2.5704166e-16 
4624.3 2.2453648e-16 
4624.6 2.9785604e-16 
4624.9 2.316927e-16 
4625.3 2.4039487e-16 
4625.6 2.358502e-16 
4625.9 1.9710927e-16 
4626.2 2.3282419e-16 
4626.5 2.1250951e-16 
4626.8 2.7565826e-16 
4627.1 2.9776872e-16 
4627.4 2.638902e-16 
4627.8 2.7716246e-16 
4628.1 2.7203877e-16 
4628.4 2.493521e-16 
4628.7 2.4655069e-16 
4629.0 2.3866037e-16 
4629.3 1.9588023e-16 
4629.6 2.276656e-16 
4629.9 2.1649712e-16 
4630.2 1.8909995e-16 
4630.6 2.4114881e-16 
4630.9 2.3907118e-16 
4631.2 1.855478e-16 
4631.4 2.2107755e-16 
4631.7 2.5626185e-16 
4632.0 2.4767843e-16 
4632.3 2.6462801e-16 
4632.6 2.7466962e-16 
4633.0 2.237179e-16 
4633.3 2.4049704e-16 
4633.6 2.7571969e-16 
4633.9 2.5221038e-16 
4634.2 2.4527887e-16 
4634.5 2.4463442e-16 
4634.8 2.6888337e-16 
4635.1 2.2713322e-16 
4635.5 2.9299413e-16 
4635.8 2.6637209e-16 
4636.1 2.3200021e-16 
4636.4 2.8612054e-16 
4636.7 2.9746617e-16 
4637.0 2.4433256e-16 
4637.3 2.3049057e-16 
4637.6 2.8646002e-16 
4638.0 2.2541652e-16 
4638.3 2.6401929e-16 
4638.6 2.1655538e-16 
4638.9 2.4113157e-16 
4639.2 2.3387883e-16 
4639.5 2.1836208e-16 
4639.8 2.5192816e-16 
4640.1 2.4149443e-16 
4640.5 2.3826792e-16 
4640.8 2.3910848e-16 
4641.1 2.7795475e-16 
4641.4 2.4728919e-16 
4641.7 2.2580531e-16 
4641.9 2.5087824e-16 
4642.2 2.4474866e-16 
4642.5 2.7653354e-16 
4642.9 2.4961407e-16 
4643.2 2.0980965e-16 
4643.5 2.5365733e-16 
4643.8 2.3695332e-16 
4644.1 2.5333541e-16 
4644.4 3.0036952e-16 
4644.7 2.7270305e-16 
4645.0 2.291368e-16 
4645.4 2.479506e-16 
4645.7 2.3942391e-16 
4646.0 2.8218174e-16 
4646.3 2.5200415e-16 
4646.6 2.0956779e-16 
4646.9 2.5095847e-16 
4647.2 3.0803008e-16 
4647.5 2.7067466e-16 
4647.9 2.588768e-16 
4648.2 2.1661393e-16 
4648.5 2.592825e-16 
4648.8 2.1967029e-16 
4649.1 2.7326998e-16 
4649.4 2.4336508e-16 
4649.7 2.624626e-16 
4650.1 2.6625802e-16 
4650.4 2.5067282e-16 
4650.7 2.2857802e-16 
4651.0 2.6322186e-16 
4651.3 2.1366921e-16 
4651.6 2.7377295e-16 
4651.9 2.4688981e-16 
4652.1 2.6211083e-16 
4652.5 2.1773032e-16 
4652.8 2.4448878e-16 
4653.1 2.3378609e-16 
4653.4 2.1948345e-16 
4653.7 2.6100506e-16 
4654.0 2.352434e-16 
4654.3 2.3078411e-16 
4654.7 2.1258303e-16 
4655.0 2.4293193e-16 
4655.3 2.5514091e-16 
4655.6 2.1985617e-16 
4655.9 1.7012695e-16 
4656.2 2.2279644e-16 
4656.5 2.7246869e-16 
4656.8 2.5248274e-16 
4657.2 2.1594667e-16 
4657.5 2.1489947e-16 
4657.8 2.9593853e-16 
4658.1 2.1937998e-16 
4658.4 2.3658774e-16 
4658.7 2.2763929e-16 
4659.0 2.3014648e-16 
4659.4 2.5392944e-16 
4659.7 2.5909915e-16 
4660.0 2.3286025e-16 
4660.3 1.8802657e-16 
4660.6 2.431102e-16 
4660.9 2.3821738e-16 
4661.2 1.9349196e-16 
4661.6 2.6304834e-16 
4661.9 2.206324e-16 
4662.2 2.5653366e-16 
4662.4 2.6131322e-16 
4662.7 2.5846255e-16 
4663.0 2.1463047e-16 
4663.3 2.8343237e-16 
4663.7 2.4822622e-16 
4664.0 2.267862e-16 
4664.3 2.0827272e-16 
4664.6 2.4436319e-16 
4664.9 2.3732266e-16 
4665.2 2.4225413e-16 
4665.5 2.5740915e-16 
4665.9 2.5366772e-16 
4666.2 2.2373274e-16 
4666.5 2.7755828e-16 
4666.8 2.5568881e-16 
4667.1 2.5309075e-16 
4667.4 2.6637098e-16 
4667.7 2.5084551e-16 
4668.1 2.6705513e-16 
4668.4 2.2042078e-16 
4668.7 2.5429144e-16 
4669.0 2.7168857e-16 
4669.3 2.4882094e-16 
4669.6 2.5322266e-16 
4669.9 2.3567885e-16 
4670.3 2.3359575e-16 
4670.6 2.366259e-16 
4670.9 2.4844716e-16 
4671.2 2.4086601e-16 
4671.5 2.4094918e-16 
4671.8 2.4953229e-16 
4672.1 2.7393379e-16 
4672.5 2.5172247e-16 
4672.7 2.086694e-16 
4673.0 2.0761229e-16 
4673.3 2.2974764e-16 
4673.6 2.4955043e-16 
4673.9 2.1518902e-16 
4674.2 2.9082032e-16 
4674.6 2.0786728e-16 
4674.9 2.6646285e-16 
4675.2 2.3346926e-16 
4675.5 2.5559078e-16 
4675.8 2.2005613e-16 
4676.1 2.9778696e-16 
4676.5 2.4568767e-16 
4676.8 2.7281675e-16 
4677.1 2.050412e-16 
4677.4 2.6783293e-16 
4677.7 2.3565117e-16 
4678.0 2.6239578e-16 
4678.3 2.3146739e-16 
4678.7 2.5901666e-16 
4679.0 2.6180309e-16 
4679.3 2.4085799e-16 
4679.6 2.2975504e-16 
4679.9 2.4449965e-16 
4680.2 2.1066696e-16 
4680.5 2.136093e-16 
4680.9 2.7150076e-16 
4681.2 2.8440782e-16 
4681.5 2.4813037e-16 
4681.8 2.4140821e-16 
4682.1 2.48838e-16 
4682.4 2.4464544e-16 
4682.8 2.5662037e-16 
4683.0 2.6291176e-16 
4683.3 2.7173515e-16 
4683.6 2.6636018e-16 
4683.9 2.6979182e-16 
4684.2 2.3237525e-16 
4684.5 2.1804472e-16 
4684.9 2.143926e-16 
4685.2 2.4187614e-16 
4685.5 2.3576381e-16 
4685.8 2.2920437e-16 
4686.1 2.5660696e-16 
4686.4 2.5739481e-16 
4686.8 2.5264152e-16 
4687.1 2.3285474e-16 
4687.4 2.5690507e-16 
4687.7 2.3690276e-16 
4688.0 3.3027475e-16 
4688.3 2.6441073e-16 
4688.7 2.5326023e-16 
4689.0 2.5338855e-16 
4689.3 2.0199733e-16 
4689.6 2.5504738e-16 
4689.9 2.2755298e-16 
4690.2 2.5725044e-16 
4690.5 2.7703247e-16 
4690.9 1.7685505e-16 
4691.2 2.4345524e-16 
4691.5 2.6875524e-16 
4691.8 2.4105766e-16 
4692.1 2.8757987e-16 
4692.4 2.3214898e-16 
4692.8 2.3923181e-16 
4693.1 2.8340532e-16 
4693.3 2.5853133e-16 
4693.6 2.6009507e-16 
4693.9 2.9016777e-16 
4694.2 2.2673646e-16 
4694.6 2.4022779e-16 
4694.9 2.6957519e-16 
4695.2 2.1165968e-16 
4695.5 2.0848194e-16 
4695.8 2.5191326e-16 
4696.1 2.2070727e-16 
4696.5 2.4166073e-16 
4696.8 1.8753879e-16 
4697.1 2.2175535e-16 
4697.4 2.6542641e-16 
4697.7 2.4177288e-16 
4698.0 2.8544296e-16 
4698.4 2.6321489e-16 
4698.7 2.5934953e-16 
4699.0 2.7155819e-16 
4699.3 2.3741644e-16 
4699.6 2.5557655e-16 
4699.9 2.3126309e-16 
4700.3 2.7132581e-16 
4700.6 2.3017623e-16 
4700.9 3.1006567e-16 
4701.2 2.3712311e-16 
4701.5 2.6261802e-16 
4701.8 2.5409207e-16 
4702.2 2.3990618e-16 
4702.5 2.1839339e-16 
4702.8 2.4135056e-16 
4703.1 2.5366979e-16 
4703.4 2.6266005e-16 
4703.6 2.5731351e-16 
4704.0 2.212143e-16 
4704.3 2.1873545e-16 
4704.6 2.2153233e-16 
4704.9 2.2664604e-16 
4705.2 2.1669646e-16 
4705.5 2.5825079e-16 
4705.9 2.3565619e-16 
4706.2 2.4698397e-16 
4706.5 2.4942306e-16 
4706.8 2.91731e-16 
4707.1 2.3442254e-16 
4707.4 2.3137326e-16 
4707.8 2.6528648e-16 
4708.1 2.8177366e-16 
4708.4 2.7393201e-16 
4708.7 2.7613042e-16 
4709.0 2.624267e-16 
4709.3 2.748714e-16 
4709.7 2.74164e-16 
4710.0 2.6206142e-16 
4710.3 2.1148202e-16 
4710.6 2.28159e-16 
4710.9 2.2118428e-16 
4711.2 2.1943e-16 
4711.6 2.5485976e-16 
4711.9 2.7928443e-16 
4712.2 2.1957555e-16 
4712.5 2.7607896e-16 
4712.8 2.8404145e-16 
4713.2 2.7186056e-16 
4713.5 2.2282693e-16 
4713.7 2.2991008e-16 
4714.0 2.7455604e-16 
4714.3 2.1051798e-16 
4714.6 1.9705508e-16 
4715.0 2.3616173e-16 
4715.3 2.383763e-16 
4715.6 2.7653922e-16 
4715.9 2.4864244e-16 
4716.2 2.2376281e-16 
4716.5 2.0268259e-16 
4716.9 2.3417556e-16 
4717.2 2.2821855e-16 
4717.5 2.5187747e-16 
4717.8 2.7705877e-16 
4718.1 2.9308766e-16 
4718.5 2.1331731e-16 
4718.8 2.6570514e-16 
4719.1 2.1817744e-16 
4719.4 2.407455e-16 
4719.7 2.7800977e-16 
4720.0 2.5444292e-16 
4720.4 2.8454398e-16 
4720.7 2.7729451e-16 
4721.0 2.4259448e-16 
4721.3 2.4436296e-16 
4721.6 2.3606639e-16 
4721.9 2.4784506e-16 
4722.3 2.2983759e-16 
4722.6 2.926934e-16 
4722.9 2.6517691e-16 
4723.2 2.7492543e-16 
4723.5 2.4857383e-16 
4723.9 2.7174552e-16 
4724.1 2.3931081e-16 
4724.4 2.602753e-16 
4724.7 2.3109818e-16 
4725.0 2.3297806e-16 
4725.3 2.4992293e-16 
4725.7 2.6757578e-16 
4726.0 2.6220772e-16 
4726.3 2.2971042e-16 
4726.6 2.8383366e-16 
4726.9 2.2544163e-16 
4727.3 2.7037095e-16 
4727.6 2.7730403e-16 
4727.9 2.6401372e-16 
4728.2 2.5090564e-16 
4728.5 2.492415e-16 
4728.9 2.4978606e-16 
4729.2 2.1062221e-16 
4729.5 2.3454765e-16 
4729.8 2.2727563e-16 
4730.1 2.7743259e-16 
4730.4 2.8203783e-16 
4730.8 2.9700356e-16 
4731.1 2.716896e-16 
4731.4 2.3701172e-16 
4731.7 2.1240223e-16 
4732.0 2.5972461e-16 
4732.4 2.3728913e-16 
4732.7 2.5867309e-16 
4733.0 2.514042e-16 
4733.3 3.0046469e-16 
4733.6 2.3453947e-16 
4734.0 2.7228118e-16 
4734.2 2.6729403e-16 
4734.5 2.2622968e-16 
4734.8 2.6191367e-16 
4735.1 2.2170768e-16 
4735.4 2.6439932e-16 
4735.8 2.4272293e-16 
4736.1 2.1497993e-16 
4736.4 2.4412011e-16 
4736.7 2.246605e-16 
4737.0 2.7674587e-16 
4737.4 2.6296801e-16 
4737.7 2.3835953e-16 
4738.0 3.0371889e-16 
4738.3 2.0870335e-16 
4738.6 2.7256209e-16 
4739.0 2.8911155e-16 
4739.3 2.942084e-16 
4739.6 3.1411911e-16 
4739.9 2.707449e-16 
4740.2 2.5283629e-16 
4740.6 2.7773759e-16 
4740.9 2.5888136e-16 
4741.2 2.5052433e-16 
4741.5 2.2343561e-16 
4741.8 2.4118737e-16 
4742.1 2.4733615e-16 
4742.5 2.523274e-16 
4742.8 2.703083e-16 
4743.1 2.8394995e-16 
4743.4 2.1512635e-16 
4743.7 2.6385977e-16 
4744.1 2.5268369e-16 
4744.4 2.6753243e-16 
4744.6 2.5595791e-16 
4744.9 2.5849623e-16 
4745.2 2.295615e-16 
4745.6 2.519781e-16 
4745.9 2.3272781e-16 
4746.2 2.10895e-16 
4746.5 2.5022151e-16 
4746.8 2.6835206e-16 
4747.2 2.8381825e-16 
4747.5 2.407435e-16 
4747.8 2.9288261e-16 
4748.1 2.6408359e-16 
4748.4 2.6005073e-16 
4748.8 2.2661518e-16 
4749.1 2.694151e-16 
4749.4 2.3136601e-16 
4749.7 2.6065203e-16 
4750.0 2.4850847e-16 
4750.4 2.7013983e-16 
4750.7 2.6070132e-16 
4751.0 2.2491779e-16 
4751.3 2.2806657e-16 
4751.6 2.4796056e-16 
4752.0 2.21492e-16 
4752.3 2.4735227e-16 
4752.6 2.7018428e-16 
4752.9 2.9022216e-16 
4753.2 2.4779208e-16 
4753.6 2.5751134e-16 
4753.9 2.552191e-16 
4754.2 2.4662394e-16 
4754.5 2.7794873e-16 
4754.8 2.5259737e-16 
4755.1 2.5429343e-16 
4755.4 2.7929445e-16 
4755.7 2.5246734e-16 
4756.0 2.8681846e-16 
4756.3 2.3380993e-16 
4756.7 2.2920046e-16 
4757.0 2.3561917e-16 
4757.3 2.3369981e-16 
4757.6 2.6749985e-16 
4757.9 3.1212628e-16 
4758.3 2.6959971e-16 
4758.6 2.6244522e-16 
4758.9 2.9322312e-16 
4759.2 2.6079133e-16 
4759.5 3.0783564e-16 
4759.9 2.3123155e-16 
4760.2 2.5211936e-16 
4760.5 2.8634527e-16 
4760.8 2.8360765e-16 
4761.2 2.7851075e-16 
4761.5 2.6446636e-16 
4761.8 3.0554012e-16 
4762.1 2.3492037e-16 
4762.4 2.6467285e-16 
4762.8 2.9607877e-16 
4763.1 3.1171164e-16 
4763.4 2.4403987e-16 
4763.7 2.4341781e-16 
4764.0 1.9816737e-16 
4764.4 2.1564349e-16 
4764.7 2.3462913e-16 
4765.0 2.4252439e-16 
4765.2 2.4566518e-16 
4765.5 2.7419303e-16 
4765.9 2.0901101e-16 
4766.2 2.4409535e-16 
4766.5 2.5040607e-16 
4766.8 2.5353583e-16 
4767.1 2.6960989e-16 
4767.5 2.8744574e-16 
4767.8 2.7419514e-16 
4768.1 2.5408875e-16 
4768.4 2.4582539e-16 
4768.8 2.5140091e-16 
4769.1 2.4498378e-16 
4769.4 2.410684e-16 
4769.7 2.3403518e-16 
4770.0 2.3544747e-16 
4770.4 2.8293011e-16 
4770.7 2.2522751e-16 
4771.0 2.539799e-16 
4771.3 2.6159382e-16 
4771.6 2.5816649e-16 
4772.0 2.2710428e-16 
4772.3 2.2775008e-16 
4772.6 2.4288979e-16 
4772.9 2.6351276e-16 
4773.3 2.6372062e-16 
4773.6 2.5467651e-16 
4773.9 2.7435897e-16 
4774.2 2.325502e-16 
4774.5 2.7197045e-16 
4774.9 2.3208426e-16 
4775.2 2.5299008e-16 
4775.4 2.5331331e-16 
4775.7 2.4202678e-16 
4776.0 2.6802374e-16 
4776.4 2.1284811e-16 
4776.7 2.3918962e-16 
4777.0 2.6501636e-16 
4777.3 2.7462233e-16 
4777.7 2.3272462e-16 
4778.0 2.7630445e-16 
4778.3 3.013592e-16 
4778.6 2.6199563e-16 
4778.9 2.7371748e-16 
4779.3 2.9949675e-16 
4779.6 2.5586356e-16 
4779.9 2.5405145e-16 
4780.2 2.7299524e-16 
4780.6 2.6298429e-16 
4780.9 2.65587e-16 
4781.2 2.7966733e-16 
4781.5 2.4580424e-16 
4781.8 2.5759379e-16 
4782.2 2.6739277e-16 
4782.5 2.5944815e-16 
4782.8 2.6104401e-16 
4783.1 2.2932473e-16 
4783.5 2.7017244e-16 
4783.8 2.7072073e-16 
4784.1 2.6324109e-16 
4784.4 2.5449117e-16 
4784.7 2.5325409e-16 
4785.1 2.6527302e-16 
4785.4 2.7298719e-16 
4785.6 2.4155556e-16 
4785.9 2.4182665e-16 
4786.3 2.1861213e-16 
4786.6 2.2297404e-16 
4786.9 2.5613668e-16 
4787.2 2.8408408e-16 
4787.5 2.4789029e-16 
4787.9 2.1622358e-16 
4788.2 2.7921466e-16 
4788.5 2.29967e-16 
4788.8 2.4430716e-16 
4789.2 2.26539e-16 
4789.5 2.5147936e-16 
4789.8 2.4719827e-16 
4790.1 2.6234945e-16 
4790.4 2.3549797e-16 
4790.8 2.4081601e-16 
4791.1 2.8685208e-16 
4791.4 2.6466189e-16 
4791.7 2.3212841e-16 
4792.1 2.7098351e-16 
4792.4 2.528209e-16 
4792.7 2.3871502e-16 
4793.0 2.5384989e-16 
4793.4 2.6024434e-16 
4793.7 2.3687636e-16 
4794.0 2.4502266e-16 
4794.3 2.65283e-16 
4794.6 2.5725075e-16 
4795.0 3.2071092e-16 
4795.3 2.4126224e-16 
4795.6 2.4872085e-16 
4795.9 2.3995341e-16 
4796.2 2.5230578e-16 
4796.5 2.2600267e-16 
4796.8 2.0554536e-16 
4797.1 2.796936e-16 
4797.5 2.2153397e-16 
4797.8 2.6354698e-16 
4798.1 2.6515807e-16 
4798.4 2.3089503e-16 
4798.7 2.0571389e-16 
4799.1 2.5127969e-16 
4799.4 2.4003029e-16 
4799.7 1.9928237e-16 
4800.0 2.5324188e-16 
4800.4 2.8287142e-16 
4800.7 2.7616886e-16 
4801.0 2.5224808e-16 
4801.3 2.6576042e-16 
4801.7 2.4950151e-16 
4802.0 2.7187639e-16 
4802.3 2.3842413e-16 
4802.6 2.8078049e-16 
4802.9 2.6599205e-16 
4803.3 2.5524028e-16 
4803.6 2.7040145e-16 
4803.9 2.3103502e-16 
4804.2 2.4508553e-16 
4804.6 2.5096823e-16 
4804.9 2.6991759e-16 
4805.2 2.1337702e-16 
4805.5 2.3527521e-16 
4805.9 2.3788297e-16 
4806.2 2.5120869e-16 
4806.4 2.2711181e-16 
4806.7 2.4690884e-16 
4807.1 2.5919286e-16 
4807.4 2.3461668e-16 
4807.7 2.3660416e-16 
4808.0 2.3153231e-16 
4808.4 2.7264951e-16 
4808.7 2.1565865e-16 
4809.0 2.6059065e-16 
4809.3 2.5954243e-16 
4809.6 2.7693124e-16 
4810.0 2.7121063e-16 
4810.3 2.2057853e-16 
4810.6 2.3891007e-16 
4810.9 2.7434572e-16 
4811.3 2.1273578e-16 
4811.6 2.6847311e-16 
4811.9 2.2155999e-16 
4812.2 2.6318644e-16 
4812.6 2.2290067e-16 
4812.9 2.3528868e-16 
4813.2 2.7415403e-16 
4813.5 2.7392793e-16 
4813.9 2.5046646e-16 
4814.2 2.3623816e-16 
4814.5 2.539474e-16 
4814.8 2.1683076e-16 
4815.2 2.0334853e-16 
4815.5 2.501064e-16 
4815.8 2.7037228e-16 
4816.1 2.8152693e-16 
4816.5 2.7040317e-16 
4816.7 3.0530431e-16 
4817.0 3.4868197e-16 
4817.3 3.6181211e-16 
4817.7 3.1236414e-16 
4818.0 2.4118024e-16 
4818.3 3.1164992e-16 
4818.6 2.9050252e-16 
4819.0 2.6460303e-16 
4819.3 2.7001111e-16 
4819.6 2.5749371e-16 
4819.9 2.899958e-16 
4820.3 3.2282165e-16 
4820.6 2.8721717e-16 
4820.9 2.5877688e-16 
4821.2 2.8583989e-16 
4821.5 2.8154528e-16 
4821.9 3.2071949e-16 
4822.2 3.0001281e-16 
4822.5 2.7778544e-16 
4822.8 2.8108136e-16 
4823.2 2.5180993e-16 
4823.5 2.8980854e-16 
4823.8 2.4669582e-16 
4824.1 3.2329086e-16 
4824.5 3.0748428e-16 
4824.8 2.9473275e-16 
4825.1 3.4392567e-16 
4825.4 2.7287168e-16 
4825.8 2.8469892e-16 
4826.1 3.2619193e-16 
4826.4 2.5296896e-16 
4826.7 2.1628211e-16 
4827.0 3.2408967e-16 
4827.3 3.2813913e-16 
4827.6 3.2212543e-16 
4827.9 2.1912323e-16 
4828.3 2.7687621e-16 
4828.6 2.9476959e-16 
4828.9 2.757299e-16 
4829.3 2.8711753e-16 
4829.6 2.6759198e-16 
4829.9 3.0431453e-16 
4830.2 2.7411605e-16 
4830.6 3.0763884e-16 
4830.9 3.0502005e-16 
4831.2 3.2497914e-16 
4831.5 2.6431679e-16 
4831.9 2.7405906e-16 
4832.2 2.5441089e-16 
4832.5 2.8987644e-16 
4832.8 3.2628723e-16 
4833.2 2.7903513e-16 
4833.5 2.514641e-16 
4833.8 2.6982779e-16 
4834.1 2.1945359e-16 
4834.5 2.9411047e-16 
4834.8 2.7162434e-16 
4835.1 2.3189472e-16 
4835.4 2.9043849e-16 
4835.8 3.1703776e-16 
4836.1 2.6100002e-16 
4836.4 3.0750274e-16 
4836.7 2.8596032e-16 
4837.1 3.5388507e-16 
4837.3 3.2962204e-16 
4837.6 2.5213518e-16 
4837.9 2.7489464e-16 
4838.3 3.0199838e-16 
4838.6 2.4636814e-16 
4838.9 2.1579868e-16 
4839.2 2.4328083e-16 
4839.6 2.701571e-16 
4839.9 3.0047268e-16 
4840.2 3.2027769e-16 
4840.5 3.1495301e-16 
4840.9 2.9758833e-16 
4841.2 2.3984021e-16 
4841.5 2.7424833e-16 
4841.9 3.1979301e-16 
4842.2 3.0013429e-16 
4842.5 2.5577621e-16 
4842.8 2.8606306e-16 
4843.2 2.9845267e-16 
4843.5 3.4942029e-16 
4843.8 2.393214e-16 
4844.1 3.0493699e-16 
4844.5 2.8255032e-16 
4844.8 3.2576369e-16 
4845.1 3.1083609e-16 
4845.4 3.5645308e-16 
4845.8 2.8046562e-16 
4846.1 2.2124305e-16 
4846.4 2.3899809e-16 
4846.7 2.6744967e-16 
4847.1 2.6621973e-16 
4847.3 2.9995744e-16 
4847.6 2.8310973e-16 
4848.0 2.9777713e-16 
4848.3 2.9666583e-16 
4848.6 2.3674119e-16 
4848.9 3.2369745e-16 
4849.3 2.9535106e-16 
4849.6 2.3601232e-16 
4849.9 2.8254994e-16 
4850.2 2.3379403e-16 
4850.6 2.9414546e-16 
4850.9 3.1306437e-16 
4851.2 3.345502e-16 
4851.5 2.9100512e-16 
4851.9 2.4891172e-16 
4852.2 2.7135475e-16 
4852.5 3.0555408e-16 
4852.9 3.0774221e-16 
4853.2 2.969991e-16 
4853.5 2.7160927e-16 
4853.8 2.9382725e-16 
4854.2 2.6484017e-16 
4854.5 2.4689035e-16 
4854.8 2.9203237e-16 
4855.1 2.532833e-16 
4855.5 2.4056473e-16 
4855.8 2.6758473e-16 
4856.1 2.8450969e-16 
4856.5 2.5874933e-16 
4856.8 3.211665e-16 
4857.1 2.9379939e-16 
4857.4 2.454577e-16 
4857.7 2.8062024e-16 
4858.0 2.7527262e-16 
4858.3 3.2844386e-16 
4858.6 3.2964343e-16 
4859.0 3.7385979e-16 
4859.3 2.678641e-16 
4859.6 2.9768599e-16 
4860.0 2.8610358e-16 
4860.3 2.6904842e-16 
4860.6 2.9209157e-16 
4860.9 2.8344364e-16 
4861.3 2.9202772e-16 
4861.6 2.7995963e-16 
4861.9 1.939021e-16 
4862.2 2.7238844e-16 
4862.6 2.9879218e-16 
4862.9 2.1195338e-16 
4863.2 2.5126921e-16 
4863.6 2.0879567e-16 
4863.9 3.3257602e-16 
4864.2 2.294042e-16 
4864.5 3.2948961e-16 
4864.9 2.797038e-16 
4865.2 3.5221033e-16 
4865.5 2.8318965e-16 
4865.8 2.8819647e-16 
4866.2 3.2119016e-16 
4866.5 2.5954789e-16 
4866.8 3.2496085e-16 
4867.2 2.8110332e-16 
4867.5 2.7438121e-16 
4867.8 2.7863872e-16 
4868.0 2.7651128e-16 
4868.4 2.9449417e-16 
4868.7 2.7087045e-16 
4869.0 2.8606708e-16 
4869.4 2.2657869e-16 
4869.7 2.9468698e-16 
4870.0 3.1979648e-16 
4870.3 3.2932564e-16 
4870.7 3.1031665e-16 
4871.0 3.114631e-16 
4871.3 2.9956672e-16 
4871.7 2.7148876e-16 
4872.0 2.9271968e-16 
4872.3 3.1765577e-16 
4872.6 3.0690394e-16 
4873.0 3.1475382e-16 
4873.3 2.4431572e-16 
4873.6 2.6275327e-16 
4873.9 3.2192167e-16 
4874.3 3.0175499e-16 
4874.6 2.486487e-16 
4874.9 3.030144e-16 
4875.3 2.8913979e-16 
4875.6 2.4150226e-16 
4875.9 2.4069659e-16 
4876.2 3.2031816e-16 
4876.6 3.2257904e-16 
4876.9 2.8730049e-16 
4877.2 2.3902735e-16 
4877.6 2.3456116e-16 
4877.9 2.9458184e-16 
4878.2 3.0361367e-16 
4878.4 2.2130492e-16 
4878.8 3.0173711e-16 
4879.1 2.7046217e-16 
4879.4 2.9553298e-16 
4879.8 3.1064077e-16 
4880.1 2.4123355e-16 
4880.4 2.5051616e-16 
4880.7 2.6847213e-16 
4881.1 3.1757804e-16 
4881.4 2.6889814e-16 
4881.7 2.5578534e-16 
4882.1 1.8994324e-16 
4882.4 2.6183021e-16 
4882.7 2.9014178e-16 
4883.1 3.0445572e-16 
4883.4 2.8888849e-16 
4883.7 2.649304e-16 
4884.0 2.274508e-16 
4884.4 3.1260968e-16 
4884.7 3.5674577e-16 
4885.0 3.5769495e-16 
4885.4 3.2663474e-16 
4885.7 2.843988e-16 
4886.0 2.7123815e-16 
4886.3 3.1452372e-16 
4886.7 3.2837261e-16 
4887.0 3.290427e-16 
4887.3 3.3162081e-16 
4887.7 2.855511e-16 
4888.0 2.1000561e-16 
4888.3 2.8345793e-16 
4888.5 3.1867976e-16 
4888.9 3.0664095e-16 
4889.2 3.311734e-16 
4889.5 2.8969918e-16 
4889.9 2.2182302e-16 
4890.2 2.7931823e-16 
4890.5 2.5704215e-16 
4890.9 2.4767083e-16 
4891.2 2.6240844e-16 
4891.5 3.0976035e-16 
4891.8 2.9833699e-16 
4892.2 2.8510693e-16 
4892.5 3.2682918e-16 
4892.8 3.4995963e-16 
4893.2 2.3891263e-16 
4893.5 3.1766931e-16 
4893.8 3.1818616e-16 
4894.1 3.4094548e-16 
4894.5 2.6186247e-16 
4894.8 3.0137327e-16 
4895.1 2.5095105e-16 
4895.5 1.9898966e-16 
4895.8 2.6463959e-16 
4896.1 2.7505191e-16 
4896.5 3.0390377e-16 
4896.8 2.920406e-16 
4897.1 2.3615268e-16 
4897.4 2.7087286e-16 
4897.8 2.6745377e-16 
4898.1 3.5538951e-16 
4898.4 3.1366786e-16 
4898.7 2.9460705e-16 
4899.0 2.6076344e-16 
4899.3 3.3845135e-16 
4899.7 3.5015157e-16 
4900.0 1.929094e-16 
4900.3 2.6915746e-16 
4900.6 2.8073318e-16 
4901.0 3.156571e-16 
4901.3 3.3437842e-16 
4901.6 2.9595338e-16 
4902.0 2.862359e-16 
4902.3 2.6999862e-16 
4902.6 2.9346808e-16 
4903.0 3.0729726e-16 
4903.3 2.7069934e-16 
4903.6 2.7523775e-16 
4903.9 2.9697699e-16 
4904.3 3.2235741e-16 
4904.6 2.7293821e-16 
4904.9 3.4662324e-16 
4905.3 2.5358178e-16 
4905.6 3.2432673e-16 
4905.9 2.6757518e-16 
4906.3 3.174309e-16 
4906.6 2.7631706e-16 
4906.9 2.3628434e-16 
4907.3 3.7539016e-16 
4907.6 2.3318367e-16 
4907.9 2.7458007e-16 
4908.2 2.9322397e-16 
4908.6 3.216112e-16 
4908.9 3.0575874e-16 
4909.1 2.8064179e-16 
4909.5 2.8480481e-16 
4909.8 2.245258e-16 
4910.1 2.6516134e-16 
4910.5 2.5997935e-16 
4910.8 2.9183009e-16 
4911.1 3.4276507e-16 
4911.4 3.732036e-16 
4911.8 2.7593628e-16 
4912.1 3.2669097e-16 
4912.4 2.9736176e-16 
4912.8 2.9836338e-16 
4913.1 2.701978e-16 
4913.4 3.0318319e-16 
4913.8 2.6475484e-16 
4914.1 3.2632756e-16 
4914.4 3.439472e-16 
4914.8 2.7837397e-16 
4915.1 3.1151523e-16 
4915.4 2.7968671e-16 
4915.8 2.8358972e-16 
4916.1 2.6921842e-16 
4916.4 3.2591994e-16 
4916.7 3.1947185e-16 
4917.1 2.9548022e-16 
4917.4 3.6869549e-16 
4917.7 3.0172374e-16 
4918.1 3.1322216e-16 
4918.4 3.0404342e-16 
4918.7 2.6958227e-16 
4919.1 2.6800088e-16 
4919.3 2.5453296e-16 
4919.6 2.9471189e-16 
4920.0 2.9071133e-16 
4920.3 2.9091848e-16 
4920.6 2.9104953e-16 
4921.0 2.5889313e-16 
4921.3 2.83885e-16 
4921.6 3.1776943e-16 
4921.9 3.3002325e-16 
4922.3 2.8149514e-16 
4922.6 2.7575707e-16 
4922.9 3.37852e-16 
4923.3 2.7557712e-16 
4923.6 3.1107203e-16 
4923.9 2.8418654e-16 
4924.3 2.8518005e-16 
4924.6 2.922309e-16 
4924.9 3.1069409e-16 
4925.3 2.890579e-16 
4925.6 2.8996964e-16 
4925.9 2.9112916e-16 
4926.3 2.7150459e-16 
4926.6 3.0350266e-16 
4926.9 2.8065386e-16 
4927.3 3.0664841e-16 
4927.6 2.4259034e-16 
4927.9 3.1189379e-16 
4928.3 3.1091246e-16 
4928.6 3.1286251e-16 
4928.9 2.7902487e-16 
4929.2 3.2781446e-16 
4929.6 3.1183088e-16 
4929.8 2.9382515e-16 
4930.1 2.9442548e-16 
4930.5 3.0266293e-16 
4930.8 2.9525901e-16 
4931.1 2.9144702e-16 
4931.5 2.816959e-16 
4931.8 2.9465307e-16 
4932.1 2.9212844e-16 
4932.5 3.2152441e-16 
4932.8 3.0260714e-16 
4933.1 2.6473791e-16 
4933.5 2.9764276e-16 
4933.8 2.48609e-16 
4934.1 2.5376996e-16 
4934.5 2.858211e-16 
4934.8 2.5140844e-16 
4935.1 2.9528788e-16 
4935.5 2.6137622e-16 
4935.8 2.6117692e-16 
4936.1 2.9490982e-16 
4936.5 2.7675142e-16 
4936.8 2.5840869e-16 
4937.1 2.704459e-16 
4937.5 2.800597e-16 
4937.8 2.7152319e-16 
4938.1 2.6447577e-16 
4938.5 2.585477e-16 
4938.8 3.2492819e-16 
4939.1 2.6124062e-16 
4939.5 2.9008108e-16 
4939.8 3.0421503e-16 
4940.0 2.9485815e-16 
4940.3 2.8823568e-16 
4940.7 2.7603574e-16 
4941.0 2.8403458e-16 
4941.3 2.786871e-16 
4941.7 2.9621932e-16 
4942.0 3.0390298e-16 
4942.3 2.9986049e-16 
4942.7 2.5776459e-16 
4943.0 2.5989842e-16 
4943.3 2.9566115e-16 
4943.7 2.6286573e-16 
4944.0 2.515725e-16 
4944.3 2.7649601e-16 
4944.7 2.648967e-16 
4945.0 2.7313456e-16 
4945.3 2.5637973e-16 
4945.7 2.7193595e-16 
4946.0 2.620531e-16 
4946.3 2.6166958e-16 
4946.7 2.7015406e-16 
4947.0 3.0834223e-16 
4947.3 2.8938082e-16 
4947.7 3.1943929e-16 
4948.0 3.3319195e-16 
4948.3 2.5124016e-16 
4948.7 2.6678419e-16 
4949.0 2.9896626e-16 
4949.3 2.8647163e-16 
4949.7 2.5115345e-16 
4950.0 2.9249734e-16 
4950.2 2.6726921e-16 
4950.6 2.4585136e-16 
4950.9 2.3893807e-16 
4951.2 2.9446791e-16 
4951.6 2.4420045e-16 
4951.9 2.417298e-16 
4952.2 2.8608492e-16 
4952.6 2.7180397e-16 
4952.9 2.9814737e-16 
4953.2 2.8815025e-16 
4953.6 2.5951017e-16 
4953.9 2.9536686e-16 
4954.2 2.9844456e-16 
4954.6 2.866e-16 
4954.9 3.2491413e-16 
4955.2 2.8112213e-16 
4955.6 2.760347e-16 
4955.9 2.8049816e-16 
4956.2 2.5980184e-16 
4956.6 2.2996381e-16 
4956.9 2.5204071e-16 
4957.2 2.9580164e-16 
4957.6 3.114355e-16 
4957.9 2.7650207e-16 
4958.3 3.0274099e-16 
4958.6 2.4356764e-16 
4958.9 3.0147024e-16 
4959.3 3.1455482e-16 
4959.6 2.7224502e-16 
4959.9 3.0168542e-16 
4960.3 3.106302e-16 
4960.5 3.1185106e-16 
4960.8 3.0384414e-16 
4961.2 2.5794196e-16 
4961.5 3.3069289e-16 
4961.8 2.7483889e-16 
4962.2 2.7681819e-16 
4962.5 2.3213031e-16 
4962.8 2.7764873e-16 
4963.2 2.7604501e-16 
4963.5 3.2916216e-16 
4963.8 3.2086637e-16 
4964.2 2.8725811e-16 
4964.5 2.6110866e-16 
4964.8 2.758119e-16 
4965.2 3.0296969e-16 
4965.5 3.0779433e-16 
4965.8 2.9066166e-16 
4966.2 3.0903351e-16 
4966.5 2.6628017e-16 
4966.8 2.6559942e-16 
4967.2 2.7875451e-16 
4967.5 2.624597e-16 
4967.8 3.1011582e-16 
4968.2 2.6880006e-16 
4968.5 2.6424048e-16 
4968.8 2.9806257e-16 
4969.2 2.4363221e-16 
4969.5 3.2136041e-16 
4969.9 3.1729444e-16 
4970.2 2.5219062e-16 
4970.5 2.6367717e-16 
4970.8 2.903053e-16 
4971.1 2.8998623e-16 
4971.4 2.8356906e-16 
4971.8 2.8195415e-16 
4972.1 2.7941616e-16 
4972.4 3.5381397e-16 
4972.8 3.1529153e-16 
4973.1 2.8977152e-16 
4973.4 2.8987069e-16 
4973.8 2.6699839e-16 
4974.1 2.1938714e-16 
4974.4 2.8951227e-16 
4974.8 2.6596927e-16 
4975.1 3.1153178e-16 
4975.4 2.8309494e-16 
4975.8 3.0269036e-16 
4976.1 2.6090143e-16 
4976.5 2.8368023e-16 
4976.8 2.1888269e-16 
4977.1 2.6879987e-16 
4977.5 2.7039035e-16 
4977.8 2.9272013e-16 
4978.1 2.5796672e-16 
4978.5 2.4405423e-16 
4978.8 2.8727683e-16 
4979.1 2.5745077e-16 
4979.5 3.4019297e-16 
4979.8 2.7680811e-16 
4980.1 2.848688e-16 
4980.5 2.9919734e-16 
4980.8 2.7234329e-16 
4981.0 2.5282741e-16 
4981.4 2.5135699e-16 
4981.7 3.0703919e-16 
4982.1 3.1579465e-16 
4982.4 2.6793938e-16 
4982.7 2.9736632e-16 
4983.1 3.2019552e-16 
4983.4 2.9568788e-16 
4983.7 3.1063499e-16 
4984.1 2.7486023e-16 
4984.4 2.492666e-16 
4984.7 2.6030064e-16 
4985.1 2.8441929e-16 
4985.4 2.8814724e-16 
4985.7 2.7558523e-16 
4986.1 3.1008319e-16 
4986.4 2.9609645e-16 
4986.8 3.1899383e-16 
4987.1 3.0888887e-16 
4987.4 2.9128474e-16 
4987.8 2.6108555e-16 
4988.1 2.9667245e-16 
4988.4 2.3670395e-16 
4988.8 2.7895421e-16 
4989.1 2.8025309e-16 
4989.4 2.8892505e-16 
4989.8 3.1949355e-16 
4990.1 2.6319598e-16 
4990.5 3.0350078e-16 
4990.8 2.490002e-16 
4991.1 2.7235667e-16 
4991.4 3.0917069e-16 
4991.7 2.7572561e-16 
4992.0 2.4121699e-16 
4992.4 2.8762605e-16 
4992.7 3.0975857e-16 
4993.0 2.5089518e-16 
4993.4 2.8716814e-16 
4993.7 2.710332e-16 
4994.1 3.0893637e-16 
4994.4 2.6723133e-16 
4994.7 2.6102776e-16 
4995.1 2.5613789e-16 
4995.4 3.2160933e-16 
4995.7 2.5802142e-16 
4996.1 2.6683754e-16 
4996.4 2.8730074e-16 
4996.7 3.4528256e-16 
4997.1 2.6355831e-16 
4997.4 2.4206375e-16 
4997.8 2.389958e-16 
4998.1 2.687e-16 
4998.4 2.677297e-16 
4998.8 2.7444631e-16 
4999.1 2.9298534e-16 
4999.4 2.5411753e-16 
4999.8 3.1104113e-16 
5000.1 2.7194497e-16 
5000.4 3.1933316e-16 
5000.8 2.387152e-16 
5001.1 3.0041376e-16 
5001.5 2.5147948e-16 
5001.7 2.7402377e-16 
5002.0 2.4296655e-16 
5002.4 2.9821632e-16 
5002.7 2.9010578e-16 
5003.0 3.0750941e-16 
5003.4 2.7284502e-16 
5003.7 3.2186024e-16 
5004.1 2.752021e-16 
5004.4 2.7655332e-16 
5004.7 3.0984032e-16 
5005.1 3.3694314e-16 
5005.4 3.1563429e-16 
5005.7 2.9343128e-16 
5006.1 3.028062e-16 
5006.4 2.5111762e-16 
5006.8 3.2619571e-16 
5007.1 2.6860114e-16 
5007.4 2.9278558e-16 
5007.8 2.5893668e-16 
5008.1 2.904618e-16 
5008.4 3.1487825e-16 
5008.8 3.1479913e-16 
5009.1 2.6021762e-16 
5009.4 2.5675376e-16 
5009.8 2.4953657e-16 
5010.1 2.8816957e-16 
5010.5 2.6550163e-16 
5010.8 3.0626027e-16 
5011.1 2.8543998e-16 
5011.5 3.0387975e-16 
5011.8 2.9221812e-16 
5012.0 3.0130781e-16 
5012.4 2.3541759e-16 
5012.7 2.8252707e-16 
5013.1 2.9167059e-16 
5013.4 2.7609606e-16 
5013.7 2.8758843e-16 
5014.1 2.8548701e-16 
5014.4 2.8089838e-16 
5014.8 2.3697405e-16 
5015.1 3.1296446e-16 
5015.4 2.8228502e-16 
5015.8 3.2538984e-16 
5016.1 3.0416281e-16 
5016.4 3.123838e-16 
5016.8 3.3542725e-16 
5017.1 2.9519919e-16 
5017.5 2.842035e-16 
5017.8 2.9577247e-16 
5018.1 2.8340767e-16 
5018.5 2.9992968e-16 
5018.8 2.744441e-16 
5019.1 2.9443001e-16 
5019.5 2.912414e-16 
5019.8 3.0263976e-16 
5020.2 3.234839e-16 
5020.5 2.4714727e-16 
5020.8 2.8415592e-16 
5021.2 2.6923583e-16 
5021.5 2.9238886e-16 
5021.8 3.2575798e-16 
5022.1 3.343218e-16 
5022.4 2.686426e-16 
5022.8 2.8144642e-16 
5023.1 2.7715419e-16 
5023.4 2.9224113e-16 
5023.8 2.9123014e-16 
5024.1 2.7143564e-16 
5024.5 2.3938212e-16 
5024.8 2.9047208e-16 
5025.1 2.9562272e-16 
5025.5 2.8309645e-16 
5025.8 3.2082539e-16 
5026.1 2.7038742e-16 
5026.5 2.8961065e-16 
5026.8 2.5209002e-16 
5027.2 2.8715672e-16 
5027.5 3.1226489e-16 
5027.8 2.8734349e-16 
5028.2 3.0389661e-16 
5028.5 2.5443235e-16 
5028.9 2.864161e-16 
5029.2 3.02492e-16 
5029.5 3.0288979e-16 
5029.9 3.1311182e-16 
5030.2 2.7366157e-16 
5030.6 2.7615809e-16 
5030.9 2.9337393e-16 
5031.2 3.2374901e-16 
5031.6 3.0657528e-16 
5031.9 2.8177334e-16 
5032.2 3.1816219e-16 
5032.5 3.0228817e-16 
5032.8 2.774549e-16 
5033.2 3.0447944e-16 
5033.5 2.816819e-16 
5033.8 3.1973342e-16 
5034.2 2.9754162e-16 
5034.5 3.6610094e-16 
5034.9 2.6874875e-16 
5035.2 3.5305227e-16 
5035.5 2.9148622e-16 
5035.9 2.623988e-16 
5036.2 3.0352091e-16 
5036.6 2.9489982e-16 
5036.9 3.0202309e-16 
5037.2 3.1252719e-16 
5037.6 2.9079374e-16 
5037.9 3.0675476e-16 
5038.3 2.9155687e-16 
5038.6 2.7734727e-16 
5038.9 2.9758902e-16 
5039.3 3.199813e-16 
5039.6 2.9848682e-16 
5039.9 3.0656447e-16 
5040.3 2.8900452e-16 
5040.6 2.8939631e-16 
5041.0 2.8941351e-16 
5041.3 3.0502615e-16 
5041.6 2.681609e-16 
5042.0 2.7985306e-16 
5042.3 3.038301e-16 
5042.7 2.9863202e-16 
5042.9 2.7050247e-16 
5043.2 2.8806837e-16 
5043.6 2.4783573e-16 
5043.9 2.8983889e-16 
5044.3 2.5790624e-16 
5044.6 3.0142675e-16 
5044.9 2.7851277e-16 
5045.3 2.5744156e-16 
5045.6 2.6379815e-16 
5046.0 2.9475836e-16 
5046.3 3.17119e-16 
5046.6 3.2815651e-16 
5047.0 3.0325329e-16 
5047.3 3.2543848e-16 
5047.7 2.7729734e-16 
5048.0 2.7387273e-16 
5048.3 3.1084864e-16 
5048.7 2.6989934e-16 
5049.0 2.6249009e-16 
5049.4 2.5354148e-16 
5049.7 2.9439398e-16 
5050.0 2.9966751e-16 
5050.4 2.5914092e-16 
5050.7 2.9329085e-16 
5051.1 2.8325446e-16 
5051.4 2.9425226e-16 
5051.7 3.043359e-16 
5052.1 2.7491152e-16 
5052.4 2.8770889e-16 
5052.8 3.3273771e-16 
5053.0 3.0806068e-16 
5053.3 2.757433e-16 
5053.7 3.2843521e-16 
5054.0 2.8597376e-16 
5054.4 2.1760794e-16 
5054.7 2.8148714e-16 
5055.0 2.8702205e-16 
5055.4 2.9213282e-16 
5055.7 3.0067633e-16 
5056.1 3.2093816e-16 
5056.4 2.8336315e-16 
5056.8 3.2283684e-16 
5057.1 2.8814137e-16 
5057.4 3.1657672e-16 
5057.8 2.9086485e-16 
5058.1 3.1251477e-16 
5058.5 3.453443e-16 
5058.8 2.854885e-16 
5059.1 3.0104678e-16 
5059.5 2.9707659e-16 
5059.8 2.7872355e-16 
5060.2 2.9980182e-16 
5060.5 3.1204772e-16 
5060.8 3.2742469e-16 
5061.2 2.9685845e-16 
5061.5 2.8189066e-16 
5061.9 2.9655249e-16 
5062.2 3.0589357e-16 
5062.5 2.9908441e-16 
5062.9 3.3711333e-16 
5063.2 3.1356863e-16 
5063.5 2.9361687e-16 
5063.8 2.8010085e-16 
5064.2 2.724818e-16 
5064.5 2.556512e-16 
5064.8 2.9003738e-16 
5065.2 2.8800239e-16 
5065.5 2.8095054e-16 
5065.9 2.7454762e-16 
5066.2 2.8055766e-16 
5066.5 3.049194e-16 
5066.9 2.3984111e-16 
5067.2 3.0062102e-16 
5067.6 2.7521864e-16 
5067.9 2.8323839e-16 
5068.2 2.6318632e-16 
5068.6 2.7983092e-16 
5068.9 3.1492437e-16 
5069.3 2.602402e-16 
5069.6 2.931312e-16 
5070.0 2.9349296e-16 
5070.3 3.2208003e-16 
5070.6 2.9497638e-16 
5071.0 2.9531984e-16 
5071.3 2.751465e-16 
5071.7 2.6647151e-16 
5072.0 2.9346128e-16 
5072.3 3.2894428e-16 
5072.7 2.8230459e-16 
5073.0 2.6203394e-16 
5073.4 3.027377e-16 
5073.6 2.8919767e-16 
5074.0 2.7581686e-16 
5074.3 2.5095753e-16 
5074.6 3.0336009e-16 
5075.0 2.9927028e-16 
5075.3 2.6399027e-16 
5075.7 2.9231572e-16 
5076.0 2.8577477e-16 
5076.3 3.0770406e-16 
5076.7 2.5619467e-16 
5077.0 2.6385268e-16 
5077.4 3.3459736e-16 
5077.7 3.012338e-16 
5078.1 2.6484687e-16 
5078.4 2.9582811e-16 
5078.7 2.7121338e-16 
5079.1 2.8901792e-16 
5079.4 3.2733566e-16 
5079.8 2.9226939e-16 
5080.1 2.9090193e-16 
5080.5 2.5167767e-16 
5080.8 2.8562783e-16 
5081.1 3.1205252e-16 
5081.5 2.9116539e-16 
5081.8 2.9838783e-16 
5082.2 2.8524969e-16 
5082.5 2.9586156e-16 
5082.8 2.9576287e-16 
5083.2 3.0236639e-16 
5083.5 3.223087e-16 
5083.8 2.9614641e-16 
5084.1 3.0375246e-16 
5084.5 2.8565386e-16 
5084.8 3.0053284e-16 
5085.1 2.7777075e-16 
5085.5 2.8991378e-16 
5085.8 2.5821057e-16 
5086.2 3.17855e-16 
5086.5 2.9820844e-16 
5086.9 3.025911e-16 
5087.2 2.822748e-16 
5087.5 2.8441159e-16 
5087.9 2.8064006e-16 
5088.2 3.1244219e-16 
5088.6 3.2093191e-16 
5088.9 2.9165548e-16 
5089.3 2.9123553e-16 
5089.6 2.8515829e-16 
5089.9 2.877289e-16 
5090.3 3.025758e-16 
5090.6 2.9661954e-16 
5091.0 3.0151495e-16 
5091.3 2.9325769e-16 
5091.7 2.7424205e-16 
5092.0 2.865676e-16 
5092.3 2.9607892e-16 
5092.7 2.9652519e-16 
5093.0 2.8040349e-16 
5093.4 3.1554036e-16 
5093.7 3.2915982e-16 
5094.1 3.0195573e-16 
5094.3 3.3916073e-16 
5094.6 3.120181e-16 
5095.0 3.1671347e-16 
5095.3 3.4038717e-16 
5095.7 3.398824e-16 
5096.0 2.6427566e-16 
5096.4 3.2634553e-16 
5096.7 2.818341e-16 
5097.0 2.8835608e-16 
5097.4 2.9461354e-16 
5097.7 3.2187196e-16 
5098.1 2.8584116e-16 
5098.4 2.9102362e-16 
5098.8 3.206058e-16 
5099.1 3.2760441e-16 
5099.5 3.1117169e-16 
5099.8 3.0124725e-16 
5100.1 3.2001444e-16 
5100.5 2.7728655e-16 
5100.8 2.70885e-16 
5101.2 2.9930272e-16 
5101.5 2.8309043e-16 
5101.9 3.0179705e-16 
5102.2 3.1056288e-16 
5102.5 3.2886831e-16 
5102.9 2.9253964e-16 
5103.2 2.906459e-16 
5103.6 2.7454598e-16 
5103.9 3.2173166e-16 
5104.3 2.8716903e-16 
5104.5 3.1250585e-16 
5104.8 2.6960522e-16 
5105.2 2.7481657e-16 
5105.5 2.9407655e-16 
5105.9 3.1747807e-16 
5106.2 2.8239735e-16 
5106.6 2.9972097e-16 
5106.9 3.1169407e-16 
5107.3 2.9572643e-16 
5107.6 3.0283142e-16 
5107.9 3.2145131e-16 
5108.3 3.2754033e-16 
5108.6 2.9140898e-16 
5109.0 3.0083194e-16 
5109.3 2.7662994e-16 
5109.7 2.8175638e-16 
5110.0 2.5915851e-16 
5110.4 2.405351e-16 
5110.7 2.9221856e-16 
5111.0 3.1224058e-16 
5111.4 3.0193963e-16 
5111.7 2.9735451e-16 
5112.1 3.0527071e-16 
5112.4 2.6347801e-16 
5112.8 3.1538852e-16 
5113.1 2.9228298e-16 
5113.5 3.3548089e-16 
5113.8 2.8481766e-16 
5114.1 3.1176368e-16 
5114.5 3.2231074e-16 
5114.7 3.1059646e-16 
5115.1 2.6723606e-16 
5115.4 2.6273364e-16 
5115.8 2.7062241e-16 
5116.1 3.2162216e-16 
5116.5 2.7445161e-16 
5116.8 2.9917536e-16 
5117.1 2.527482e-16 
5117.5 2.8829652e-16 
5117.8 3.3996941e-16 
5118.2 3.3226866e-16 
5118.5 2.8182994e-16 
5118.9 2.9512304e-16 
5119.2 3.205326e-16 
5119.6 2.8848824e-16 
5119.9 3.3936097e-16 
5120.2 2.5488576e-16 
5120.6 2.7819274e-16 
5120.9 2.7911769e-16 
5121.3 2.7783156e-16 
5121.6 3.0873121e-16 
5122.0 3.0354535e-16 
5122.3 2.7183991e-16 
5122.7 2.8013747e-16 
5123.0 2.8843592e-16 
5123.4 3.0071909e-16 
5123.7 3.000577e-16 
5124.0 2.7477828e-16 
5124.4 2.9943351e-16 
5124.7 2.5541538e-16 
5125.0 3.3425131e-16 
5125.3 3.1377311e-16 
5125.7 2.9434359e-16 
5126.0 3.1269774e-16 
5126.4 2.9674174e-16 
5126.7 2.8387443e-16 
5127.0 2.7946945e-16 
5127.4 2.932219e-16 
5127.7 2.5390012e-16 
5128.1 3.0248949e-16 
5128.4 3.1576058e-16 
5128.8 3.0596965e-16 
5129.1 3.2950317e-16 
5129.5 3.324215e-16 
5129.8 2.6118501e-16 
5130.2 3.0731684e-16 
5130.5 2.6239475e-16 
5130.8 2.9150295e-16 
5131.2 2.7973694e-16 
5131.5 3.0588489e-16 
5131.9 3.0920819e-16 
5132.2 2.9069779e-16 
5132.6 2.9801704e-16 
5132.9 3.4342045e-16 
5133.3 3.3114771e-16 
5133.6 2.9974315e-16 
5134.0 2.7294796e-16 
5134.3 2.7798806e-16 
5134.7 2.976299e-16 
5135.0 2.7677559e-16 
5135.2 2.8133103e-16 
5135.6 3.1124613e-16 
5135.9 2.86588e-16 
5136.3 2.8321822e-16 
5136.6 2.78556e-16 
5137.0 2.9563844e-16 
5137.3 3.0173598e-16 
5137.7 2.7939037e-16 
5138.0 3.281553e-16 
5138.4 2.8236327e-16 
5138.7 3.0451172e-16 
5139.1 2.8617718e-16 
5139.4 3.0887849e-16 
5139.7 2.6685478e-16 
5140.1 2.7609515e-16 
5140.4 2.9456083e-16 
5140.8 3.0439568e-16 
5141.1 3.1368877e-16 
5141.5 2.7211078e-16 
5141.8 3.1761692e-16 
5142.2 3.2429525e-16 
5142.5 3.0478445e-16 
5142.9 3.1369217e-16 
5143.2 2.6523386e-16 
5143.6 2.7198757e-16 
5143.9 2.6818039e-16 
5144.2 2.9024506e-16 
5144.6 3.0271618e-16 
5144.9 2.896383e-16 
5145.3 2.9751303e-16 
5145.5 2.5690321e-16 
5145.9 2.9500683e-16 
5146.2 2.800448e-16 
5146.6 3.1344037e-16 
5146.9 3.1103257e-16 
5147.3 2.8914995e-16 
5147.6 3.2613227e-16 
5148.0 3.1325576e-16 
5148.3 3.0884786e-16 
5148.7 2.1933281e-16 
5149.0 3.5566336e-16 
5149.3 2.6232968e-16 
5149.7 2.6706798e-16 
5150.0 3.2444205e-16 
5150.4 2.9888173e-16 
5150.7 2.7948969e-16 
5151.1 3.6472754e-16 
5151.4 2.787465e-16 
5151.8 3.1440526e-16 
5152.1 3.2327205e-16 
5152.5 2.7522804e-16 
5152.8 2.4309897e-16 
5153.2 3.0738175e-16 
5153.5 2.6242682e-16 
5153.9 2.7573871e-16 
5154.2 3.1413272e-16 
5154.6 2.7978965e-16 
5154.9 2.6516638e-16 
5155.2 2.6657017e-16 
5155.6 2.7640443e-16 
5155.8 3.0375048e-16 
5156.2 2.6395674e-16 
5156.5 3.3858085e-16 
5156.9 2.7111037e-16 
5157.2 3.1110176e-16 
5157.6 2.8494535e-16 
5157.9 3.0245426e-16 
5158.3 3.0316452e-16 
5158.6 2.9948284e-16 
5159.0 2.8169287e-16 
5159.3 3.0175884e-16 
5159.7 2.7537302e-16 
5160.0 2.9818345e-16 
5160.4 3.1721663e-16 
5160.7 2.9245426e-16 
5161.1 3.0430167e-16 
5161.4 2.9649192e-16 
5161.7 2.84764e-16 
5162.1 2.8508615e-16 
5162.4 3.0430837e-16 
5162.8 3.2074067e-16 
5163.1 2.9550063e-16 
5163.5 3.2341832e-16 
5163.8 2.8653376e-16 
5164.2 2.6854143e-16 
5164.5 2.7435371e-16 
5164.9 3.0124917e-16 
5165.2 2.8718495e-16 
5165.6 2.9172619e-16 
5165.9 2.7006919e-16 
5166.2 2.6176437e-16 
5166.5 2.8108596e-16 
5166.9 2.9972874e-16 
5167.2 3.1971419e-16 
5167.6 2.7786344e-16 
5167.9 2.581529e-16 
5168.3 3.0584919e-16 
5168.6 3.2589041e-16 
5169.0 2.9775118e-16 
5169.3 3.3320777e-16 
5169.7 2.9243041e-16 
5170.0 2.8024998e-16 
5170.3 2.7956117e-16 
5170.7 2.8349297e-16 
5171.0 3.0621073e-16 
5171.4 2.8845198e-16 
5171.7 2.6601951e-16 
5172.1 2.8175113e-16 
5172.4 3.0620594e-16 
5172.8 3.0187356e-16 
5173.1 2.7603279e-16 
5173.5 2.5085342e-16 
5173.8 2.6402993e-16 
5174.2 2.9664691e-16 
5174.5 3.0550514e-16 
5174.9 3.3287688e-16 
5175.2 2.8357925e-16 
5175.6 2.6882502e-16 
5175.9 2.8503736e-16 
5176.3 3.1546953e-16 
5176.5 2.8383781e-16 
5176.9 2.4584115e-16 
5177.2 2.429246e-16 
5177.6 3.1401644e-16 
5177.9 2.8916059e-16 
5178.3 3.1829737e-16 
5178.6 2.8409031e-16 
5179.0 3.069037e-16 
5179.3 2.900891e-16 
5179.7 2.5910059e-16 
5180.0 2.7148373e-16 
5180.4 2.8230627e-16 
5180.7 2.9557617e-16 
5181.1 2.8989009e-16 
5181.4 2.714082e-16 
5181.8 2.9592001e-16 
5182.1 3.1601993e-16 
5182.5 2.957536e-16 
5182.8 2.8842696e-16 
5183.2 2.9466077e-16 
5183.5 2.8486224e-16 
5183.8 2.9679377e-16 
5184.2 3.6050346e-16 
5184.5 2.7854152e-16 
5184.9 3.190442e-16 
5185.2 2.5350487e-16 
5185.6 2.8317533e-16 
5185.9 3.3568578e-16 
5186.3 2.9884308e-16 
5186.6 2.8823346e-16 
5186.9 2.8882744e-16 
5187.2 3.3179e-16 
5187.6 2.6343101e-16 
5187.9 2.8840393e-16 
5188.3 3.0147123e-16 
5188.6 2.3840326e-16 
5189.0 2.9353808e-16 
5189.3 2.8806637e-16 
5189.7 2.7872881e-16 
5190.0 3.2060478e-16 
5190.4 2.9836363e-16 
5190.7 3.0286217e-16 
5191.1 2.6854774e-16 
5191.4 2.8361219e-16 
5191.8 3.1018036e-16 
5192.1 3.3014007e-16 
5192.5 3.1033547e-16 
5192.8 2.9135084e-16 
5193.2 2.9628444e-16 
5193.5 2.818593e-16 
5193.9 3.1843953e-16 
5194.2 3.2529939e-16 
5194.6 3.0018223e-16 
5194.9 2.9803016e-16 
5195.3 2.8910569e-16 
5195.6 3.1797408e-16 
5196.0 2.8520616e-16 
5196.3 3.4426482e-16 
5196.7 3.1123784e-16 
5196.9 2.7852209e-16 
5197.3 2.7418872e-16 
5197.6 2.7047929e-16 
5198.0 3.0212642e-16 
5198.3 2.9289168e-16 
5198.7 3.260528e-16 
5199.0 3.1854473e-16 
5199.4 3.2834495e-16 
5199.7 2.8058679e-16 
5200.1 3.0480354e-16 
5200.4 2.8791258e-16 
5200.8 3.2733008e-16 
5201.1 2.7562298e-16 
5201.5 2.5895664e-16 
5201.8 2.8927807e-16 
5202.2 2.8043736e-16 
5202.5 2.8935778e-16 
5202.9 3.3452912e-16 
5203.2 3.1946946e-16 
5203.6 2.8325267e-16 
5203.9 3.2552349e-16 
5204.3 2.9441302e-16 
5204.6 2.6342798e-16 
5205.0 2.7854439e-16 
5205.3 2.7953026e-16 
5205.7 2.5744098e-16 
5206.0 2.7601111e-16 
5206.4 2.6438799e-16 
5206.7 2.900604e-16 
5207.1 3.3603782e-16 
5207.3 2.9586222e-16 
5207.7 2.8166252e-16 
5208.0 3.069267e-16 
5208.4 3.1993479e-16 
5208.7 2.8188604e-16 
5209.1 2.8787463e-16 
5209.5 2.8780311e-16 
5209.8 3.2144923e-16 
5210.2 2.9010609e-16 
5210.5 2.6113869e-16 
5210.9 2.7409568e-16 
5211.2 3.0482738e-16 
5211.6 3.0710895e-16 
5211.9 2.6740022e-16 
5212.3 2.6489536e-16 
5212.6 3.1380866e-16 
5213.0 2.5110773e-16 
5213.3 3.2700998e-16 
5213.7 2.7697719e-16 
5214.0 2.8143216e-16 
5214.4 3.3378819e-16 
5214.7 2.6832169e-16 
5215.1 3.0663621e-16 
5215.4 3.0489645e-16 
5215.8 3.0578655e-16 
5216.1 3.0965792e-16 
5216.5 2.9571191e-16 
5216.8 2.4348718e-16 
5217.2 2.9797188e-16 
5217.4 2.8397533e-16 
5217.8 3.1573252e-16 
5218.1 3.1801267e-16 
5218.5 2.8910241e-16 
5218.8 3.4597288e-16 
5219.2 3.0204987e-16 
5219.5 2.7734172e-16 
5219.9 3.0012339e-16 
5220.2 3.337232e-16 
5220.6 3.3194177e-16 
5220.9 2.7431849e-16 
5221.3 2.7974308e-16 
5221.6 2.9313534e-16 
5222.0 2.7722588e-16 
5222.4 2.7612232e-16 
5222.7 2.8543932e-16 
5223.1 3.2971387e-16 
5223.4 3.233786e-16 
5223.8 2.6825484e-16 
5224.1 2.8460994e-16 
5224.5 2.8230887e-16 
5224.8 3.2508932e-16 
5225.2 3.2120383e-16 
5225.5 3.0119321e-16 
5225.9 2.7201298e-16 
5226.2 3.0853556e-16 
5226.6 2.8359267e-16 
5226.9 2.8509538e-16 
5227.3 2.6401236e-16 
5227.6 2.4618141e-16 
5227.9 2.8567821e-16 
5228.2 2.5993189e-16 
5228.6 2.8885166e-16 
5228.9 2.8816044e-16 
5229.3 3.2148026e-16 
5229.6 3.0768877e-16 
5230.0 3.0686828e-16 
5230.3 2.8878869e-16 
5230.7 2.8712023e-16 
5231.1 2.981898e-16 
5231.4 3.261736e-16 
5231.8 2.9664776e-16 
5232.1 2.6314094e-16 
5232.5 2.948719e-16 
5232.8 2.769334e-16 
5233.2 2.8644134e-16 
5233.5 2.757869e-16 
5233.9 2.9434718e-16 
5234.2 2.8281783e-16 
5234.6 2.9845373e-16 
5234.9 2.6007444e-16 
5235.3 2.923581e-16 
5235.6 2.9006586e-16 
5236.0 2.843031e-16 
5236.3 2.8390741e-16 
5236.7 3.2527882e-16 
5237.0 3.2963519e-16 
5237.4 3.0879318e-16 
5237.8 3.5785792e-16 
5238.0 3.0084788e-16 
5238.4 3.4612059e-16 
5238.7 3.1973718e-16 
5239.1 2.8620776e-16 
5239.4 2.4937413e-16 
5239.8 2.801433e-16 
5240.1 3.0904006e-16 
5240.5 2.9884449e-16 
5240.8 2.9974064e-16 
5241.2 2.8442134e-16 
5241.5 2.8838942e-16 
5241.9 3.4776639e-16 
5242.2 3.0129232e-16 
5242.6 2.867118e-16 
5242.9 2.7748546e-16 
5243.3 2.6093339e-16 
5243.7 2.9574562e-16 
5244.0 2.911615e-16 
5244.4 3.0030292e-16 
5244.7 3.0117152e-16 
5245.1 3.1111412e-16 
5245.4 2.7332004e-16 
5245.8 2.8511157e-16 
5246.1 2.7431565e-16 
5246.5 2.8762099e-16 
5246.8 2.8525586e-16 
5247.2 3.2027987e-16 
5247.5 3.0011671e-16 
5247.9 2.9151268e-16 
5248.2 2.6485869e-16 
5248.5 3.2331426e-16 
5248.9 2.741851e-16 
5249.2 2.8960726e-16 
5249.6 3.0542671e-16 
5249.9 3.0890738e-16 
5250.3 3.0330019e-16 
5250.6 3.3660803e-16 
5251.0 3.0626343e-16 
5251.3 2.9250261e-16 
5251.7 2.3549878e-16 
5252.0 3.053125e-16 
5252.4 3.1660924e-16 
5252.7 3.0068519e-16 
5253.1 3.14666e-16 
5253.5 3.5267416e-16 
5253.8 2.5750568e-16 
5254.2 2.8532606e-16 
5254.5 3.3132408e-16 
5254.9 2.7144105e-16 
5255.2 3.3385036e-16 
5255.6 2.7119306e-16 
5255.9 2.9840773e-16 
5256.3 3.0857522e-16 
5256.6 2.8280638e-16 
5257.0 3.150355e-16 
5257.3 2.9277756e-16 
5257.7 2.955039e-16 
5258.1 3.2621913e-16 
5258.4 2.5689491e-16 
5258.7 2.8494279e-16 
5259.0 3.1975343e-16 
5259.4 2.8192366e-16 
5259.7 2.6923124e-16 
5260.1 2.9783853e-16 
5260.4 3.1569971e-16 
5260.8 3.0619405e-16 
5261.1 3.0177969e-16 
5261.5 2.8968908e-16 
5261.9 3.3235406e-16 
5262.2 2.9721336e-16 
5262.6 3.0399186e-16 
5262.9 3.108697e-16 
5263.3 2.46325e-16 
5263.6 2.6460257e-16 
5264.0 3.1357537e-16 
5264.3 2.7937664e-16 
5264.7 3.0363037e-16 
5265.0 2.9532722e-16 
5265.4 2.5950652e-16 
5265.8 2.6367696e-16 
5266.1 2.6263823e-16 
5266.5 2.649584e-16 
5266.8 2.8059876e-16 
5267.2 2.7328294e-16 
5267.5 2.656637e-16 
5267.9 2.8633535e-16 
5268.2 3.299578e-16 
5268.6 3.2022906e-16 
5268.8 2.8641991e-16 
5269.2 2.9378307e-16 
5269.6 2.7157913e-16 
5269.9 2.6665518e-16 
5270.3 2.7154014e-16 
5270.6 3.0685326e-16 
5271.0 3.0331551e-16 
5271.3 3.0777869e-16 
5271.7 3.3364694e-16 
5272.0 2.7571609e-16 
5272.4 2.9355531e-16 
5272.8 2.9844086e-16 
5273.1 3.1159339e-16 
5273.5 3.1876829e-16 
5273.8 3.12053e-16 
5274.2 2.9199442e-16 
5274.5 2.9078399e-16 
5274.9 2.8136497e-16 
5275.2 2.9828228e-16 
5275.6 3.3780638e-16 
5275.9 3.0167512e-16 
5276.3 2.8223169e-16 
5276.7 2.5270019e-16 
5277.0 2.8430549e-16 
5277.4 2.9191831e-16 
5277.7 3.2986192e-16 
5278.1 2.5501058e-16 
5278.4 2.7105998e-16 
5278.8 2.6585256e-16 
5279.1 2.3572015e-16 
5279.4 2.8693407e-16 
5279.8 2.9782232e-16 
5280.1 2.7079772e-16 
5280.5 3.4209002e-16 
5280.8 2.8016387e-16 
5281.2 3.2651403e-16 
5281.5 2.8673935e-16 
5281.9 3.3541352e-16 
5282.2 2.6858871e-16 
5282.6 2.6026116e-16 
5283.0 2.7750096e-16 
5283.3 2.8971012e-16 
5283.7 2.765289e-16 
5284.0 2.959822e-16 
5284.4 3.009435e-16 
5284.7 2.5835371e-16 
5285.1 2.4947721e-16 
5285.5 2.7057166e-16 
5285.8 2.4774813e-16 
5286.2 3.0972338e-16 
5286.5 3.2582408e-16 
5286.9 3.0998706e-16 
5287.2 2.6906588e-16 
5287.6 2.9762698e-16 
5287.9 2.673017e-16 
5288.3 3.1846253e-16 
5288.7 3.0268935e-16 
5289.0 2.9848439e-16 
5289.4 2.7964642e-16 
5289.6 2.5146298e-16 
5290.0 3.0351128e-16 
5290.3 2.9780019e-16 
5290.7 2.9075514e-16 
5291.1 3.2859568e-16 
5291.4 2.6333337e-16 
5291.8 2.6360806e-16 
5292.1 2.6024385e-16 
5292.5 2.7175295e-16 
5292.8 2.5025982e-16 
5293.2 3.2955518e-16 
5293.5 2.5871285e-16 
5293.9 2.6468245e-16 
5294.3 2.8208785e-16 
5294.6 3.3776923e-16 
5295.0 3.4172065e-16 
5295.3 2.7068758e-16 
5295.7 3.1016444e-16 
5296.0 2.6938593e-16 
5296.4 3.0310151e-16 
5296.8 2.7363375e-16 
5297.1 2.7689118e-16 
5297.5 2.4296199e-16 
5297.8 3.0731194e-16 
5298.2 3.0515557e-16 
5298.5 3.0457417e-16 
5298.9 3.601451e-16 
5299.3 2.5145199e-16 
5299.6 2.7584934e-16 
5299.9 2.8054423e-16 
5300.2 3.0328247e-16 
5300.6 3.1340713e-16 
5300.9 3.0238031e-16 
5301.3 2.670686e-16 
5301.7 3.1443751e-16 
5302.0 2.8529225e-16 
5302.4 2.7060836e-16 
5302.7 2.6740373e-16 
5303.1 2.9155658e-16 
5303.4 2.8954177e-16 
5303.8 2.7710494e-16 
5304.2 2.8847432e-16 
5304.5 3.224429e-16 
5304.9 2.5583616e-16 
5305.2 3.0514868e-16 
5305.6 2.6284091e-16 
5305.9 3.3793103e-16 
5306.3 3.0159605e-16 
5306.7 2.3125836e-16 
5307.0 2.7965157e-16 
5307.4 3.043862e-16 
5307.7 2.5438466e-16 
5308.1 3.288995e-16 
5308.4 3.1241156e-16 
5308.8 3.0553673e-16 
5309.2 3.0825049e-16 
5309.5 2.8305383e-16 
5309.9 2.7355373e-16 
5310.1 3.0699328e-16 
5310.5 3.4959067e-16 
5310.8 3.352242e-16 
5311.2 3.1365014e-16 
5311.6 3.1523646e-16 
5311.9 3.0475009e-16 
5312.3 3.6857708e-16 
5312.6 3.3844101e-16 
5313.0 2.9869886e-16 
5313.4 2.9993125e-16 
5313.7 2.7761122e-16 
5314.1 2.8050965e-16 
5314.4 2.7182784e-16 
5314.8 3.150119e-16 
5315.1 2.9337763e-16 
5315.5 3.0005175e-16 
5315.9 2.9751168e-16 
5316.2 2.9543219e-16 
5316.6 3.0335379e-16 
5316.9 2.8489456e-16 
5317.3 2.7921846e-16 
5317.6 2.8930331e-16 
5318.0 3.0042676e-16 
5318.4 2.9797546e-16 
5318.7 2.899829e-16 
5319.1 3.0296533e-16 
5319.4 2.9793448e-16 
5319.8 3.0201148e-16 
5320.2 3.2234718e-16 
5320.4 3.0416135e-16 
5320.8 2.6170633e-16 
5321.1 2.5485202e-16 
5321.5 3.0330062e-16 
5321.8 2.6319507e-16 
5322.2 3.3108156e-16 
5322.6 3.0311665e-16 
5322.9 2.7634599e-16 
5323.3 3.1935824e-16 
5323.6 3.1353114e-16 
5324.0 3.1274663e-16 
5324.4 3.1946076e-16 
5324.7 3.0134938e-16 
5325.1 2.9560539e-16 
5325.4 2.8152856e-16 
5325.8 3.198204e-16 
5326.2 3.0322603e-16 
5326.5 2.9055035e-16 
5326.9 3.1525665e-16 
5327.2 2.629225e-16 
5327.6 3.0979289e-16 
5327.9 3.3893408e-16 
5328.3 2.7645158e-16 
5328.7 2.7073592e-16 
5329.0 3.5611033e-16 
5329.4 2.9859808e-16 
5329.7 2.7262242e-16 
5330.1 2.8872275e-16 
5330.5 3.0729831e-16 
5330.7 3.157801e-16 
5331.1 3.1286868e-16 
5331.4 2.859992e-16 
5331.8 3.5272217e-16 
5332.2 2.8385185e-16 
5332.5 2.8494402e-16 
5332.9 2.9781592e-16 
5333.2 3.0073563e-16 
5333.6 3.1860756e-16 
5334.0 3.1375621e-16 
5334.3 3.1653263e-16 
5334.7 3.1927506e-16 
5335.0 3.1157675e-16 
5335.4 2.9570942e-16 
5335.7 3.4291266e-16 
5336.1 3.3883818e-16 
5336.5 3.2506833e-16 
5336.8 2.4971157e-16 
5337.2 2.9979938e-16 
5337.5 2.9146269e-16 
5337.9 3.3852823e-16 
5338.3 3.2822082e-16 
5338.6 3.2712219e-16 
5339.0 3.1210323e-16 
5339.3 3.2217513e-16 
5339.7 3.1588002e-16 
5340.1 3.0863737e-16 
5340.4 2.6481903e-16 
5340.8 2.7545554e-16 
5341.0 2.8549057e-16 
5341.4 2.8624842e-16 
5341.8 3.0717442e-16 
5342.1 2.7767079e-16 
5342.5 3.2444754e-16 
5342.8 3.3506419e-16 
5343.2 3.1897812e-16 
5343.6 3.1692848e-16 
5343.9 2.5164354e-16 
5344.3 3.083227e-16 
5344.6 2.876008e-16 
5345.0 3.3016091e-16 
5345.4 2.52123e-16 
5345.7 3.4820722e-16 
5346.1 3.1645442e-16 
5346.4 3.1409435e-16 
5346.8 3.0172866e-16 
5347.2 2.7022837e-16 
5347.5 3.0597444e-16 
5347.9 2.9981631e-16 
5348.2 2.7573221e-16 
5348.6 2.6830042e-16 
5349.0 3.0903397e-16 
5349.3 3.0695327e-16 
5349.7 3.3911333e-16 
5350.0 2.8934485e-16 
5350.4 2.791381e-16 
5350.8 2.7903576e-16 
5351.1 2.980677e-16 
5351.4 2.8300535e-16 
5351.7 3.188947e-16 
5352.1 2.9218271e-16 
5352.5 2.8587813e-16 
5352.8 2.4430652e-16 
5353.2 3.0635982e-16 
5353.5 3.023395e-16 
5353.9 3.0392151e-16 
5354.3 2.9725101e-16 
5354.6 3.0885393e-16 
5355.0 2.866921e-16 
5355.4 2.8640754e-16 
5355.7 3.0940921e-16 
5356.1 3.2591442e-16 
5356.4 3.2755978e-16 
5356.8 3.2438898e-16 
5357.2 2.6590656e-16 
5357.5 3.3018796e-16 
5357.9 3.0888763e-16 
5358.2 2.9614564e-16 
5358.6 3.2636775e-16 
5359.0 3.3755746e-16 
5359.3 3.5328308e-16 
5359.7 3.3780662e-16 
5360.0 3.2597977e-16 
5360.4 2.9576651e-16 
5360.8 2.6265886e-16 
5361.1 2.7631983e-16 
5361.4 3.3198392e-16 
5361.7 3.1655768e-16 
5362.1 3.1214484e-16 
5362.5 3.1650802e-16 
5362.8 2.6784493e-16 
5363.2 3.0633598e-16 
5363.6 3.161929e-16 
5363.9 2.8650721e-16 
5364.3 3.6753002e-16 
5364.6 3.2577815e-16 
5365.0 2.7410382e-16 
5365.4 2.8824202e-16 
5365.7 3.1693124e-16 
5366.1 2.7095549e-16 
5366.4 2.9288333e-16 
5366.8 3.0718451e-16 
5367.2 2.7570991e-16 
5367.5 3.0508579e-16 
5367.9 3.0428625e-16 
5368.3 3.0534855e-16 
5368.6 3.2162242e-16 
5369.0 3.1292741e-16 
5369.3 3.1046022e-16 
5369.7 2.9904386e-16 
5370.1 2.7807273e-16 
5370.4 2.8763186e-16 
5370.8 2.6491473e-16 
5371.1 3.1899022e-16 
5371.5 3.2833927e-16 
5371.8 3.4290373e-16 
5372.1 2.9673461e-16 
5372.5 3.4296953e-16 
5372.9 2.9344523e-16 
5373.2 3.1538482e-16 
5373.6 3.0599074e-16 
5373.9 2.9306512e-16 
5374.3 3.0233638e-16 
5374.7 2.9758209e-16 
5375.0 3.0309025e-16 
5375.4 2.9477911e-16 
5375.8 3.227168e-16 
5376.1 3.212184e-16 
5376.5 3.5278699e-16 
5376.8 3.4184942e-16 
5377.2 2.9298965e-16 
5377.6 2.8741849e-16 
5377.9 2.8713915e-16 
5378.3 3.0007431e-16 
5378.7 3.1232078e-16 
5379.0 3.1183625e-16 
5379.4 3.4576295e-16 
5379.7 3.2671005e-16 
5380.1 3.1852325e-16 
5380.5 3.0380386e-16 
5380.8 2.7799381e-16 
5381.2 3.2900895e-16 
5381.5 2.9801278e-16 
5381.9 3.345683e-16 
5382.2 3.5147692e-16 
5382.5 3.0922826e-16 
5382.9 3.274419e-16 
5383.3 3.1305239e-16 
5383.6 3.0672541e-16 
5384.0 3.0605511e-16 
5384.4 2.7881387e-16 
5384.7 3.1043444e-16 
5385.1 2.9271201e-16 
5385.4 2.9337209e-16 
5385.8 2.9997134e-16 
5386.2 3.1108987e-16 
5386.5 3.3264969e-16 
5386.9 2.8696318e-16 
5387.3 3.0860484e-16 
5387.6 2.8350208e-16 
5388.0 2.7094924e-16 
5388.3 2.833763e-16 
5388.7 2.4849798e-16 
5389.1 3.1778221e-16 
5389.4 3.3594871e-16 
5389.8 2.6828444e-16 
5390.2 3.262361e-16 
5390.5 2.5712003e-16 
5390.9 3.0345045e-16 
5391.2 2.8654153e-16 
5391.6 2.7866054e-16 
5392.0 2.7079067e-16 
5392.2 3.1020199e-16 
5392.6 2.9008813e-16 
5393.0 3.0975568e-16 
5393.3 2.9216044e-16 
5393.7 3.1501086e-16 
5394.1 2.9606009e-16 
5394.4 2.7064958e-16 
5394.8 2.7159836e-16 
5395.1 2.8712673e-16 
5395.5 2.9108942e-16 
5395.9 3.1571586e-16 
5396.2 2.9970352e-16 
5396.6 2.8897185e-16 
5397.0 2.832684e-16 
5397.3 3.2191664e-16 
5397.7 3.4501247e-16 
5398.1 2.9775264e-16 
5398.4 2.6258105e-16 
5398.8 2.6768186e-16 
5399.1 2.6684003e-16 
5399.5 2.7135079e-16 
5399.9 2.6453828e-16 
5400.2 2.7469209e-16 
5400.6 3.3446295e-16 
5401.0 3.2485221e-16 
5401.3 2.9992024e-16 
5401.7 3.0251256e-16 
5402.1 3.1379518e-16 
5402.4 2.8836765e-16 
5402.7 3.3745767e-16 
5403.0 3.1099238e-16 
5403.4 2.769347e-16 
5403.8 2.6411137e-16 
5404.1 3.0481782e-16 
5404.5 3.0350821e-16 
5404.9 3.272021e-16 
5405.2 3.0933606e-16 
5405.6 2.960715e-16 
5406.0 3.073049e-16 
5406.3 3.0192197e-16 
5406.7 2.9503269e-16 
5407.0 2.9132586e-16 
5407.4 3.3854834e-16 
5407.8 2.9928824e-16 
5408.1 3.3575699e-16 
5408.5 3.2268488e-16 
5408.9 3.0660932e-16 
5409.2 2.917819e-16 
5409.6 2.9716805e-16 
5410.0 3.145968e-16 
5410.3 2.8540813e-16 
5410.7 2.9961262e-16 
5411.1 2.7846299e-16 
5411.4 3.3667704e-16 
5411.8 2.8587264e-16 
5412.1 3.1179816e-16 
5412.5 3.019865e-16 
5412.8 2.6319921e-16 
5413.1 3.0327529e-16 
5413.5 3.1708072e-16 
5413.9 2.966557e-16 
5414.2 3.0705251e-16 
5414.6 3.0005046e-16 
5415.0 2.5489426e-16 
5415.3 3.0653209e-16 
5415.7 2.7783167e-16 
5416.1 3.4986718e-16 
5416.4 2.9672245e-16 
5416.8 2.653093e-16 
5417.2 2.8535173e-16 
5417.5 3.0236941e-16 
5417.9 3.1684952e-16 
5418.3 2.8732774e-16 
5418.6 2.7959237e-16 
5419.0 3.2847728e-16 
5419.3 2.7155693e-16 
5419.7 3.1894386e-16 
5420.1 3.1626378e-16 
5420.4 2.950117e-16 
5420.8 3.5638026e-16 
5421.2 3.3410291e-16 
5421.5 3.0111395e-16 
5421.9 3.063264e-16 
5422.3 2.6837011e-16 
5422.6 2.9055777e-16 
5423.0 3.1111963e-16 
5423.3 3.0644789e-16 
5423.6 3.2667656e-16 
5424.0 2.7476367e-16 
5424.4 2.7724304e-16 
5424.7 2.9074411e-16 
5425.1 2.5989887e-16 
5425.5 3.1852575e-16 
5425.8 3.0216284e-16 
5426.2 3.3399924e-16 
5426.6 3.097926e-16 
5426.9 2.904474e-16 
5427.3 2.9107944e-16 
5427.6 3.3625124e-16 
5428.0 3.132535e-16 
5428.4 3.148679e-16 
5428.7 3.3103018e-16 
5429.1 3.1189317e-16 
5429.5 2.9355271e-16 
5429.8 2.9530869e-16 
5430.2 3.0161747e-16 
5430.6 2.7951342e-16 
5430.9 3.1279068e-16 
5431.3 2.9414208e-16 
5431.7 2.9719573e-16 
5432.0 2.8918918e-16 
5432.4 2.8741746e-16 
5432.8 3.0337492e-16 
5433.1 2.9549197e-16 
5433.4 3.1066169e-16 
5433.8 3.1540923e-16 
5434.1 2.810607e-16 
5434.5 3.0630275e-16 
5434.9 3.0376645e-16 
5435.2 3.2512289e-16 
5435.6 3.0456259e-16 
5436.0 2.9282554e-16 
5436.3 3.0080044e-16 
5436.7 3.0639666e-16 
5437.1 3.1784621e-16 
5437.4 3.2298809e-16 
5437.8 3.2686052e-16 
5438.2 2.8578898e-16 
5438.5 2.9074618e-16 
5438.9 3.387069e-16 
5439.3 3.0054232e-16 
5439.6 3.0404225e-16 
5440.0 2.8876011e-16 
5440.4 2.9824823e-16 
5440.7 2.8555602e-16 
5441.1 3.1720844e-16 
5441.5 2.9268134e-16 
5441.8 2.6921437e-16 
5442.2 3.1476661e-16 
5442.6 3.0506025e-16 
5442.9 3.1021138e-16 
5443.3 3.1337576e-16 
5443.6 2.9308639e-16 
5443.9 2.888935e-16 
5444.3 3.2998655e-16 
5444.7 2.8189691e-16 
5445.0 2.7499643e-16 
5445.4 2.80426e-16 
5445.8 3.1031722e-16 
5446.1 3.3023567e-16 
5446.5 3.0323334e-16 
5446.9 2.8571162e-16 
5447.2 2.872279e-16 
5447.6 2.8131627e-16 
5448.0 3.0781363e-16 
5448.3 3.0342813e-16 
5448.7 3.2598118e-16 
5449.1 3.5934243e-16 
5449.4 3.0280114e-16 
5449.8 2.9975873e-16 
5450.2 3.0175786e-16 
5450.5 2.8780359e-16 
5450.9 3.1282294e-16 
5451.3 3.3409356e-16 
5451.6 3.1214442e-16 
5452.0 3.4808796e-16 
5452.4 2.9929836e-16 
5452.7 2.846502e-16 
5453.1 2.8761581e-16 
5453.5 2.8678088e-16 
5453.8 3.490951e-16 
5454.1 2.8578904e-16 
5454.5 2.7224158e-16 
5454.8 2.7233612e-16 
5455.2 2.4843416e-16 
5455.6 3.0276184e-16 
5455.9 2.9940188e-16 
5456.3 3.3942833e-16 
5456.7 3.0613653e-16 
5457.0 2.8922782e-16 
5457.4 2.9638636e-16 
5457.8 3.1096846e-16 
5458.1 2.9732603e-16 
5458.5 2.9527642e-16 
5458.9 2.6695418e-16 
5459.2 3.1890931e-16 
5459.6 3.0320268e-16 
5460.0 3.0087151e-16 
5460.4 3.0594736e-16 
5460.7 3.2183611e-16 
5461.1 3.2124045e-16 
5461.5 2.926156e-16 
5461.8 3.1969048e-16 
5462.2 2.8669848e-16 
5462.6 3.2629798e-16 
5462.9 3.2755736e-16 
5463.3 2.5990462e-16 
5463.7 2.7127832e-16 
5464.0 2.7517529e-16 
5464.3 2.4674341e-16 
5464.7 3.3323996e-16 
5465.0 3.2965422e-16 
5465.4 3.242587e-16 
5465.8 3.2994368e-16 
5466.1 3.0627196e-16 
5466.5 3.0423052e-16 
5466.9 3.1342076e-16 
5467.2 2.9824765e-16 
5467.6 3.2427231e-16 
5468.0 2.8184692e-16 
5468.3 3.1514849e-16 
5468.7 2.8118216e-16 
5469.1 3.1647416e-16 
5469.5 2.9817617e-16 
5469.8 3.1549687e-16 
5470.2 3.0025998e-16 
5470.6 2.7890833e-16 
5470.9 3.073243e-16 
5471.3 3.2776479e-16 
5471.7 2.9212775e-16 
5472.0 2.8537203e-16 
5472.4 2.9931829e-16 
5472.8 2.9409248e-16 
5473.1 3.1154765e-16 
5473.5 3.0487033e-16 
5473.9 3.1702603e-16 
5474.2 3.3821352e-16 
5474.5 3.147428e-16 
5474.9 3.1528472e-16 
5475.3 2.8241591e-16 
5475.6 3.2820434e-16 
5476.0 3.020184e-16 
5476.4 2.9506458e-16 
5476.7 2.8733031e-16 
5477.1 2.9167667e-16 
5477.5 3.0537084e-16 
5477.8 2.8128919e-16 
5478.2 2.8724309e-16 
5478.6 2.8613782e-16 
5478.9 2.9566384e-16 
5479.3 3.3054035e-16 
5479.7 3.0668882e-16 
5480.0 3.2218224e-16 
5480.4 2.7904951e-16 
5480.8 3.1414083e-16 
5481.2 2.9542255e-16 
5481.5 2.8831239e-16 
5481.9 2.7061757e-16 
5482.3 2.9428082e-16 
5482.6 3.0694812e-16 
5483.0 2.6906396e-16 
5483.4 3.0800367e-16 
5483.7 3.1698868e-16 
5484.1 3.3241613e-16 
5484.5 3.2138374e-16 
5484.7 3.1872363e-16 
5485.1 3.1789046e-16 
5485.5 3.0689542e-16 
5485.9 3.1626782e-16 
5486.2 3.0411432e-16 
5486.6 3.1174517e-16 
5487.0 3.0213332e-16 
5487.3 2.9153394e-16 
5487.7 3.0056546e-16 
5488.1 3.2741877e-16 
5488.4 3.023028e-16 
5488.8 2.8831826e-16 
5489.2 2.8853506e-16 
5489.6 3.2773728e-16 
5489.9 2.9032999e-16 
5490.3 2.8993057e-16 
5490.7 3.0259511e-16 
5491.0 3.2880073e-16 
5491.4 3.0189976e-16 
5491.8 2.7637053e-16 
5492.1 3.1119575e-16 
5492.5 3.2397183e-16 
5492.9 3.0408026e-16 
5493.3 3.0132647e-16 
5493.6 3.0379728e-16 
5494.0 3.0530789e-16 
5494.4 3.0568578e-16 
5494.7 3.1930934e-16 
5495.0 2.9886459e-16 
5495.4 2.9302399e-16 
5495.7 3.0607408e-16 
5496.1 3.1630981e-16 
5496.5 3.1177356e-16 
5496.9 3.152516e-16 
5497.2 3.2380435e-16 
5497.6 2.9786753e-16 
5498.0 3.0617371e-16 
5498.3 3.0806209e-16 
5498.7 3.0838057e-16 
5499.1 3.0401765e-16 
5499.4 2.9541099e-16 
5499.8 2.9342984e-16 
5500.2 2.9422407e-16 
5500.6 2.8703671e-16 
5500.9 3.0461699e-16 
5501.3 3.2601194e-16 
5501.7 3.3873539e-16 
5502.0 3.1181273e-16 
5502.4 2.8193785e-16 
5502.8 3.1722665e-16 
5503.2 3.0860873e-16 
5503.5 3.0198215e-16 
5503.9 3.1992304e-16 
5504.3 2.8956903e-16 
5504.6 2.9572723e-16 
5505.0 3.2017997e-16 
5505.3 3.1614304e-16 
5505.6 3.2689079e-16 
5506.0 3.288966e-16 
5506.4 3.1451323e-16 
5506.8 3.0342309e-16 
5507.1 3.0032675e-16 
5507.5 2.9987201e-16 
5507.9 2.5863002e-16 
5508.2 2.7620845e-16 
5508.6 3.1414136e-16 
5509.0 3.1203036e-16 
5509.4 2.7902384e-16 
5509.7 3.083392e-16 
5510.1 2.8635481e-16 
5510.5 3.021324e-16 
5510.8 2.9763243e-16 
5511.2 3.0481817e-16 
5511.6 3.1064229e-16 
5512.0 3.0545923e-16 
5512.3 3.0100685e-16 
5512.7 3.0507996e-16 
5513.1 2.9711846e-16 
5513.4 2.7763539e-16 
5513.8 3.1815967e-16 
5514.2 2.8165515e-16 
5514.6 3.3447364e-16 
5514.9 3.2054213e-16 
5515.3 3.3101099e-16 
5515.6 2.9125566e-16 
5515.9 2.7523027e-16 
5516.3 3.0663724e-16 
5516.7 2.8716704e-16 
5517.1 3.2109643e-16 
5517.4 3.3592603e-16 
5517.8 3.1099084e-16 
5518.2 2.9886713e-16 
5518.5 2.8616486e-16 
5518.9 3.1014063e-16 
5519.3 3.0262986e-16 
5519.7 2.978991e-16 
5520.0 3.2062899e-16 
5520.4 3.3112536e-16 
5520.8 3.3136329e-16 
5521.1 3.2049946e-16 
5521.5 3.0580624e-16 
5521.9 3.2569606e-16 
5522.3 3.1186513e-16 
5522.6 3.1455342e-16 
5523.0 3.2245592e-16 
5523.4 3.1378087e-16 
5523.8 3.717047e-16 
5524.1 3.2516148e-16 
5524.5 3.0772405e-16 
5524.9 2.6250763e-16 
5525.2 3.5395736e-16 
5525.6 3.8106452e-16 
5525.9 3.0159846e-16 
5526.3 2.8767006e-16 
5526.6 2.9035683e-16 
5527.0 3.248032e-16 
5527.4 3.0407951e-16 
5527.7 2.9189204e-16 
5528.1 2.6361303e-16 
5528.5 3.2177451e-16 
5528.9 2.9708229e-16 
5529.2 2.8580062e-16 
5529.6 2.7787249e-16 
5530.0 3.1358814e-16 
5530.4 2.8060593e-16 
5530.7 3.2331946e-16 
5531.1 2.6760954e-16 
5531.5 2.8595525e-16 
5531.8 2.9192989e-16 
5532.2 2.9374014e-16 
5532.6 2.890946e-16 
5533.0 3.1028369e-16 
5533.3 2.9599285e-16 
5533.7 3.0879834e-16 
5534.1 2.9781834e-16 
5534.5 3.013765e-16 
5534.8 3.2263495e-16 
5535.2 3.3181894e-16 
5535.6 3.1574756e-16 
5535.9 2.7131027e-16 
5536.2 3.1499423e-16 
5536.6 2.3879548e-16 
5537.0 2.9596398e-16 
5537.3 2.8795212e-16 
5537.7 3.0005985e-16 
5538.1 3.0183504e-16 
5538.5 3.2387365e-16 
5538.8 2.7400509e-16 
5539.2 3.3975598e-16 
5539.6 3.0299892e-16 
5539.9 3.0784046e-16 
5540.3 3.2543046e-16 
5540.7 3.2722721e-16 
5541.1 2.8273337e-16 
5541.4 3.0824097e-16 
5541.8 3.1819202e-16 
5542.2 3.10743e-16 
5542.6 3.1210316e-16 
5542.9 2.922658e-16 
5543.3 3.098389e-16 
5543.7 2.9277561e-16 
5544.1 3.3367247e-16 
5544.4 3.3712605e-16 
5544.8 3.666607e-16 
5545.2 3.2569711e-16 
5545.5 3.0056305e-16 
5545.9 3.1353167e-16 
5546.3 3.0266584e-16 
5546.6 3.1663773e-16 
5546.9 3.0840963e-16 
5547.3 3.0061565e-16 
5547.7 3.2333227e-16 
5548.1 3.3768915e-16 
5548.4 2.8214114e-16 
5548.8 3.2708293e-16 
5549.2 3.0609044e-16 
5549.6 3.0341715e-16 
5549.9 2.6507094e-16 
5550.3 2.9395602e-16 
5550.7 2.8558447e-16 
5551.1 2.9640363e-16 
5551.4 3.0372411e-16 
5551.8 3.2080485e-16 
5552.2 2.9667038e-16 
5552.5 3.1623229e-16 
5552.9 2.9829841e-16 
5553.3 2.9435231e-16 
5553.7 3.190549e-16 
5554.0 2.9413707e-16 
5554.4 2.7513046e-16 
5554.8 3.1580349e-16 
5555.2 3.2755187e-16 
5555.5 2.9350044e-16 
5555.9 2.9888169e-16 
5556.3 3.166513e-16 
5556.7 2.6939087e-16 
5556.9 2.9830109e-16 
5557.3 3.057632e-16 
5557.7 3.0156923e-16 
5558.1 3.2061623e-16 
5558.4 3.1070952e-16 
5558.8 3.2510642e-16 
5559.2 3.0328105e-16 
5559.6 3.1816078e-16 
5559.9 3.2042233e-16 
5560.3 3.0073304e-16 
5560.7 3.0054214e-16 
5561.1 3.0692071e-16 
5561.4 2.984876e-16 
5561.8 2.872644e-16 
5562.2 3.3875573e-16 
5562.6 3.0855781e-16 
5562.9 2.9081403e-16 
5563.3 2.9449578e-16 
5563.7 2.8048202e-16 
5564.1 2.9369636e-16 
5564.4 3.2519287e-16 
5564.8 3.1832146e-16 
5565.2 3.0369659e-16 
5565.6 2.7709585e-16 
5565.9 2.8611876e-16 
5566.3 3.2777731e-16 
5566.7 3.1925722e-16 
5567.0 3.1332435e-16 
5567.3 2.8726171e-16 
5567.7 3.1259696e-16 
5568.1 2.9929333e-16 
5568.5 2.6992032e-16 
5568.8 3.0036955e-16 
5569.2 3.3504096e-16 
5569.6 3.1729612e-16 
5570.0 3.0154819e-16 
5570.3 3.1036243e-16 
5570.7 3.1579254e-16 
5571.1 3.0202865e-16 
5571.5 3.3428397e-16 
5571.8 2.912874e-16 
5572.2 3.3387606e-16 
5572.6 3.2348654e-16 
5573.0 3.0909648e-16 
5573.3 3.1782207e-16 
5573.7 2.8712008e-16 
5574.1 2.9127601e-16 
5574.5 2.9047604e-16 
5574.8 2.9178913e-16 
5575.2 3.0951033e-16 
5575.6 3.0754069e-16 
5576.0 3.1567991e-16 
5576.3 3.014081e-16 
5576.7 3.3685004e-16 
5577.1 3.1870035e-16 
5577.4 3.0589502e-16 
5577.7 3.0088095e-16 
5578.1 3.0119909e-16 
5578.5 2.9939738e-16 
5578.9 3.0612873e-16 
5579.2 2.8790373e-16 
5579.6 3.1278461e-16 
5580.0 2.7932743e-16 
5580.4 3.161058e-16 
5580.7 3.2773672e-16 
5581.1 3.2418505e-16 
5581.5 2.994121e-16 
5581.9 3.0573895e-16 
5582.2 3.205988e-16 
5582.6 2.9161826e-16 
5583.0 3.1875065e-16 
5583.4 2.9308032e-16 
5583.8 3.0185285e-16 
5584.1 3.0018365e-16 
5584.5 2.9844549e-16 
5584.9 3.1495164e-16 
5585.3 3.3520332e-16 
5585.6 3.3329381e-16 
5586.0 3.0778535e-16 
5586.4 2.9587416e-16 
5586.8 3.2189379e-16 
5587.1 3.0757403e-16 
5587.5 2.8003444e-16 
5587.8 3.007347e-16 
5588.2 2.8120692e-16 
5588.5 3.0703652e-16 
5588.9 3.171658e-16 
5589.3 3.2615921e-16 
5589.7 3.1391165e-16 
5590.1 2.9115061e-16 
5590.4 3.1724254e-16 
5590.8 3.4449531e-16 
5591.2 3.1288318e-16 
5591.6 3.0346121e-16 
5591.9 3.2892639e-16 
5592.3 3.0119504e-16 
5592.7 3.1231566e-16 
5593.1 3.0601428e-16 
5593.4 3.2620391e-16 
5593.8 3.1280048e-16 
5594.2 3.2025001e-16 
5594.6 2.8795947e-16 
5594.9 2.9610903e-16 
5595.3 2.8686718e-16 
5595.7 3.120136e-16 
5596.1 3.1878749e-16 
5596.5 2.7048927e-16 
5596.8 2.9619255e-16 
5597.2 3.180477e-16 
5597.6 3.0840076e-16 
5597.9 2.6750974e-16 
5598.2 2.8909426e-16 
5598.6 3.1312952e-16 
5599.0 3.0617588e-16 
5599.4 3.1977612e-16 
5599.7 3.0423398e-16 
5600.1 2.9736644e-16 
5600.5 2.8849493e-16 
5600.9 3.084981e-16 
5601.3 3.1129773e-16 
5601.6 3.0912523e-16 
5602.0 3.3892563e-16 
5602.4 2.9545955e-16 
5602.8 3.3057221e-16 
5603.1 2.7755905e-16 
5603.5 3.2187036e-16 
5603.9 3.0751798e-16 
5604.3 3.3546382e-16 
5604.7 3.0105121e-16 
5605.0 2.881717e-16 
5605.4 2.9709526e-16 
5605.8 3.1807166e-16 
5606.2 3.286711e-16 
5606.5 3.0508379e-16 
5606.9 3.0193927e-16 
5607.3 3.0386295e-16 
5607.7 3.0564267e-16 
5608.1 2.9340448e-16 
5608.3 3.4749155e-16 
5608.7 3.0972648e-16 
5609.1 3.1641766e-16 
5609.5 3.1127585e-16 
5609.8 3.1731652e-16 
5610.2 3.2077129e-16 
5610.6 3.2373029e-16 
5611.0 3.0821535e-16 
5611.4 3.020473e-16 
5611.7 3.2426646e-16 
5612.1 3.0087915e-16 
5612.5 3.0594077e-16 
5612.9 3.0937342e-16 
5613.2 3.2638358e-16 
5613.6 3.2812989e-16 
5614.0 2.8614473e-16 
5614.4 2.9500819e-16 
5614.8 3.09011e-16 
5615.1 2.9625312e-16 
5615.5 2.8131942e-16 
5615.9 2.9036545e-16 
5616.3 2.6948822e-16 
5616.6 2.9357754e-16 
5617.0 3.2084816e-16 
5617.4 3.1199688e-16 
5617.8 3.0063875e-16 
5618.2 2.9289433e-16 
5618.4 3.0619784e-16 
5618.8 2.9119779e-16 
5619.2 3.1437399e-16 
5619.6 2.9084938e-16 
5620.0 3.3035297e-16 
5620.3 3.1990766e-16 
5620.7 3.1301903e-16 
5621.1 3.0103871e-16 
5621.5 3.0398463e-16 
5621.8 2.8610653e-16 
5622.2 3.2930843e-16 
5622.6 3.1658206e-16 
5623.0 2.9952556e-16 
5623.4 2.7478771e-16 
5623.7 3.0528301e-16 
5624.1 3.1147611e-16 
5624.5 3.0726547e-16 
5624.9 2.9683543e-16 
5625.3 3.1285934e-16 
5625.6 3.1687432e-16 
5626.0 3.4701197e-16 
5626.4 3.3960696e-16 
5626.8 3.1652868e-16 
5627.2 3.1955197e-16 
5627.5 3.4127385e-16 
5627.9 3.2733984e-16 
5628.3 2.8183628e-16 
5628.7 2.7649961e-16 
5628.9 3.1251798e-16 
5629.3 2.8515094e-16 
5629.7 2.9595859e-16 
5630.1 3.0063869e-16 
5630.5 3.3018716e-16 
5630.8 2.8430696e-16 
5631.2 2.8770736e-16 
5631.6 3.1958762e-16 
5632.0 3.0520433e-16 
5632.4 3.0328688e-16 
5632.7 2.9914e-16 
5633.1 2.9668133e-16 
5633.5 3.0540771e-16 
5633.9 3.1995272e-16 
5634.3 3.093755e-16 
5634.6 3.0112515e-16 
5635.0 2.980588e-16 
5635.4 3.09654e-16 
5635.8 3.5595569e-16 
5636.2 2.9678754e-16 
5636.5 2.9279508e-16 
5636.9 3.19319e-16 
5637.3 3.0854607e-16 
5637.7 3.0757105e-16 
5638.1 3.3858024e-16 
5638.4 3.4070809e-16 
5638.8 3.3609421e-16 
5639.1 3.053922e-16 
5639.5 3.1298398e-16 
5639.9 3.1540434e-16 
5640.2 3.0474632e-16 
5640.6 3.43534e-16 
5641.0 2.9848806e-16 
5641.4 3.0029819e-16 
5641.8 3.2777396e-16 
5642.1 3.0780444e-16 
5642.5 3.1503544e-16 
5642.9 3.1880876e-16 
5643.3 2.9178428e-16 
5643.7 3.1699684e-16 
5644.0 3.1047008e-16 
5644.4 3.2913796e-16 
5644.8 3.2714784e-16 
5645.2 3.0432225e-16 
5645.6 3.1742337e-16 
5645.9 3.105003e-16 
5646.3 2.9098206e-16 
5646.7 3.3405349e-16 
5647.1 2.927262e-16 
5647.5 3.1493676e-16 
5647.8 3.4680047e-16 
5648.2 3.0553533e-16 
5648.6 3.1119711e-16 
5649.0 3.0593277e-16 
5649.3 3.0165425e-16 
5649.6 2.8435509e-16 
5650.0 3.1039674e-16 
5650.4 3.18248e-16 
5650.8 3.0540245e-16 
5651.2 3.5434155e-16 
5651.5 3.3357019e-16 
5651.9 3.0745426e-16 
5652.3 3.2229702e-16 
5652.7 3.1505454e-16 
5653.1 3.0601423e-16 
5653.4 3.0060346e-16 
5653.8 2.9143531e-16 
5654.2 3.2957627e-16 
5654.6 3.4309161e-16 
5655.0 2.9033767e-16 
5655.4 3.2358161e-16 
5655.7 3.1925909e-16 
5656.1 2.9662333e-16 
5656.5 2.7734665e-16 
5656.9 3.0480543e-16 
5657.3 3.1491346e-16 
5657.6 2.9856958e-16 
5658.0 3.2081131e-16 
5658.4 2.9505476e-16 
5658.8 3.1848521e-16 
5659.2 3.11204e-16 
5659.5 3.1125438e-16 
5659.8 3.0870677e-16 
5660.2 3.1949186e-16 
5660.6 3.3190684e-16 
5661.0 2.9302633e-16 
5661.3 3.1030525e-16 
5661.7 3.0545976e-16 
5662.1 3.1192351e-16 
5662.5 3.0013927e-16 
5662.9 2.8556712e-16 
5663.3 3.1564003e-16 
5663.6 2.9226344e-16 
5664.0 3.115177e-16 
5664.4 3.2505155e-16 
5664.8 3.3183347e-16 
5665.2 3.0268015e-16 
5665.5 3.0237904e-16 
5665.9 3.0437906e-16 
5666.3 3.0774579e-16 
5666.7 2.9343832e-16 
5667.1 3.2023295e-16 
5667.5 3.1167162e-16 
5667.8 3.3627202e-16 
5668.2 3.0519916e-16 
5668.6 3.1086141e-16 
5669.0 3.3945914e-16 
5669.4 2.9434441e-16 
5669.7 3.028261e-16 
5670.0 2.7891219e-16 
5670.4 3.0273809e-16 
5670.8 3.1399675e-16 
5671.2 3.2381583e-16 
5671.6 3.2289212e-16 
5671.9 3.0662271e-16 
5672.3 3.5068561e-16 
5672.7 3.4135478e-16 
5673.1 2.9180515e-16 
5673.5 3.1146531e-16 
5673.8 3.0368729e-16 
5674.2 2.9252493e-16 
5674.6 2.8248325e-16 
5675.0 2.9944423e-16 
5675.4 3.0096628e-16 
5675.8 2.9439567e-16 
5676.1 3.2085334e-16 
5676.5 3.0556781e-16 
5676.9 3.0105384e-16 
5677.3 2.9939854e-16 
5677.7 2.8913523e-16 
5678.1 2.5624358e-16 
5678.4 3.1459717e-16 
5678.8 3.0648201e-16 
5679.2 3.0293417e-16 
5679.6 3.0386008e-16 
5680.0 3.1899335e-16 
5680.2 2.9980843e-16 
5680.6 3.1737292e-16 
5681.0 3.0434756e-16 
5681.4 3.0893647e-16 
5681.8 3.0653636e-16 
5682.2 3.2617769e-16 
5682.5 2.8336816e-16 
5682.9 2.8248937e-16 
5683.3 3.224077e-16 
5683.7 3.0496182e-16 
5684.1 3.1377165e-16 
5684.5 2.9556615e-16 
5684.8 3.1402666e-16 
5685.2 3.3323253e-16 
5685.6 2.9422337e-16 
5686.0 2.8601447e-16 
5686.4 3.1597932e-16 
5686.8 2.8446796e-16 
5687.1 2.9146578e-16 
5687.5 2.9421989e-16 
5687.9 3.0599528e-16 
5688.3 2.5924558e-16 
5688.7 3.2068752e-16 
5689.1 2.7221325e-16 
5689.4 3.0341767e-16 
5689.8 2.6767559e-16 
5690.2 2.8972432e-16 
5690.5 3.0037419e-16 
5690.9 2.9504136e-16 
5691.3 2.865722e-16 
5691.6 2.971344e-16 
5692.0 3.0599816e-16 
5692.4 2.8788301e-16 
5692.8 3.0900749e-16 
5693.2 3.1320701e-16 
5693.6 3.2634183e-16 
5693.9 2.9164453e-16 
5694.3 2.7719887e-16 
5694.7 3.2571361e-16 
5695.1 3.219897e-16 
5695.5 3.0158382e-16 
5695.9 2.908051e-16 
5696.2 2.9182708e-16 
5696.6 2.9608935e-16 
5697.0 3.0600963e-16 
5697.4 3.0197685e-16 
5697.8 2.9153701e-16 
5698.2 3.0925438e-16 
5698.5 2.8894769e-16 
5698.9 2.9603403e-16 
5699.3 3.0790091e-16 
5699.7 3.3506883e-16 
5700.1 2.3046905e-16 
5700.5 3.082237e-16 
5700.7 2.9654881e-16 
5701.1 3.1421479e-16 
5701.5 3.0969842e-16 
5701.9 3.1894114e-16 
5702.3 3.1955956e-16 
5702.7 3.1962597e-16 
5703.1 3.4155674e-16 
5703.4 3.16613e-16 
5703.8 3.0360405e-16 
5704.2 3.2362482e-16 
5704.6 2.6952008e-16 
5705.0 2.4188345e-16 
5705.4 3.1401233e-16 
5705.7 2.8801541e-16 
5706.1 2.7516461e-16 
5706.5 3.0327848e-16 
5706.9 3.082092e-16 
5707.3 2.7740009e-16 
5707.7 2.8354765e-16 
5708.0 2.9077227e-16 
5708.4 2.8781129e-16 
5708.8 2.8087328e-16 
5709.2 3.3667522e-16 
5709.6 3.0934836e-16 
5710.0 2.681925e-16 
5710.4 2.9896958e-16 
5710.7 3.2407959e-16 
5711.0 2.7654058e-16 
5711.4 2.8378283e-16 
5711.8 2.8873912e-16 
5712.2 3.1379156e-16 
5712.6 2.7362291e-16 
5712.9 2.9792216e-16 
5713.3 2.9035706e-16 
5713.7 2.6713006e-16 
5714.1 3.2523662e-16 
5714.5 2.9271889e-16 
5714.9 3.15241e-16 
5715.3 3.1119328e-16 
5715.6 2.9821172e-16 
5716.0 2.9197655e-16 
5716.4 3.0332265e-16 
5716.8 3.242273e-16 
5717.2 3.1008471e-16 
5717.6 3.2651994e-16 
5718.0 3.324235e-16 
5718.3 3.0791141e-16 
5718.7 3.1577935e-16 
5719.1 2.6786813e-16 
5719.5 2.7709468e-16 
5719.9 3.0068977e-16 
5720.3 3.2779028e-16 
5720.7 3.1767978e-16 
5721.0 3.1447983e-16 
5721.3 3.1564576e-16 
5721.7 2.992814e-16 
5722.1 3.075116e-16 
5722.5 3.2334195e-16 
5722.9 3.0913525e-16 
5723.2 2.7632887e-16 
5723.6 2.8665382e-16 
5724.0 3.0734982e-16 
5724.4 3.0738929e-16 
5724.8 3.0762605e-16 
5725.2 2.869585e-16 
5725.6 2.6100834e-16 
5725.9 2.6216384e-16 
5726.3 2.77043e-16 
5726.7 3.0350669e-16 
5727.1 3.0967071e-16 
5727.5 3.0431506e-16 
5727.9 3.0492908e-16 
5728.3 3.0032435e-16 
5728.6 2.6758962e-16 
5729.0 3.2187117e-16 
5729.4 2.7984876e-16 
5729.8 3.1834226e-16 
5730.2 2.9175736e-16 
5730.6 3.0591349e-16 
5731.0 2.7344361e-16 
5731.4 3.0908348e-16 
5731.6 3.2545127e-16 
5732.0 2.9911216e-16 
5732.4 3.0005558e-16 
5732.8 2.9569285e-16 
5733.2 3.2583683e-16 
5733.6 2.861419e-16 
5734.0 2.8510271e-16 
5734.3 2.8836651e-16 
5734.7 2.716203e-16 
5735.1 2.8225438e-16 
5735.5 2.9463781e-16 
5735.9 3.0235997e-16 
5736.3 2.9210399e-16 
5736.7 3.2857917e-16 
5737.0 3.5249564e-16 
5737.4 2.9676786e-16 
5737.8 3.0369746e-16 
5738.2 2.9821974e-16 
5738.6 2.7981673e-16 
5739.0 3.0267322e-16 
5739.4 2.7310407e-16 
5739.7 2.990321e-16 
5740.1 3.1154281e-16 
5740.5 3.0465616e-16 
5740.9 3.1694609e-16 
5741.3 3.2820656e-16 
5741.7 2.9527466e-16 
5742.0 2.806552e-16 
5742.4 3.0983892e-16 
5742.7 3.0815657e-16 
5743.1 2.6781855e-16 
5743.5 2.9072878e-16 
5743.9 2.4032022e-16 
5744.3 3.2006443e-16 
5744.7 2.8979857e-16 
5745.1 3.2968519e-16 
5745.5 3.1387986e-16 
5745.8 3.4481051e-16 
5746.2 3.0632151e-16 
5746.6 3.2357741e-16 
5747.0 2.9276315e-16 
5747.4 3.1068443e-16 
5747.8 3.1273625e-16 
5748.2 3.1177373e-16 
5748.5 2.6690253e-16 
5748.9 2.9942678e-16 
5749.3 3.3176036e-16 
5749.7 3.1336402e-16 
5750.1 3.1380903e-16 
5750.5 2.9934089e-16 
5750.9 3.404367e-16 
5751.3 3.3496484e-16 
5751.6 2.8048864e-16 
5752.0 3.2761911e-16 
5752.3 2.9676608e-16 
5752.7 2.3833912e-16 
5753.1 2.9401905e-16 
5753.5 2.9038376e-16 
5753.9 2.6974627e-16 
5754.3 2.8360871e-16 
5754.6 2.9448365e-16 
5755.0 2.950007e-16 
5755.4 3.1133773e-16 
5755.8 2.7428591e-16 
5756.2 3.0503001e-16 
5756.6 2.8005992e-16 
5757.0 2.7736667e-16 
5757.4 2.9136314e-16 
5757.7 3.0287641e-16 
5758.1 3.0903423e-16 
5758.5 2.8862387e-16 
5758.9 3.1094991e-16 
5759.3 3.0573458e-16 
5759.7 2.7333991e-16 
5760.1 2.8627836e-16 
5760.5 3.1083929e-16 
5760.9 2.9201836e-16 
5761.2 2.8502903e-16 
5761.6 3.283166e-16 
5762.0 3.1634061e-16 
5762.3 2.9628348e-16 
5762.7 3.3169713e-16 
5763.1 3.2274599e-16 
5763.5 3.1054513e-16 
5763.9 3.2656917e-16 
5764.2 2.9617124e-16 
5764.6 3.1396186e-16 
5765.0 3.0435984e-16 
5765.4 3.5210027e-16 
5765.8 3.152118e-16 
5766.2 3.1779025e-16 
5766.6 2.9212532e-16 
5767.0 2.897901e-16 
5767.4 2.9644815e-16 
5767.7 2.9398791e-16 
5768.1 3.3160431e-16 
5768.5 3.0900496e-16 
5768.9 2.9054058e-16 
5769.3 2.7349453e-16 
5769.7 2.9470291e-16 
5770.1 2.9185973e-16 
5770.5 3.2741233e-16 
5770.9 3.2634863e-16 
5771.2 3.2284342e-16 
5771.6 3.223842e-16 
5772.0 2.6228833e-16 
5772.4 3.5705458e-16 
5772.7 3.1224444e-16 
5773.1 3.3082193e-16 
5773.5 3.2230684e-16 
5773.9 3.2912754e-16 
5774.3 3.117404e-16 
5774.6 3.0706638e-16 
5775.0 2.9138643e-16 
5775.4 3.3825481e-16 
5775.8 3.3004504e-16 
5776.2 3.0870755e-16 
5776.6 3.209762e-16 
5777.0 3.0969857e-16 
5777.4 3.0913563e-16 
5777.8 2.9873857e-16 
5778.1 3.4381784e-16 
5778.5 2.8636882e-16 
5778.9 3.2527628e-16 
5779.3 3.2190576e-16 
5779.7 2.653237e-16 
5780.1 3.1675274e-16 
5780.5 3.2589864e-16 
5780.9 2.8328407e-16 
5781.3 2.7860969e-16 
5781.6 2.5634218e-16 
5782.0 3.0307092e-16 
5782.4 2.5037322e-16 
5782.8 2.8694027e-16 
5783.1 3.2645162e-16 
5783.5 3.2198194e-16 
5783.9 3.2752962e-16 
5784.3 3.2210354e-16 
5784.7 3.1529049e-16 
5785.1 3.1470942e-16 
5785.4 3.1048707e-16 
5785.8 3.1979014e-16 
5786.2 3.2902881e-16 
5786.6 2.8227208e-16 
5787.0 3.2776796e-16 
5787.4 3.4889823e-16 
5787.8 3.2401558e-16 
5788.2 3.1640018e-16 
5788.6 3.0098167e-16 
5788.9 3.2154804e-16 
5789.3 2.9821272e-16 
5789.7 2.846119e-16 
5790.1 2.946252e-16 
5790.5 2.8477672e-16 
5790.9 2.7490699e-16 
5791.3 3.1076181e-16 
5791.7 2.843196e-16 
5792.1 3.019098e-16 
5792.5 2.7201116e-16 
5792.9 3.154344e-16 
5793.2 3.4203124e-16 
5793.5 3.0987127e-16 
5793.9 3.0128039e-16 
5794.3 2.8176316e-16 
5794.7 2.9545053e-16 
5795.1 2.8165665e-16 
5795.5 2.9863146e-16 
5795.9 3.0787999e-16 
5796.3 3.1169998e-16 
5796.7 2.8777086e-16 
5797.0 2.8556763e-16 
5797.4 3.169377e-16 
5797.8 2.9778005e-16 
5798.2 3.3568726e-16 
5798.6 2.746686e-16 
5799.0 3.0103375e-16 
5799.4 2.7352254e-16 
5799.8 2.8430428e-16 
5800.2 2.8830871e-16 
5800.6 2.7106625e-16 
5801.0 3.2672206e-16 
5801.3 3.0567763e-16 
5801.7 3.3637323e-16 
5802.1 3.0541314e-16 
5802.5 3.4448062e-16 
5802.9 3.3467129e-16 
5803.3 3.0922166e-16 
5803.6 3.2904383e-16 
5804.0 3.3812359e-16 
5804.4 3.0792872e-16 
5804.8 2.446836e-16 
5805.1 2.9659683e-16 
5805.5 3.1491869e-16 
5805.9 3.2596932e-16 
5806.3 2.741458e-16 
5806.7 3.3438424e-16 
5807.1 3.3241252e-16 
5807.5 3.2042164e-16 
5807.9 3.4976336e-16 
5808.3 2.9972166e-16 
5808.7 3.0236206e-16 
5809.1 3.321718e-16 
5809.5 3.5138247e-16 
5809.8 3.1718791e-16 
5810.2 3.5159414e-16 
5810.6 3.3441151e-16 
5811.0 3.2500934e-16 
5811.4 3.2928983e-16 
5811.8 2.8846504e-16 
5812.2 2.7654035e-16 
5812.6 2.7220923e-16 
5813.0 2.8454138e-16 
5813.4 3.2010566e-16 
5813.7 3.3454158e-16 
5814.1 2.9403746e-16 
5814.4 3.1787741e-16 
5814.8 2.7271273e-16 
5815.2 3.4716115e-16 
5815.6 2.9753763e-16 
5816.0 2.8114385e-16 
5816.4 3.5944891e-16 
5816.8 3.3465446e-16 
5817.2 3.3053159e-16 
5817.6 3.1360113e-16 
5818.0 2.9542695e-16 
5818.4 3.141756e-16 
5818.8 2.6099627e-16 
5819.1 3.1357469e-16 
5819.5 3.6206936e-16 
5819.9 3.0304838e-16 
5820.3 3.5094297e-16 
5820.7 3.0130225e-16 
5821.1 3.0104507e-16 
5821.5 2.8155195e-16 
5821.9 2.7468528e-16 
5822.3 3.1622103e-16 
5822.7 2.6563221e-16 
5823.1 2.8729114e-16 
5823.5 2.98701e-16 
5823.8 2.8283529e-16 
5824.1 3.0000677e-16 
5824.5 2.7630578e-16 
5824.9 2.7656318e-16 
5825.3 3.562696e-16 
5825.7 2.6977015e-16 
5826.1 3.0834685e-16 
5826.5 3.0525439e-16 
5826.9 3.5871561e-16 
5827.3 3.038703e-16 
5827.7 2.9710874e-16 
5828.1 3.1646295e-16 
5828.5 2.5864991e-16 
5828.9 2.9648323e-16 
5829.2 3.122792e-16 
5829.6 3.3367316e-16 
5830.0 2.8931078e-16 
5830.4 2.6503731e-16 
5830.8 2.2998835e-16 
5831.2 3.0816046e-16 
5831.6 2.7665649e-16 
5832.0 2.4186379e-16 
5832.4 3.1032979e-16 
5832.8 3.0668163e-16 
5833.2 3.0666918e-16 
5833.6 3.1201115e-16 
5834.0 2.9223102e-16 
5834.3 3.1947604e-16 
5834.6 2.6346619e-16 
5835.0 2.6963254e-16 
5835.4 2.2836561e-16 
5835.8 3.1910024e-16 
5836.2 3.3624796e-16 
5836.6 2.6335155e-16 
5837.0 2.8739507e-16 
5837.4 2.9458407e-16 
5837.8 2.7502035e-16 
5838.2 3.110416e-16 
5838.6 3.3172814e-16 
5839.0 3.2042003e-16 
5839.4 2.8682566e-16 
5839.8 2.3386141e-16 
5840.1 2.8923039e-16 
5840.5 1.9707645e-16 
5840.9 2.5337466e-16 
5841.3 2.9940617e-16 
5841.7 2.6911579e-16 
5842.1 2.7367745e-16 
5842.5 2.8874254e-16 
5842.9 3.2979315e-16 
5843.3 2.9957077e-16 
5843.7 3.3269619e-16 
5844.1 3.4648797e-16 
5844.5 3.3728489e-16 
5844.8 3.3874728e-16 
5845.2 2.8806355e-16 
5845.6 2.9934929e-16 
5846.0 3.0669503e-16 
5846.3 2.9985911e-16 
5846.7 2.9958118e-16 
5847.1 3.4627271e-16 
5847.5 2.9820888e-16 
5847.9 2.7176377e-16 
5848.3 3.0095879e-16 
5848.7 3.1498124e-16 
5849.1 3.3294745e-16 
5849.5 2.9902833e-16 
5849.9 3.4606168e-16 
5850.3 3.7746566e-16 
5850.7 2.717339e-16 
5851.1 3.0050403e-16 
5851.5 3.196213e-16 
5851.9 2.9705278e-16 
5852.3 3.140448e-16 
5852.7 3.2921432e-16 
5853.0 3.0906973e-16 
5853.4 2.8589133e-16 
5853.8 2.8425468e-16 
5854.2 2.7597871e-16 
5854.6 2.8215962e-16 
5854.9 3.2256227e-16 
5855.3 2.9172152e-16 
5855.7 3.6384592e-16 
5856.1 3.050927e-16 
5856.5 2.9688406e-16 
5856.9 3.2445526e-16 
5857.3 3.3843054e-16 
5857.7 3.0084341e-16 
5858.1 3.1503208e-16 
5858.5 3.3671918e-16 
5858.9 3.6117868e-16 
5859.3 3.0121845e-16 
5859.7 3.1847897e-16 
5860.0 3.2931193e-16 
5860.4 3.1609658e-16 
5860.8 2.8653433e-16 
5861.2 3.2172812e-16 
5861.6 3.0407801e-16 
5862.0 3.2280129e-16 
5862.4 3.1621876e-16 
5862.8 3.2521719e-16 
5863.2 2.9911636e-16 
5863.6 2.8084283e-16 
5864.0 3.1741698e-16 
5864.4 2.9096474e-16 
5864.8 3.4085916e-16 
5865.1 3.8984034e-16 
5865.5 2.7095592e-16 
5865.9 3.2347648e-16 
5866.3 3.3809149e-16 
5866.7 2.9606618e-16 
5867.1 2.845589e-16 
5867.5 2.8438544e-16 
5867.8 2.8265793e-16 
5868.2 3.260013e-16 
5868.6 3.0630442e-16 
5869.0 2.9305003e-16 
5869.4 2.8582491e-16 
5869.8 2.971123e-16 
5870.2 3.4819048e-16 
5870.6 3.3235098e-16 
5871.0 3.1625756e-16 
5871.4 3.1922853e-16 
5871.8 3.4657725e-16 
5872.2 2.9024295e-16 
5872.6 3.1296643e-16 
5873.0 2.855088e-16 
5873.4 3.1062211e-16 
5873.8 2.954964e-16 
5874.2 3.2469966e-16 
5874.6 3.1461869e-16 
5875.0 3.0370288e-16 
5875.4 2.7612087e-16 
5875.7 3.3051734e-16 
5876.1 3.3928129e-16 
5876.4 2.7424628e-16 
5876.8 2.9065966e-16 
5877.2 3.6567204e-16 
5877.6 3.3187049e-16 
5878.0 3.2926741e-16 
5878.4 3.1462106e-16 
5878.8 3.130649e-16 
5879.2 3.0337428e-16 
5879.6 3.2512615e-16 
5880.0 3.2699952e-16 
5880.4 2.9969827e-16 
5880.8 3.0104248e-16 
5881.2 3.0471872e-16 
5881.6 2.9862324e-16 
5882.0 3.0709819e-16 
5882.4 2.928421e-16 
5882.8 3.0468213e-16 
5883.2 3.2499064e-16 
5883.6 3.208541e-16 
5884.0 3.1750457e-16 
5884.4 3.0101391e-16 
5884.8 2.9288568e-16 
5885.2 3.2447292e-16 
5885.6 3.3360516e-16 
5885.9 3.1155675e-16 
5886.3 2.7395227e-16 
5886.6 3.7311824e-16 
5887.0 3.3203447e-16 
5887.4 3.3628253e-16 
5887.8 3.1515692e-16 
5888.2 3.172473e-16 
5888.6 2.7446975e-16 
5889.0 2.7831797e-16 
5889.4 2.8857262e-16 
5889.8 3.1785345e-16 
5890.2 3.1955641e-16 
5890.6 3.0503679e-16 
5891.0 2.9925274e-16 
5891.4 3.0065354e-16 
5891.8 3.1542686e-16 
5892.2 3.2941094e-16 
5892.6 3.0924491e-16 
5893.0 2.9542849e-16 
5893.4 3.3797393e-16 
5893.8 3.572106e-16 
5894.2 3.0457706e-16 
5894.6 3.2600732e-16 
5895.0 3.4328664e-16 
5895.4 3.2897499e-16 
5895.8 3.1675576e-16 
5896.1 2.7315623e-16 
5896.5 2.9366453e-16 
5896.9 3.3051907e-16 
5897.3 3.2727328e-16 
5897.7 2.8209399e-16 
5898.1 3.0932001e-16 
5898.5 2.6329602e-16 
5898.9 2.9104724e-16 
5899.3 3.0971541e-16 
5899.6 2.7671338e-16 
5900.0 3.2116353e-16 
5900.4 3.1452756e-16 
5900.8 2.9516657e-16 
5901.2 3.2222413e-16 
5901.6 2.9493603e-16 
5902.0 3.3190811e-16 
5902.4 3.4122829e-16 
5902.8 2.8929675e-16 
5903.2 3.2184182e-16 
5903.6 3.223441e-16 
5904.0 3.2058895e-16 
5904.4 3.325786e-16 
5904.8 3.073897e-16 
5905.2 3.3292677e-16 
5905.6 2.8889585e-16 
5906.0 3.3500615e-16 
5906.3 3.2799525e-16 
5906.7 3.0342312e-16 
5907.1 3.2360124e-16 
5907.5 3.0436795e-16 
5907.9 2.9133566e-16 
5908.3 3.1221197e-16 
5908.7 2.868594e-16 
5909.1 3.2051714e-16 
5909.5 2.9711877e-16 
5909.9 2.9015638e-16 
5910.3 3.2395261e-16 
5910.7 2.9832207e-16 
5911.1 2.9498e-16 
5911.5 3.0019471e-16 
5911.9 2.9146632e-16 
5912.3 3.0816195e-16 
5912.7 3.0929546e-16 
5913.1 3.13577e-16 
5913.5 2.9203338e-16 
5913.9 3.1945366e-16 
5914.3 2.9905659e-16 
5914.7 2.7346643e-16 
5915.1 2.7410232e-16 
5915.5 3.1590632e-16 
5915.9 3.251801e-16 
5916.3 3.3955931e-16 
5916.6 3.1747068e-16 
5917.0 3.1970384e-16 
5917.4 2.7562533e-16 
5917.8 3.0489056e-16 
5918.2 2.8190298e-16 
5918.6 3.3527136e-16 
5919.0 3.3136598e-16 
5919.4 2.9551286e-16 
5919.8 2.9571809e-16 
5920.1 2.901492e-16 
5920.5 2.7745848e-16 
5920.9 3.0709581e-16 
5921.3 3.4731548e-16 
5921.7 3.3574424e-16 
5922.1 2.7443175e-16 
5922.5 3.2941474e-16 
5922.9 2.9334085e-16 
5923.3 3.3931757e-16 
5923.7 3.0335917e-16 
5924.1 3.0005999e-16 
5924.5 3.2204248e-16 
5924.9 2.8526628e-16 
5925.3 3.4127771e-16 
5925.7 3.3065714e-16 
5926.1 3.2375729e-16 
5926.5 3.0502087e-16 
5926.8 3.1167537e-16 
5927.2 3.3337187e-16 
5927.6 3.0519129e-16 
5928.0 2.9883391e-16 
5928.4 3.1528752e-16 
5928.8 3.0094132e-16 
5929.2 3.3469679e-16 
5929.6 3.2105572e-16 
5930.0 2.936983e-16 
5930.4 3.0023205e-16 
5930.8 3.2457899e-16 
5931.2 3.1343916e-16 
5931.6 3.0845852e-16 
5932.0 3.2127444e-16 
5932.4 3.3302444e-16 
5932.8 2.9515336e-16 
5933.2 3.0112107e-16 
5933.6 3.3906464e-16 
5934.0 3.3007354e-16 
5934.4 3.114673e-16 
5934.8 3.2216929e-16 
5935.2 2.8056544e-16 
5935.6 3.1131677e-16 
5936.0 3.2865464e-16 
5936.4 3.3337575e-16 
5936.8 2.9280223e-16 
5937.1 2.8349855e-16 
5937.5 2.7865986e-16 
5937.9 3.3016723e-16 
5938.3 3.3070954e-16 
5938.7 2.7892937e-16 
5939.1 3.3828397e-16 
5939.5 3.148374e-16 
5939.9 3.1887661e-16 
5940.3 2.9903541e-16 
5940.7 3.2921266e-16 
5941.1 3.6782546e-16 
5941.5 3.3529041e-16 
5941.9 3.0852512e-16 
5942.3 3.1172141e-16 
5942.7 3.3465585e-16 
5943.1 3.5475756e-16 
5943.5 2.9276938e-16 
5943.9 2.9044783e-16 
5944.3 3.16677e-16 
5944.7 3.2126824e-16 
5945.1 3.3754874e-16 
5945.5 3.2961121e-16 
5945.9 3.0941967e-16 
5946.3 3.2170426e-16 
5946.7 3.3385744e-16 
5947.1 3.356146e-16 
5947.4 3.2813594e-16 
5947.8 3.3237024e-16 
5948.2 3.0492803e-16 
5948.6 3.2178456e-16 
5949.0 2.9490931e-16 
5949.4 3.2280665e-16 
5949.8 2.9604892e-16 
5950.2 3.001369e-16 
5950.6 3.0597026e-16 
5951.0 3.1491313e-16 
5951.4 3.225702e-16 
5951.8 3.3738535e-16 
5952.2 3.1075289e-16 
5952.6 3.189871e-16 
5953.0 3.1083388e-16 
5953.4 3.0496307e-16 
5953.8 3.285785e-16 
5954.2 3.3074853e-16 
5954.6 3.3303609e-16 
5955.0 3.3976596e-16 
5955.4 3.1732592e-16 
5955.8 2.8515364e-16 
5956.2 3.1041266e-16 
5956.6 3.0801978e-16 
5957.1 3.3921535e-16 
5957.5 3.2422375e-16 
5957.8 3.2149492e-16 
5958.2 2.7997485e-16 
5958.6 3.184021e-16 
5959.0 3.1110755e-16 
5959.4 3.0330667e-16 
5959.8 3.0788198e-16 
5960.2 3.2424525e-16 
5960.6 3.0881809e-16 
5961.0 3.1483733e-16 
5961.4 3.1490124e-16 
5961.8 3.2328424e-16 
5962.2 2.7812225e-16 
5962.6 3.2289257e-16 
5963.0 3.4578871e-16 
5963.4 3.1966209e-16 
5963.8 2.8186161e-16 
5964.2 3.0946476e-16 
5964.6 2.8796601e-16 
5965.0 3.129204e-16 
5965.4 3.1927705e-16 
5965.8 3.2315145e-16 
5966.2 2.8504392e-16 
5966.6 3.1520858e-16 
5967.0 3.1188776e-16 
5967.4 3.2090353e-16 
5967.8 3.047066e-16 
5968.1 2.9208286e-16 
5968.5 3.2277012e-16 
5968.9 3.1187847e-16 
5969.3 2.9237708e-16 
5969.7 3.1358129e-16 
5970.1 3.118914e-16 
5970.5 2.9633101e-16 
5970.9 2.9430698e-16 
5971.3 3.0891701e-16 
5971.7 2.9392544e-16 
5972.1 2.9664392e-16 
5972.5 3.182631e-16 
5972.9 3.1121154e-16 
5973.3 3.1092632e-16 
5973.7 3.2910908e-16 
5974.1 3.0415525e-16 
5974.5 3.2219845e-16 
5974.9 3.1257871e-16 
5975.3 3.1275704e-16 
5975.7 3.0328453e-16 
5976.1 3.2164498e-16 
5976.5 3.0694512e-16 
5976.9 3.2947472e-16 
5977.3 2.9279477e-16 
5977.8 3.1201756e-16 
5978.2 3.2984061e-16 
5978.5 3.2950063e-16 
5978.9 3.115265e-16 
5979.3 3.2009655e-16 
5979.7 3.0629425e-16 
5980.1 3.2263514e-16 
5980.5 3.1357402e-16 
5980.9 2.8338861e-16 
5981.3 2.9903502e-16 
5981.7 3.03552e-16 
5982.1 3.0302117e-16 
5982.5 3.2662857e-16 
5982.9 3.0374058e-16 
5983.3 2.9668845e-16 
5983.7 3.0891457e-16 
5984.1 3.3035563e-16 
5984.5 3.2073413e-16 
5984.9 2.9280344e-16 
5985.3 3.0802649e-16 
5985.7 3.3398841e-16 
5986.1 3.278272e-16 
5986.5 3.1659946e-16 
5986.9 3.1970953e-16 
5987.3 3.2030295e-16 
5987.7 3.4922992e-16 
5988.1 3.0473797e-16 
5988.5 3.0325307e-16 
5988.8 3.0943539e-16 
5989.2 3.1673803e-16 
5989.6 3.064618e-16 
5990.0 3.00539e-16 
5990.5 3.2191194e-16 
5990.9 3.3407877e-16 
5991.3 3.0963425e-16 
5991.7 3.1146844e-16 
5992.1 3.0487249e-16 
5992.5 3.4986964e-16 
5992.9 3.2415538e-16 
5993.3 3.2638801e-16 
5993.7 3.1856731e-16 
5994.1 3.2506453e-16 
5994.5 3.413512e-16 
5994.9 2.9970232e-16 
5995.3 3.4457677e-16 
5995.7 2.9860894e-16 
5996.1 3.0146675e-16 
5996.5 3.195833e-16 
5996.9 3.0807823e-16 
5997.3 3.2311514e-16 
5997.7 2.9791554e-16 
5998.1 3.0933696e-16 
5998.5 2.9662493e-16 
5998.8 2.9088503e-16 
5999.2 3.1303403e-16 
5999.6 3.3161199e-16 
6000.0 2.9583661e-16 
6000.4 2.9664325e-16 
6000.9 3.1529828e-16 
6001.3 3.1435277e-16 
6001.7 3.1697182e-16 
6002.1 2.8639602e-16 
6002.5 3.0283085e-16 
6002.9 3.2505688e-16 
6003.3 2.9239882e-16 
6003.7 3.3995512e-16 
6004.1 3.1375341e-16 
6004.5 2.9429154e-16 
6004.9 2.9988533e-16 
6005.3 3.3239703e-16 
6005.7 3.2369401e-16 
6006.1 3.2226281e-16 
6006.5 3.2168596e-16 
6006.9 3.1660985e-16 
6007.3 3.1835111e-16 
6007.7 3.0927487e-16 
6008.1 3.1208721e-16 
6008.5 3.3492544e-16 
6008.9 3.3341205e-16 
6009.2 3.1300424e-16 
6009.7 3.0748638e-16 
6010.1 3.0805639e-16 
6010.5 2.9558466e-16 
6010.9 3.0102459e-16 
6011.3 3.2820689e-16 
6011.7 3.2069171e-16 
6012.1 2.9395666e-16 
6012.5 2.8691927e-16 
6012.9 3.1432204e-16 
6013.3 3.0357065e-16 
6013.7 2.9104288e-16 
6014.1 3.3103845e-16 
6014.5 3.298093e-16 
6014.9 2.9207835e-16 
6015.3 3.1656677e-16 
6015.7 2.8230801e-16 
6016.1 3.1971163e-16 
6016.5 3.0259172e-16 
6016.9 3.2866925e-16 
6017.3 3.0768949e-16 
6017.8 3.0835174e-16 
6018.2 3.1266129e-16 
6018.6 3.2861845e-16 
6019.0 3.0311171e-16 
6019.3 3.2003153e-16 
6019.7 3.1198282e-16 
6020.1 3.0772452e-16 
6020.5 3.1994726e-16 
6020.9 3.0406335e-16 
6021.3 3.1446855e-16 
6021.7 3.3061829e-16 
6022.1 3.1653743e-16 
6022.5 3.2169449e-16 
6022.9 3.3818778e-16 
6023.3 3.2261907e-16 
6023.7 3.2819344e-16 
6024.1 3.059134e-16 
6024.5 3.011222e-16 
6025.0 3.1407967e-16 
6025.4 2.8622002e-16 
6025.8 3.1385627e-16 
6026.2 3.1520904e-16 
6026.6 3.2133524e-16 
6027.0 3.0117219e-16 
6027.4 3.0788974e-16 
6027.8 2.8284874e-16 
6028.2 3.0194688e-16 
6028.6 3.0936045e-16 
6029.0 3.181745e-16 
6029.4 3.3360756e-16 
6029.7 3.1106075e-16 
6030.1 3.3233897e-16 
6030.5 3.4644148e-16 
6030.9 3.3660318e-16 
6031.4 3.169894e-16 
6031.8 3.01902e-16 
6032.2 3.0316383e-16 
6032.6 3.1145531e-16 
6033.0 3.3411124e-16 
6033.4 3.0026129e-16 
6033.8 3.2223422e-16 
6034.2 3.0741391e-16 
6034.6 3.1965218e-16 
6035.0 3.0723645e-16 
6035.4 3.1520497e-16 
6035.8 3.2578093e-16 
6036.2 3.430697e-16 
6036.6 2.9358027e-16 
6037.0 3.0337776e-16 
6037.4 2.8753284e-16 
6037.9 3.2484645e-16 
6038.3 3.4123436e-16 
6038.7 3.0732353e-16 
6039.1 2.9825452e-16 
6039.5 2.9026529e-16 
6039.9 3.114858e-16 
6040.2 3.3637327e-16 
6040.6 3.1629836e-16 
6041.0 3.0847905e-16 
6041.4 3.2163129e-16 
6041.8 3.0851151e-16 
6042.2 3.0666297e-16 
6042.6 3.0614855e-16 
6043.0 3.0186315e-16 
6043.5 3.2946233e-16 
6043.9 3.2254841e-16 
6044.3 3.3528816e-16 
6044.7 3.1752608e-16 
6045.1 3.2837204e-16 
6045.5 2.9279141e-16 
6045.9 3.0963666e-16 
6046.3 2.9731863e-16 
6046.7 3.215202e-16 
6047.1 3.0310252e-16 
6047.5 3.1195656e-16 
6047.9 3.0450033e-16 
6048.3 3.116073e-16 
6048.7 3.250728e-16 
6049.2 2.8853229e-16 
6049.6 3.1179575e-16 
6050.0 3.3820179e-16 
6050.3 3.0080002e-16 
6050.7 3.0140753e-16 
6051.1 3.0092782e-16 
6051.5 2.9512445e-16 
6051.9 3.0051216e-16 
6052.3 3.1605542e-16 
6052.7 3.1971912e-16 
6053.1 3.032356e-16 
6053.5 2.9312142e-16 
6053.9 3.132773e-16 
6054.4 2.8542443e-16 
6054.8 3.2426857e-16 
6055.2 3.005963e-16 
6055.6 3.5112662e-16 
6056.0 3.1984549e-16 
6056.4 3.1240586e-16 
6056.8 3.1398569e-16 
6057.2 3.2828852e-16 
6057.6 3.2159897e-16 
6058.0 3.3231326e-16 
6058.4 3.2204365e-16 
6058.8 3.0886362e-16 
6059.2 3.4594457e-16 
6059.7 2.9920097e-16 
6060.1 2.8510029e-16 
6060.5 3.1813253e-16 
6060.8 3.2467702e-16 
6061.2 3.2444868e-16 
6061.6 2.9713098e-16 
6062.0 3.0467057e-16 
6062.4 3.2465373e-16 
6062.8 3.3432138e-16 
6063.2 3.1688729e-16 
6063.6 2.9962675e-16 
6064.0 2.9847061e-16 
6064.5 3.0043085e-16 
6064.9 3.3318326e-16 
6065.3 3.0085505e-16 
6065.7 3.1152894e-16 
6066.1 3.1887891e-16 
6066.5 3.2899177e-16 
6066.9 3.0503699e-16 
6067.3 2.6797216e-16 
6067.7 3.2853557e-16 
6068.1 3.0882929e-16 
6068.5 3.2020152e-16 
6069.0 3.160529e-16 
6069.4 3.2380011e-16 
6069.8 3.0183944e-16 
6070.2 2.9799946e-16 
6070.6 3.1685624e-16 
6070.9 3.0511727e-16 
6071.3 2.9293989e-16 
6071.7 3.2991132e-16 
6072.1 3.2489332e-16 
6072.5 3.2369177e-16 
6072.9 3.222329e-16 
6073.3 3.3704973e-16 
6073.8 3.2524855e-16 
6074.2 3.1729379e-16 
6074.6 3.0527666e-16 
6075.0 2.981136e-16 
6075.4 3.3530402e-16 
6075.8 3.3827308e-16 
6076.2 3.2893386e-16 
6076.6 3.1872138e-16 
6077.0 2.9139724e-16 
6077.4 3.3057444e-16 
6077.9 2.9689651e-16 
6078.3 3.1673064e-16 
6078.7 2.9808141e-16 
6079.1 3.11978e-16 
6079.5 2.7499653e-16 
6079.9 3.1378905e-16 
6080.3 3.2123224e-16 
6080.7 3.118176e-16 
6081.0 2.9494912e-16 
6081.4 3.185426e-16 
6081.8 3.221785e-16 
6082.3 3.0498733e-16 
6082.7 2.8550573e-16 
6083.1 3.0400394e-16 
6083.5 2.9624027e-16 
6083.9 3.4042197e-16 
6084.3 2.9485314e-16 
6084.7 3.0640873e-16 
6085.1 3.3681901e-16 
6085.5 3.1728359e-16 
6085.9 2.9805436e-16 
6086.4 3.2397809e-16 
6086.8 3.0361591e-16 
6087.2 2.8874726e-16 
6087.6 3.2380424e-16 
6088.0 2.9521945e-16 
6088.4 3.0331504e-16 
6088.8 3.0902389e-16 
6089.2 3.1482311e-16 
6089.6 3.2148483e-16 
6090.0 2.9988202e-16 
6090.5 3.380441e-16 
6090.9 3.2143636e-16 
6091.3 2.8947675e-16 
6091.6 2.976492e-16 
6092.0 2.9294419e-16 
6092.4 3.3219639e-16 
6092.8 2.7974331e-16 
6093.2 3.1016635e-16 
6093.6 3.0406954e-16 
6094.0 3.2525209e-16 
6094.5 3.1306434e-16 
6094.9 3.0614777e-16 
6095.3 3.2502409e-16 
6095.7 2.8905303e-16 
6096.1 2.8135785e-16 
6096.5 3.0138899e-16 
6096.9 2.8260944e-16 
6097.3 3.1920768e-16 
6097.7 3.1904993e-16 
6098.2 3.2337862e-16 
6098.6 3.1489132e-16 
6099.0 3.017972e-16 
6099.4 3.1286878e-16 
6099.8 3.1495407e-16 
6100.2 3.2406581e-16 
6100.6 3.1835838e-16 
6101.0 3.0787338e-16 
6101.4 2.9677279e-16 
6101.8 3.473495e-16 
6102.2 3.2282979e-16 
6102.6 3.3047229e-16 
6103.0 3.0906447e-16 
6103.4 3.0034985e-16 
6103.8 3.1366516e-16 
6104.2 3.262584e-16 
6104.6 3.2711221e-16 
6105.0 3.1791297e-16 
6105.5 3.105779e-16 
6105.9 3.2240502e-16 
6106.3 3.0677436e-16 
6106.7 2.8992515e-16 
6107.1 3.1688971e-16 
6107.5 3.1486077e-16 
6107.9 3.1179843e-16 
6108.3 3.1209232e-16 
6108.7 2.9378195e-16 
6109.2 3.0467417e-16 
6109.6 3.1127351e-16 
6110.0 3.1553107e-16 
6110.4 2.8357764e-16 
6110.8 3.3294876e-16 
6111.2 3.3862942e-16 
6111.6 3.0109083e-16 
6111.9 3.118749e-16 
6112.3 2.9916757e-16 
6112.8 3.0117808e-16 
6113.2 2.9810825e-16 
6113.6 3.2228095e-16 
6114.0 2.9327463e-16 
6114.4 3.3021229e-16 
6114.8 3.1850723e-16 
6115.2 3.1899629e-16 
6115.6 3.0636596e-16 
6116.1 3.2136446e-16 
6116.5 3.0444643e-16 
6116.9 3.0244263e-16 
6117.3 3.2065768e-16 
6117.7 3.0158805e-16 
6118.1 3.1012117e-16 
6118.5 3.2654702e-16 
6118.9 3.2300106e-16 
6119.4 3.0691136e-16 
6119.8 3.070091e-16 
6120.2 3.04379e-16 
6120.6 3.0836541e-16 
6121.0 3.0204705e-16 
6121.4 3.0177582e-16 
6121.8 3.1698696e-16 
6122.1 3.0579698e-16 
6122.6 3.0805817e-16 
6123.0 3.1821936e-16 
6123.4 2.9907029e-16 
6123.8 3.2509114e-16 
6124.2 3.1010679e-16 
6124.6 3.2997652e-16 
6125.0 2.9261687e-16 
6125.4 2.8572684e-16 
6125.9 3.1606865e-16 
6126.3 3.2476116e-16 
6126.7 3.0459765e-16 
6127.1 3.3247006e-16 
6127.5 3.2851595e-16 
6127.9 3.2898666e-16 
6128.3 3.2657025e-16 
6128.7 3.3347222e-16 
6129.2 2.9792134e-16 
6129.6 3.3740817e-16 
6130.0 3.0958171e-16 
6130.4 2.9712663e-16 
6130.8 3.3669903e-16 
6131.2 2.9274816e-16 
6131.6 3.2791468e-16 
6132.0 2.9575789e-16 
6132.4 3.0104244e-16 
6132.8 3.0344641e-16 
6133.2 3.0933558e-16 
6133.6 3.1562153e-16 
6134.0 3.2344738e-16 
6134.4 3.4185366e-16 
6134.8 3.1604893e-16 
6135.2 3.1011738e-16 
6135.7 3.1951986e-16 
6136.1 3.2973996e-16 
6136.5 3.0401995e-16 
6136.9 3.1263574e-16 
6137.3 2.9434604e-16 
6137.7 3.0550253e-16 
6138.1 3.0075455e-16 
6138.6 2.9612495e-16 
6139.0 3.1543919e-16 
6139.4 3.2090084e-16 
6139.8 3.076519e-16 
6140.2 3.1260013e-16 
6140.6 3.239214e-16 
6141.0 3.1231914e-16 
6141.5 3.206199e-16 
6141.9 3.1163522e-16 
6142.3 3.074323e-16 
6142.7 3.0609858e-16 
6143.0 2.9336895e-16 
6143.4 3.1618343e-16 
6143.8 3.0484028e-16 
6144.2 3.0433486e-16 
6144.7 3.1498262e-16 
6145.1 3.1056654e-16 
6145.5 3.1001955e-16 
6145.9 3.0204254e-16 
6146.3 3.1497869e-16 
6146.7 3.160306e-16 
6147.1 3.1933979e-16 
6147.6 3.2570395e-16 
6148.0 3.218697e-16 
6148.4 3.148252e-16 
6148.8 3.290369e-16 
6149.2 3.1084662e-16 
6149.6 3.2340828e-16 
6150.0 3.2895441e-16 
6150.5 2.9829295e-16 
6150.9 3.1812395e-16 
6151.3 3.2133939e-16 
6151.7 3.1683081e-16 
6152.1 3.1840933e-16 
6152.5 3.0928188e-16 
6152.9 3.112036e-16 
6153.3 3.0356863e-16 
6153.7 3.2567399e-16 
6154.1 3.0172309e-16 
6154.5 2.9660021e-16 
6154.9 2.8109109e-16 
6155.3 3.1967984e-16 
6155.7 3.1435902e-16 
6156.2 3.1430239e-16 
6156.6 3.1017414e-16 
6157.0 3.1629034e-16 
6157.4 3.1845838e-16 
6157.8 3.3200888e-16 
6158.2 3.2992955e-16 
6158.6 2.9501364e-16 
6159.1 3.1992709e-16 
6159.5 3.2465608e-16 
6159.9 3.1574346e-16 
6160.3 3.2885245e-16 
6160.7 2.9833826e-16 
6161.1 3.1111177e-16 
6161.6 3.0400446e-16 
6162.0 3.2017354e-16 
6162.4 3.0401397e-16 
6162.8 3.1182567e-16 
6163.2 2.8708045e-16 
6163.5 3.4318397e-16 
6163.9 3.0424026e-16 
6164.4 3.2142225e-16 
6164.8 2.9111641e-16 
6165.2 3.095841e-16 
6165.6 3.1739518e-16 
6166.0 3.0763059e-16 
6166.4 3.3960868e-16 
6166.9 3.0485734e-16 
6167.3 3.3376439e-16 
6167.7 2.9854898e-16 
6168.1 3.0138706e-16 
6168.5 3.17081e-16 
6168.9 3.06189e-16 
6169.3 3.0136157e-16 
6169.8 3.144653e-16 
6170.2 3.0373695e-16 
6170.6 3.254607e-16 
6171.0 3.2886658e-16 
6171.4 3.2261114e-16 
6171.8 3.2002842e-16 
6172.3 3.1931798e-16 
6172.7 3.2349409e-16 
6173.1 3.1183618e-16 
6173.5 2.7836662e-16 
6173.8 3.2026173e-16 
6174.2 3.0711319e-16 
6174.6 3.0646628e-16 
6175.1 3.3137106e-16 
6175.5 3.0637832e-16 
6175.9 3.1179794e-16 
6176.3 2.6622708e-16 
6176.7 3.0353131e-16 
6177.1 2.9658874e-16 
6177.6 3.3487376e-16 
6178.0 2.8972357e-16 
6178.4 3.0297316e-16 
6178.8 3.1936633e-16 
6179.2 3.2503547e-16 
6179.6 3.2974038e-16 
6180.1 3.1982362e-16 
6180.5 3.1428738e-16 
6180.9 2.9210318e-16 
6181.3 3.0430755e-16 
6181.7 3.1571509e-16 
6182.1 3.3178325e-16 
6182.6 3.0290963e-16 
6183.0 3.0415167e-16 
6183.4 3.2311237e-16 
6183.8 3.1785493e-16 
6184.1 3.0417137e-16 
6184.5 2.9377065e-16 
6185.0 2.9253776e-16 
6185.4 3.024121e-16 
6185.8 2.7360363e-16 
6186.2 3.1529937e-16 
6186.6 3.0233329e-16 
6187.0 3.2343216e-16 
6187.5 3.071949e-16 
6187.9 3.3700883e-16 
6188.3 3.0413134e-16 
6188.7 3.2788426e-16 
6189.1 3.1052912e-16 
6189.5 3.1347701e-16 
6190.0 3.0288431e-16 
6190.4 3.1171766e-16 
6190.8 3.1726719e-16 
6191.2 3.136525e-16 
6191.6 3.2485184e-16 
6192.0 3.1736073e-16 
6192.5 3.0923745e-16 
6192.9 3.2295083e-16 
6193.3 2.9529372e-16 
6193.7 2.995006e-16 
6194.1 3.136228e-16 
6194.4 3.093847e-16 
6194.9 3.2362686e-16 
6195.3 3.1000323e-16 
6195.7 3.1897854e-16 
6196.1 3.1972012e-16 
6196.5 3.4572821e-16 
6197.0 3.027032e-16 
6197.4 2.8857555e-16 
6197.8 3.203199e-16 
6198.2 3.1407985e-16 
6198.6 3.2544714e-16 
6199.0 3.2095521e-16 
6199.5 3.2175918e-16 
6199.9 3.1065043e-16 
6200.3 2.9392818e-16 
6200.7 3.2995136e-16 
6201.1 3.0531066e-16 
6201.5 3.1400381e-16 
6202.0 2.9597109e-16 
6202.4 2.9658472e-16 
6202.8 2.7571557e-16 
6203.2 2.978451e-16 
6203.6 2.8214205e-16 
6204.1 2.8723237e-16 
6204.4 2.7982323e-16 
6204.8 3.3826084e-16 
6205.2 3.2997909e-16 
6205.6 3.2154249e-16 
6206.0 3.125894e-16 
6206.5 3.313808e-16 
6206.9 2.9810806e-16 
6207.3 3.0085127e-16 
6207.7 2.9882797e-16 
6208.1 2.9647596e-16 
6208.5 2.9604919e-16 
6209.0 3.2341149e-16 
6209.4 3.2083706e-16 
6209.8 3.2604454e-16 
6210.2 2.9872192e-16 
6210.6 3.2396583e-16 
6211.1 3.1325697e-16 
6211.5 3.0467746e-16 
6211.9 3.0703725e-16 
6212.3 3.0216776e-16 
6212.7 2.9839717e-16 
6213.2 3.2867925e-16 
6213.6 3.2138412e-16 
6214.0 3.1252115e-16 
6214.4 3.0455833e-16 
6214.7 3.2081053e-16 
6215.1 3.3612064e-16 
6215.6 2.8760134e-16 
6216.0 2.8952607e-16 
6216.4 3.1511971e-16 
6216.8 3.047073e-16 
6217.2 3.1051484e-16 
6217.7 2.890246e-16 
6218.1 2.9041085e-16 
6218.5 3.2423741e-16 
6218.9 3.1063809e-16 
6219.3 3.2462086e-16 
6219.8 3.0703867e-16 
6220.2 3.4041384e-16 
6220.6 3.1894064e-16 
6221.0 2.9173325e-16 
6221.4 2.8503894e-16 
6221.8 3.1431228e-16 
6222.3 2.6806529e-16 
6222.7 3.1450796e-16 
6223.1 3.0162646e-16 
6223.5 3.2066863e-16 
6223.9 3.1679878e-16 
6224.4 3.2261093e-16 
6224.8 3.0387667e-16 
6225.1 3.0205957e-16 
6225.5 2.532648e-16 
6225.9 2.9347299e-16 
6226.4 2.9780432e-16 
6226.8 3.2647434e-16 
6227.2 3.1788254e-16 
6227.6 3.1025795e-16 
6228.0 3.0226878e-16 
6228.5 3.3222315e-16 
6228.9 3.03028e-16 
6229.3 3.2596626e-16 
6229.7 3.1170797e-16 
6230.1 2.9559681e-16 
6230.6 2.9993206e-16 
6231.0 2.9831636e-16 
6231.4 2.9165298e-16 
6231.8 3.2323977e-16 
6232.2 3.2980512e-16 
6232.7 3.0137777e-16 
6233.1 3.248056e-16 
6233.5 2.8864044e-16 
6233.9 3.2297733e-16 
6234.3 2.9523143e-16 
6234.8 3.1225496e-16 
6235.2 3.4595208e-16 
6235.5 3.0413255e-16 
6235.9 3.0768804e-16 
6236.3 2.8879971e-16 
6236.8 3.3151632e-16 
6237.2 3.0209018e-16 
6237.6 3.2997102e-16 
6238.0 3.3129616e-16 
6238.4 3.27457e-16 
6238.9 3.0453639e-16 
6239.3 3.3216021e-16 
6239.7 3.3894508e-16 
6240.1 3.0505777e-16 
6240.5 3.7741001e-16 
6241.0 5.5613282e-16 
6241.4 4.4926081e-16 
6241.8 3.7078435e-16 
6242.2 2.9809692e-16 
6242.6 2.9640921e-16 
6243.1 3.2642431e-16 
6243.5 3.1467524e-16 
6243.9 3.4640641e-16 
6244.3 3.1781638e-16 
6244.7 2.9074498e-16 
6245.2 3.1438357e-16 
6245.5 2.9793989e-16 
6245.9 3.1633323e-16 
6246.3 3.214574e-16 
6246.7 3.1440446e-16 
6247.2 3.0230448e-16 
6247.6 3.2564483e-16 
6248.0 3.1922709e-16 
6248.4 2.7619286e-16 
6248.8 3.2166434e-16 
6249.3 3.1458352e-16 
6249.7 2.9055608e-16 
6250.1 3.1257543e-16 
6250.5 3.2948132e-16 
6251.0 3.1003507e-16 
6251.4 3.1026978e-16 
6251.8 2.9724459e-16 
6252.2 3.072e-16 
6252.6 3.1038308e-16 
6253.1 3.3399751e-16 
6253.5 3.1054203e-16 
6253.9 3.1769355e-16 
6254.3 2.9207838e-16 
6254.7 3.1218606e-16 
6255.2 3.1534731e-16 
6255.6 3.3263964e-16 
6255.9 3.212727e-16 
6256.3 3.2016449e-16 
6256.7 3.0961296e-16 
6257.2 2.8324029e-16 
6257.6 2.6919571e-16 
6258.0 3.0314896e-16 
6258.4 3.3911473e-16 
6258.9 2.896733e-16 
6259.3 2.8022317e-16 
6259.7 3.0755129e-16 
6260.1 3.1821194e-16 
6260.5 3.2871436e-16 
6261.0 3.0033043e-16 
6261.4 2.9992199e-16 
6261.8 3.1861059e-16 
6262.2 3.298256e-16 
6262.7 3.0887386e-16 
6263.1 3.2127522e-16 
6263.5 3.3834171e-16 
6263.9 3.1109342e-16 
6264.3 3.2589931e-16 
6264.8 3.3545466e-16 
6265.2 3.4393412e-16 
6265.6 3.2148747e-16 
6266.0 3.2188769e-16 
6266.3 3.2213684e-16 
6266.8 3.1632928e-16 
6267.2 2.9516997e-16 
6267.6 3.1581019e-16 
6268.0 3.1594665e-16 
6268.5 3.1535963e-16 
6268.9 3.3737579e-16 
6269.3 3.3407156e-16 
6269.7 2.8177466e-16 
6270.1 3.2474375e-16 
6270.6 2.7038338e-16 
6271.0 2.8171072e-16 
6271.4 2.7946038e-16 
6271.8 3.2753329e-16 
6272.3 3.3683345e-16 
6272.7 3.3891393e-16 
6273.1 3.1683687e-16 
6273.5 3.3290655e-16 
6274.0 3.2849621e-16 
6274.4 3.3005187e-16 
6274.8 3.1962237e-16 
6275.2 3.1287787e-16 
6275.6 2.9012148e-16 
6276.1 3.2291892e-16 
6276.4 2.9550862e-16 
6276.8 2.9896078e-16 
6277.2 2.7794886e-16 
6277.7 3.0304779e-16 
6278.1 3.1685398e-16 
6278.5 2.9805149e-16 
6278.9 2.9251152e-16 
6279.3 3.2487445e-16 
6279.8 3.1953899e-16 
6280.2 3.1881903e-16 
6280.6 3.0385029e-16 
6281.0 3.0966746e-16 
6281.5 3.0865354e-16 
6281.9 3.1072322e-16 
6282.3 2.8596882e-16 
6282.7 3.100498e-16 
6283.2 2.8086074e-16 
6283.6 3.0572307e-16 
6284.0 2.9931515e-16 
6284.4 3.0906943e-16 
6284.8 2.9486389e-16 
6285.3 2.8982669e-16 
6285.7 3.0285839e-16 
6286.1 3.4170092e-16 
6286.5 3.1147612e-16 
6286.9 3.1122233e-16 
6287.3 3.0910017e-16 
6287.7 3.0438385e-16 
6288.1 3.2944415e-16 
6288.6 3.2506383e-16 
6289.0 3.1530732e-16 
6289.4 3.1554844e-16 
6289.8 3.3425794e-16 
6290.3 3.1222593e-16 
6290.7 2.9693463e-16 
6291.1 3.0164728e-16 
6291.5 3.0491582e-16 
6292.0 3.0084292e-16 
6292.4 3.1428245e-16 
6292.8 3.0319854e-16 
6293.2 3.1185503e-16 
6293.6 3.1370644e-16 
6294.1 3.036043e-16 
6294.5 3.0809608e-16 
6294.9 3.2003109e-16 
6295.3 2.963388e-16 
6295.8 3.4251599e-16 
6296.2 3.0670181e-16 
6296.6 3.205752e-16 
6296.9 3.0241863e-16 
6297.4 3.229508e-16 
6297.8 3.4121652e-16 
6298.2 3.3119882e-16 
6298.6 3.116597e-16 
6299.1 3.0350554e-16 
6299.5 3.3269532e-16 
6299.9 3.1216052e-16 
6300.3 3.2621538e-16 
6300.8 3.2284664e-16 
6301.2 2.8628746e-16 
6301.6 3.1513541e-16 
6302.0 3.2355698e-16 
6302.5 3.2146276e-16 
6302.9 3.1408872e-16 
6303.3 4.2003508e-16 
6303.7 2.86618e-16 
6304.2 2.4530416e-16 
6304.6 3.1774889e-16 
6305.0 3.0999064e-16 
6305.4 3.0212764e-16 
6305.9 3.1096868e-16 
6306.3 2.935027e-16 
6306.7 3.2912931e-16 
6307.1 3.135087e-16 
6307.5 2.9301854e-16 
6307.9 2.7524771e-16 
6308.3 3.1212748e-16 
6308.7 3.1872292e-16 
6309.2 3.0269224e-16 
6309.6 2.9540763e-16 
6310.0 2.841034e-16 
6310.4 2.9231904e-16 
6310.9 2.9976011e-16 
6311.3 2.745987e-16 
6311.7 2.9207254e-16 
6312.1 2.9289489e-16 
6312.6 3.1386247e-16 
6313.0 3.26993e-16 
6313.4 3.0710935e-16 
6313.8 3.0624622e-16 
6314.3 2.9701247e-16 
6314.7 3.0284418e-16 
6315.1 2.9771163e-16 
6315.5 2.9991295e-16 
6316.0 3.2908508e-16 
6316.4 2.9880683e-16 
6316.8 3.0916245e-16 
6317.2 3.2061952e-16 
6317.6 3.2563191e-16 
6318.0 3.0612452e-16 
6318.4 3.2026181e-16 
6318.8 3.21625e-16 
6319.3 3.1468408e-16 
6319.7 3.1751441e-16 
6320.1 3.125888e-16 
6320.5 3.1767184e-16 
6321.0 3.0518918e-16 
6321.4 2.8757192e-16 
6321.8 3.3280837e-16 
6322.2 3.1771892e-16 
6322.7 3.1028191e-16 
6323.1 2.963766e-16 
6323.5 2.9914858e-16 
6323.9 3.1016397e-16 
6324.4 2.9855333e-16 
6324.8 2.9948795e-16 
6325.2 2.940774e-16 
6325.6 3.2390648e-16 
6326.1 3.2710501e-16 
6326.5 3.0710984e-16 
6326.9 3.1038389e-16 
6327.4 3.0144892e-16 
6327.7 3.0348796e-16 
6328.1 3.0151089e-16 
6328.5 3.1131219e-16 
6329.0 2.919512e-16 
6329.4 3.174831e-16 
6329.8 3.1662057e-16 
6330.2 3.3807891e-16 
6330.7 2.9263966e-16 
6331.1 3.1516212e-16 
6331.5 2.945374e-16 
6331.9 2.9237328e-16 
6332.4 3.1628867e-16 
6332.8 3.1966747e-16 
6333.2 3.0881475e-16 
6333.6 2.6926388e-16 
6334.1 3.0165193e-16 
6334.5 3.0145952e-16 
6334.9 2.9990657e-16 
6335.4 3.4973228e-16 
6335.8 3.1189774e-16 
6336.2 3.0031568e-16 
6336.6 3.1056105e-16 
6337.1 2.8978816e-16 
6337.5 2.9415774e-16 
6337.9 3.0337974e-16 
6338.2 3.1644444e-16 
6338.7 2.8554797e-16 
6339.1 3.1784781e-16 
6339.5 2.9482523e-16 
6340.0 2.7430173e-16 
6340.4 2.9914333e-16 
6340.8 3.1023533e-16 
6341.2 3.4536013e-16 
6341.7 2.820463e-16 
6342.1 3.5312241e-16 
6342.5 2.8354477e-16 
6342.9 3.1961466e-16 
6343.4 2.9349458e-16 
6343.8 2.9159283e-16 
6344.2 2.7821914e-16 
6344.6 3.2670684e-16 
6345.1 3.1289375e-16 
6345.5 3.0189815e-16 
6345.9 3.1271895e-16 
6346.4 2.7529584e-16 
6346.8 2.8701427e-16 
6347.2 2.7350504e-16 
6347.6 2.956175e-16 
6348.1 3.0609425e-16 
6348.4 3.2324987e-16 
6348.8 2.972234e-16 
6349.3 3.0003956e-16 
6349.7 2.7634464e-16 
6350.1 3.0873212e-16 
6350.5 2.9941242e-16 
6351.0 2.9781925e-16 
6351.4 3.2261831e-16 
6351.8 3.2442631e-16 
6352.2 3.0717279e-16 
6352.7 3.2404767e-16 
6353.1 3.0477005e-16 
6353.5 3.071165e-16 
6354.0 3.1504544e-16 
6354.4 2.7322717e-16 
6354.8 2.9106231e-16 
6355.2 3.3190425e-16 
6355.7 3.1850778e-16 
6356.1 3.352599e-16 
6356.5 2.9606213e-16 
6357.0 3.2274677e-16 
6357.4 3.4370146e-16 
6357.8 3.0241627e-16 
6358.2 2.8471634e-16 
6358.6 3.2645964e-16 
6359.0 3.117901e-16 
6359.4 3.0467967e-16 
6359.9 3.0643268e-16 
6360.3 3.1805225e-16 
6360.7 3.0012725e-16 
6361.1 3.013658e-16 
6361.6 2.6768125e-16 
6362.0 2.8302101e-16 
6362.4 2.9993931e-16 
6362.9 3.2480483e-16 
6363.3 2.9579765e-16 
6363.7 3.2647657e-16 
6364.1 3.2048686e-16 
6364.6 3.0018989e-16 
6365.0 3.011136e-16 
6365.4 2.892476e-16 
6365.9 3.3637978e-16 
6366.3 3.2986709e-16 
6366.7 3.1147079e-16 
6367.1 2.9342857e-16 
6367.6 3.052165e-16 
6368.0 3.1415073e-16 
6368.4 3.040779e-16 
6368.9 3.0364909e-16 
6369.2 3.137996e-16 
6369.6 2.9706793e-16 
6370.0 3.1189667e-16 
6370.5 3.2361384e-16 
6370.9 3.2006472e-16 
6371.3 3.1994676e-16 
6371.8 2.914229e-16 
6372.2 3.2346762e-16 
6372.6 3.1521468e-16 
6373.0 3.0069244e-16 
6373.5 3.1137633e-16 
6373.9 2.7275414e-16 
6374.3 3.1995471e-16 
6374.8 3.1018468e-16 
6375.2 2.9317058e-16 
6375.6 3.0703447e-16 
6376.1 3.0920393e-16 
6376.5 2.7478701e-16 
6376.9 3.3849534e-16 
6377.3 3.1254029e-16 
6377.8 3.0906583e-16 
6378.2 3.223621e-16 
6378.6 3.0377158e-16 
6379.1 3.0426575e-16 
6379.4 3.1551997e-16 
6379.8 3.1238217e-16 
6380.2 3.0963692e-16 
6380.7 3.3780174e-16 
6381.1 3.2797329e-16 
6381.5 2.9370527e-16 
6382.0 3.1592892e-16 
6382.4 2.8961742e-16 
6382.8 2.8719342e-16 
6383.3 3.0159382e-16 
6383.7 2.939167e-16 
6384.1 2.8625034e-16 
6384.5 2.7131349e-16 
6385.0 3.1929944e-16 
6385.4 3.0061965e-16 
6385.8 3.1785513e-16 
6386.3 2.9505116e-16 
6386.7 2.9127529e-16 
6387.1 3.1704069e-16 
6387.6 2.8610803e-16 
6388.0 3.0316787e-16 
6388.4 2.600013e-16 
6388.9 2.8746787e-16 
6389.3 2.7745494e-16 
6389.6 3.0164855e-16 
6390.0 2.8284541e-16 
6390.5 3.1580839e-16 
6390.9 2.8866713e-16 
6391.3 3.1764785e-16 
6391.8 3.0557936e-16 
6392.2 2.8796896e-16 
6392.6 2.9531585e-16 
6393.1 2.9876821e-16 
6393.5 2.904268e-16 
6393.9 3.1220192e-16 
6394.3 2.8705524e-16 
6394.8 3.1685901e-16 
6395.2 3.1245888e-16 
6395.6 2.9642535e-16 
6396.1 3.1365047e-16 
6396.5 3.2122241e-16 
6396.9 2.9858027e-16 
6397.4 2.8544314e-16 
6397.8 3.3439374e-16 
6398.2 2.753767e-16 
6398.7 3.2816074e-16 
6399.1 3.2164982e-16 
6399.5 2.962712e-16 
6399.8 2.7816762e-16 
6400.3 2.8868319e-16 
6400.7 3.2962866e-16 
6401.1 2.6316743e-16 
6401.6 3.2146331e-16 
6402.0 3.1764405e-16 
6402.4 2.9460955e-16 
6402.9 3.1562484e-16 
6403.3 3.1998261e-16 
6403.7 3.1739304e-16 
6404.2 3.2057071e-16 
6404.6 3.1267875e-16 
6405.0 2.4661838e-16 
6405.5 3.2818045e-16 
6405.9 3.1477189e-16 
6406.3 2.9813359e-16 
6406.8 2.8476342e-16 
6407.2 2.9657105e-16 
6407.6 3.1130262e-16 
6408.0 2.782746e-16 
6408.5 2.7012754e-16 
6408.9 2.8209207e-16 
6409.3 2.7703386e-16 
6409.8 3.1498725e-16 
6410.1 2.9457174e-16 
6410.5 3.2698418e-16 
6411.0 2.9339856e-16 
6411.4 2.9960841e-16 
6411.8 3.3433314e-16 
6412.3 3.0445119e-16 
6412.7 2.6381249e-16 
6413.1 2.9119337e-16 
6413.6 3.0073277e-16 
6414.0 3.1643213e-16 
6414.4 2.7968804e-16 
6414.9 3.1762746e-16 
6415.3 2.9793695e-16 
6415.7 3.0425872e-16 
6416.2 2.7443131e-16 
6416.6 3.192948e-16 
6417.0 3.1466443e-16 
6417.4 2.8626593e-16 
6417.9 2.7205813e-16 
6418.3 3.0564342e-16 
6418.7 2.8629533e-16 
6419.2 2.8643954e-16 
6419.6 3.0420009e-16 
6420.0 2.9909408e-16 
6420.4 2.8570372e-16 
6420.8 2.8587199e-16 
6421.2 2.6989838e-16 
6421.7 2.8581157e-16 
6422.1 3.1592089e-16 
6422.5 2.8835832e-16 
6423.0 3.1330485e-16 
6423.4 2.8552872e-16 
6423.8 2.9535282e-16 
6424.3 2.972627e-16 
6424.7 2.9517186e-16 
6425.1 2.924607e-16 
6425.6 3.1067191e-16 
6426.0 3.229732e-16 
6426.4 2.5867093e-16 
6426.9 2.8834786e-16 
6427.3 2.8945559e-16 
6427.7 3.0009939e-16 
6428.2 3.0453467e-16 
6428.6 2.8070611e-16 
6429.0 2.8353011e-16 
6429.5 2.7942974e-16 
6429.9 2.8032966e-16 
6430.3 3.1278624e-16 
6430.7 2.8761035e-16 
6431.1 2.8533327e-16 
6431.5 3.075083e-16 
6432.0 2.8224206e-16 
6432.4 2.9946363e-16 
6432.8 2.9751057e-16 
6433.3 3.0409635e-16 
6433.7 2.8536452e-16 
6434.1 3.0247409e-16 
6434.6 2.8085158e-16 
6435.0 2.7164231e-16 
6435.4 2.8361022e-16 
6435.9 3.1133154e-16 
6436.3 2.6456863e-16 
6436.7 3.1483207e-16 
6437.2 2.8734968e-16 
6437.6 2.8283355e-16 
6438.0 3.1553329e-16 
6438.5 2.8036063e-16 
6438.9 2.8728017e-16 
6439.3 3.0756863e-16 
6439.8 2.9406049e-16 
6440.2 3.0614636e-16 
6440.6 3.2354833e-16 
6441.0 3.0680519e-16 
6441.4 3.0724213e-16 
6441.8 2.534522e-16 
6442.3 3.2344551e-16 
6442.7 2.8392797e-16 
6443.1 2.7925747e-16 
6443.6 3.137584e-16 
6444.0 3.0174181e-16 
6444.4 2.8032623e-16 
6444.9 3.034703e-16 
6445.3 3.1274139e-16 
6445.7 2.9748314e-16 
6446.2 3.2015148e-16 
6446.6 2.8727196e-16 
6447.0 2.9135419e-16 
6447.5 2.8659532e-16 
6447.9 2.7516524e-16 
6448.3 2.9050096e-16 
6448.8 2.7309073e-16 
6449.2 3.3472065e-16 
6449.7 2.9538571e-16 
6450.1 2.4970637e-16 
6450.5 3.0033547e-16 
6451.0 3.0646102e-16 
6451.3 3.1898208e-16 
6451.7 3.1213841e-16 
6452.2 3.1400668e-16 
6452.6 3.0783678e-16 
6453.0 2.8531236e-16 
6453.5 3.1444444e-16 
6453.9 2.9030769e-16 
6454.3 2.9458068e-16 
6454.8 3.1355889e-16 
6455.2 2.5070449e-16 
6455.6 2.6452679e-16 
6456.1 3.0600097e-16 
6456.5 2.9860315e-16 
6456.9 3.0185445e-16 
6457.4 2.6408296e-16 
6457.8 2.6739587e-16 
6458.2 2.9623627e-16 
6458.7 2.7681239e-16 
6459.1 2.7852341e-16 
6459.6 2.8353512e-16 
6460.0 3.1838971e-16 
6460.4 2.9915836e-16 
6460.9 3.0194457e-16 
6461.3 2.9041023e-16 
6461.6 2.5139051e-16 
6462.1 2.8133531e-16 
6462.5 2.9961369e-16 
6462.9 2.6606132e-16 
6463.4 2.5510505e-16 
6463.8 2.9764356e-16 
6464.2 2.7106021e-16 
6464.7 2.6712721e-16 
6465.1 2.6545216e-16 
6465.5 2.3080379e-16 
6466.0 3.0151684e-16 
6466.4 3.0761105e-16 
6466.9 2.7709663e-16 
6467.3 2.7661016e-16 
6467.7 2.703404e-16 
6468.2 2.7546327e-16 
6468.6 2.7746038e-16 
6469.0 2.8487026e-16 
6469.5 2.6225225e-16 
6469.9 3.1676503e-16 
6470.3 2.7021055e-16 
6470.8 3.3972415e-16 
6471.2 2.7879556e-16 
6471.6 2.9574331e-16 
6472.0 2.9292236e-16 
6472.4 2.6318082e-16 
6472.9 3.1479137e-16 
6473.3 2.8284457e-16 
6473.7 3.1153233e-16 
6474.2 2.8596253e-16 
6474.6 2.8971307e-16 
6475.0 2.8918285e-16 
6475.5 2.9857155e-16 
6475.9 2.8308078e-16 
6476.3 2.8542201e-16 
6476.8 2.9767581e-16 
6477.2 3.155271e-16 
6477.7 3.0676533e-16 
6478.1 3.3011296e-16 
6478.5 2.8720144e-16 
6479.0 2.7876495e-16 
6479.4 2.67456e-16 
6479.8 2.7867601e-16 
6480.3 3.0320394e-16 
6480.7 2.66997e-16 
6481.1 2.7174881e-16 
6481.6 2.89807e-16 
6482.0 2.5502777e-16 
6482.4 2.6916123e-16 
6482.8 3.0419324e-16 
6483.2 3.0277693e-16 
6483.7 2.9865247e-16 
6484.1 2.9602949e-16 
6484.5 2.8622116e-16 
6485.0 2.8517799e-16 
6485.4 2.7679945e-16 
6485.8 3.0217683e-16 
6486.3 2.6079974e-16 
6486.7 2.7872169e-16 
6487.2 2.7644471e-16 
6487.6 2.794393e-16 
6488.0 2.6780627e-16 
6488.5 2.714634e-16 
6488.9 2.7868356e-16 
6489.3 2.7903034e-16 
6489.8 2.6966473e-16 
6490.2 2.6168597e-16 
6490.7 2.9408351e-16 
6491.1 2.3002714e-16 
6491.5 3.0493365e-16 
6492.0 2.7032882e-16 
6492.3 2.9957927e-16 
6492.7 2.8325404e-16 
6493.2 2.8788396e-16 
6493.6 2.7126022e-16 
6494.1 2.6316376e-16 
6494.5 2.8585933e-16 
6494.9 2.6360839e-16 
6495.4 2.8619553e-16 
6495.8 2.8048475e-16 
6496.2 2.8952782e-16 
6496.7 2.6113392e-16 
6497.1 2.7175397e-16 
6497.6 2.8740766e-16 
6498.0 2.5644837e-16 
6498.4 2.6262967e-16 
6498.9 2.6148898e-16 
6499.3 2.366566e-16 
6499.7 2.1763622e-16 
6500.2 2.1825092e-16 
6500.6 2.8024142e-16 
6501.1 2.2465264e-16 
6501.5 3.116072e-16 
6501.9 3.490199e-16 
6502.4 3.9887517e-16 
6502.7 4.380764e-16 
6503.1 4.0118629e-16 
6503.6 3.8287287e-16 
6504.0 3.7707563e-16 
6504.5 3.2660211e-16 
6504.9 3.1113283e-16 
6505.3 2.9252841e-16 
6505.8 2.9289753e-16 
6506.2 3.1510007e-16 
6506.7 2.8783019e-16 
6507.1 2.9259457e-16 
6507.5 2.9421501e-16 
6508.0 3.1298673e-16 
6508.4 3.0723033e-16 
6508.8 2.8981709e-16 
6509.3 3.0991518e-16 
6509.7 2.8688521e-16 
6510.2 2.8751367e-16 
6510.6 3.0467208e-16 
6511.0 3.3770943e-16 
6511.5 2.8758637e-16 
6511.9 3.296685e-16 
6512.4 3.2097764e-16 
6512.8 2.9515745e-16 
6513.1 3.08482e-16 
6513.6 3.0883621e-16 
6514.0 3.0517273e-16 
6514.4 3.0894414e-16 
6514.9 3.093037e-16 
6515.3 2.9106714e-16 
6515.8 3.0234548e-16 
6516.2 3.3299484e-16 
6516.6 3.3762166e-16 
6517.1 2.8765616e-16 
6517.5 3.2512771e-16 
6518.0 2.8386197e-16 
6518.4 3.0885995e-16 
6518.8 2.8744023e-16 
6519.3 3.1591112e-16 
6519.7 3.0705611e-16 
6520.2 3.1767836e-16 
6520.6 2.9377325e-16 
6521.0 3.0111143e-16 
6521.5 2.9580842e-16 
6521.9 3.1443113e-16 
6522.3 3.162513e-16 
6522.8 3.1398156e-16 
6523.1 3.0222003e-16 
6523.6 2.9321518e-16 
6524.0 2.8750357e-16 
6524.4 3.0579028e-16 
6524.9 3.1636506e-16 
6525.3 2.9509298e-16 
6525.8 2.9746334e-16 
6526.2 2.8503251e-16 
6526.6 2.7279944e-16 
6527.1 3.0684892e-16 
6527.5 2.9947218e-16 
6528.0 3.0247194e-16 
6528.4 3.0431004e-16 
6528.8 2.867887e-16 
6529.3 2.8683758e-16 
6529.7 3.3228466e-16 
6530.2 3.2227453e-16 
6530.6 3.2548153e-16 
6531.0 3.0487527e-16 
6531.5 3.0715292e-16 
6531.9 3.0569282e-16 
6532.4 3.01117e-16 
6532.8 2.7791185e-16 
6533.2 2.7576312e-16 
6533.6 3.1702187e-16 
6534.0 3.0230874e-16 
6534.5 2.9152593e-16 
6534.9 3.0749087e-16 
6535.3 2.843132e-16 
6535.8 3.3216463e-16 
6536.2 3.0927513e-16 
6536.7 3.1291305e-16 
6537.1 2.7346969e-16 
6537.5 3.0126985e-16 
6538.0 3.2567275e-16 
6538.4 3.2185263e-16 
6538.9 2.958962e-16 
6539.3 3.1057416e-16 
6539.7 3.1329098e-16 
6540.2 3.3088596e-16 
6540.6 2.804878e-16 
6541.1 2.8764609e-16 
6541.5 3.0562415e-16 
6541.9 2.7059291e-16 
6542.4 2.3421043e-16 
6542.8 2.8332976e-16 
6543.3 3.0983457e-16 
6543.6 2.979973e-16 
6544.1 2.8365209e-16 
6544.5 2.9936919e-16 
6544.9 2.6532469e-16 
6545.4 2.8587477e-16 
6545.8 3.0082999e-16 
6546.3 3.1921203e-16 
6546.7 2.9338154e-16 
6547.1 2.7202724e-16 
6547.6 2.7783969e-16 
6548.0 3.0911001e-16 
6548.5 2.9295025e-16 
6548.9 2.9952533e-16 
6549.3 3.0273192e-16 
6549.8 2.8587656e-16 
6550.2 3.0440653e-16 
6550.7 2.9245799e-16 
6551.1 2.6895107e-16 
6551.5 3.0148281e-16 
6552.0 2.811903e-16 
6552.4 2.8039448e-16 
6552.9 2.7503905e-16 
6553.3 2.644009e-16 
6553.8 3.0120443e-16 
6554.1 2.9441739e-16 
6554.5 2.8516824e-16 
6555.0 3.1631239e-16 
6555.4 2.9774907e-16 
6555.9 2.729811e-16 
6556.3 2.5979951e-16 
6556.7 2.724418e-16 
6557.2 3.1208246e-16 
6557.6 3.0336476e-16 
6558.1 3.0375689e-16 
6558.5 2.8841208e-16 
6559.0 2.8324276e-16 
6559.4 2.8189267e-16 
6559.8 3.1595016e-16 
6560.3 2.8317579e-16 
6560.7 2.9750694e-16 
6561.2 3.1122031e-16 
6561.6 2.6670267e-16 
6562.0 2.9095446e-16 
6562.5 2.8567252e-16 
6562.9 3.1510137e-16 
6563.4 2.7283271e-16 
6563.8 2.8067927e-16 
6564.2 2.7637284e-16 
6564.6 2.9654442e-16 
6565.0 3.0463384e-16 
6565.5 2.9989751e-16 
6565.9 2.8044558e-16 
6566.4 3.0321827e-16 
6566.8 2.9586524e-16 
6567.3 3.1910171e-16 
6567.7 2.9883674e-16 
6568.1 2.924839e-16 
6568.6 2.7903584e-16 
6569.0 2.7324412e-16 
6569.5 2.7578581e-16 
6569.9 2.6913753e-16 
6570.4 2.913991e-16 
6570.8 3.0139954e-16 
6571.2 2.9277012e-16 
6571.7 2.6359151e-16 
6572.1 2.8013155e-16 
6572.6 2.9404717e-16 
6573.0 2.9371523e-16 
6573.5 3.0529166e-16 
6573.9 3.1355278e-16 
6574.3 3.0830363e-16 
6574.7 2.8481938e-16 
6575.1 2.7015866e-16 
6575.6 2.9440323e-16 
6576.0 2.8869841e-16 
6576.5 3.0658678e-16 
6576.9 3.1761964e-16 
6577.3 2.9418256e-16 
6577.8 2.6906659e-16 
6578.2 3.0509814e-16 
6578.7 2.93784e-16 
6579.1 2.9295678e-16 
6579.6 2.9442772e-16 
6580.0 2.7221274e-16 
6580.4 2.6424211e-16 
6580.9 3.2083237e-16 
6581.3 2.9231192e-16 
6581.8 2.8997224e-16 
6582.2 2.8402583e-16 
6582.7 2.9825911e-16 
6583.1 2.9960597e-16 
6583.5 2.8822293e-16 
6584.0 2.7858439e-16 
6584.4 2.7553232e-16 
6584.8 2.7041043e-16 
6585.2 2.8784494e-16 
6585.7 2.9579093e-16 
6586.1 2.8754465e-16 
6586.5 2.9771628e-16 
6587.0 2.8973301e-16 
6587.4 2.9494016e-16 
6587.9 2.9710419e-16 
6588.3 2.8864826e-16 
6588.8 2.6939383e-16 
6589.2 2.694376e-16 
6589.7 3.171712e-16 
6590.1 2.9314921e-16 
6590.5 2.8757714e-16 
6591.0 2.6632404e-16 
6591.4 2.7784016e-16 
6591.9 2.7419925e-16 
6592.3 2.6822546e-16 
6592.8 3.0842249e-16 
6593.2 2.9407301e-16 
6593.7 2.8687888e-16 
6594.1 2.7817923e-16 
6594.5 2.780189e-16 
6595.0 2.8600591e-16 
6595.3 2.9901073e-16 
6595.8 2.9203325e-16 
6596.2 2.9888448e-16 
6596.7 2.785419e-16 
6597.1 2.7931946e-16 
6597.5 3.2518343e-16 
6598.0 3.0508935e-16 
6598.4 3.139807e-16 
6598.9 2.9097278e-16 
6599.3 2.92906e-16 
6599.8 2.9589033e-16 
6600.2 3.0316039e-16 
6600.7 2.8798497e-16 
6601.1 2.9883855e-16 
6601.5 2.7146592e-16 
6602.0 3.0354712e-16 
6602.4 2.7941376e-16 
6602.9 2.8332017e-16 
6603.3 2.9198647e-16 
6603.8 2.9958203e-16 
6604.2 2.9124464e-16 
6604.7 2.8975354e-16 
6605.1 2.9072803e-16 
6605.5 2.9956748e-16 
6605.9 2.9273816e-16 
6606.3 3.0166872e-16 
6606.8 2.955065e-16 
6607.2 2.869943e-16 
6607.7 2.9341991e-16 
6608.1 3.0859386e-16 
6608.6 2.9583696e-16 
6609.0 2.7588775e-16 
6609.5 2.7794435e-16 
6609.9 2.9748543e-16 
6610.3 2.9053724e-16 
6610.8 2.8733803e-16 
6611.2 3.1583417e-16 
6611.7 2.7193916e-16 
6612.1 2.8716897e-16 
6612.6 2.8633564e-16 
6613.0 2.9935874e-16 
6613.5 2.8567603e-16 
6613.9 2.8796628e-16 
6614.4 3.0687255e-16 
6614.8 2.9109064e-16 
6615.2 2.7769209e-16 
6615.6 2.9901767e-16 
6616.0 2.9286505e-16 
6616.5 2.804312e-16 
6616.9 3.1738896e-16 
6617.4 2.9299117e-16 
6617.8 2.8267859e-16 
6618.3 2.9009477e-16 
6618.7 3.0057036e-16 
6619.2 2.9243882e-16 
6619.6 2.7888419e-16 
6620.1 3.0973624e-16 
6620.5 3.1190723e-16 
6620.9 2.8163423e-16 
6621.4 3.1374033e-16 
6621.8 2.7471908e-16 
6622.3 3.0889357e-16 
6622.7 2.8899454e-16 
6623.2 3.0007337e-16 
6623.6 2.8283465e-16 
6624.1 2.7336961e-16 
6624.5 2.6629696e-16 
6625.0 2.8599484e-16 
6625.4 2.7456054e-16 
6625.9 2.8054645e-16 
6626.2 3.1073694e-16 
6626.6 2.8363174e-16 
6627.1 2.9464051e-16 
6627.5 2.7834295e-16 
6628.0 2.9941986e-16 
6628.4 2.840398e-16 
6628.9 2.8862544e-16 
6629.3 2.9160687e-16 
6629.8 2.9836213e-16 
6630.2 3.0316394e-16 
6630.7 2.8548708e-16 
6631.1 2.9293022e-16 
6631.6 2.8144696e-16 
6632.0 2.996304e-16 
6632.4 3.1033448e-16 
6632.9 3.0596165e-16 
6633.3 2.9572432e-16 
6633.8 2.7780273e-16 
6634.2 2.9303789e-16 
6634.7 2.6890055e-16 
6635.1 2.9869438e-16 
6635.6 2.8784382e-16 
6636.0 3.039945e-16 
6636.4 3.1203306e-16 
6636.8 2.8636813e-16 
6637.3 3.0654804e-16 
6637.7 2.5608319e-16 
6638.2 2.837496e-16 
6638.6 2.9210328e-16 
6639.1 3.1575708e-16 
6639.5 2.8986995e-16 
6639.9 2.9475957e-16 
6640.4 2.88941e-16 
6640.8 2.603178e-16 
6641.3 2.7975208e-16 
6641.7 2.9162707e-16 
6642.2 2.891953e-16 
6642.6 3.0372533e-16 
6643.1 2.9699474e-16 
6643.5 2.7990353e-16 
6644.0 2.7405662e-16 
6644.4 2.9494564e-16 
6644.9 2.9753693e-16 
6645.3 2.9157353e-16 
6645.8 2.9292062e-16 
6646.2 2.9073966e-16 
6646.6 2.9940702e-16 
6647.0 2.6578459e-16 
6647.5 3.1304511e-16 
6647.9 3.1223422e-16 
6648.4 3.1441487e-16 
6648.8 3.0448794e-16 
6649.2 2.8356507e-16 
6649.7 2.7432061e-16 
6650.1 2.9248609e-16 
6650.6 2.8648627e-16 
6651.0 2.8384032e-16 
6651.5 2.9849643e-16 
6651.9 2.9149559e-16 
6652.4 2.8629667e-16 
6652.8 2.768325e-16 
6653.3 2.8455093e-16 
6653.7 3.0381327e-16 
6654.2 2.9683571e-16 
6654.6 2.9239055e-16 
6655.1 2.9017686e-16 
6655.5 3.0637405e-16 
6656.0 2.9670856e-16 
6656.4 2.961015e-16 
6656.8 2.6270864e-16 
6657.2 2.9126344e-16 
6657.7 2.9426828e-16 
6658.1 2.8925508e-16 
6658.6 2.8542084e-16 
6659.0 2.972942e-16 
6659.5 2.8245667e-16 
6659.9 2.9016416e-16 
6660.4 3.088173e-16 
6660.8 2.9650945e-16 
6661.3 2.8524281e-16 
6661.7 3.1585474e-16 
6662.1 3.0108312e-16 
6662.6 2.9191744e-16 
6663.0 2.716089e-16 
6663.5 2.8961149e-16 
6663.9 3.1009125e-16 
6664.4 3.0084178e-16 
6664.8 2.7928076e-16 
6665.3 2.8590927e-16 
6665.7 2.962025e-16 
6666.2 2.9828282e-16 
6666.6 2.9296827e-16 
6667.0 3.0265766e-16 
6667.4 2.8507208e-16 
6667.9 2.7540957e-16 
6668.3 2.7294872e-16 
6668.8 2.7365025e-16 
6669.2 2.7318448e-16 
6669.7 2.9486205e-16 
6670.1 2.8117837e-16 
6670.6 3.1245669e-16 
6671.0 2.8110883e-16 
6671.5 2.9293466e-16 
6671.9 2.8278692e-16 
6672.4 2.9843037e-16 
6672.8 2.9662753e-16 
6673.3 2.9951401e-16 
6673.7 2.8538525e-16 
6674.2 2.950702e-16 
6674.6 2.9352781e-16 
6675.1 2.9499598e-16 
6675.5 2.8920516e-16 
6676.0 2.9760531e-16 
6676.4 3.0738403e-16 
6676.9 2.8926385e-16 
6677.3 2.8553492e-16 
6677.7 3.0851446e-16 
6678.1 2.6503725e-16 
6678.6 2.9844653e-16 
6679.0 2.9461156e-16 
6679.5 2.7667902e-16 
6679.9 2.8137179e-16 
6680.4 2.9384416e-16 
6680.8 2.9383625e-16 
6681.3 2.7678891e-16 
6681.7 2.8742066e-16 
6682.2 3.0016435e-16 
6682.6 2.9318796e-16 
6683.1 3.0268989e-16 
6683.5 2.8724964e-16 
6684.0 2.5855801e-16 
6684.4 2.7744926e-16 
6684.9 2.8851211e-16 
6685.3 2.722837e-16 
6685.8 2.8097867e-16 
6686.2 2.7264111e-16 
6686.7 2.9400461e-16 
6687.1 2.941274e-16 
6687.6 3.0956977e-16 
6687.9 2.952323e-16 
6688.4 3.0369495e-16 
6688.8 2.7849829e-16 
6689.3 2.8221301e-16 
6689.7 2.9456122e-16 
6690.2 3.0155048e-16 
6690.6 2.8707245e-16 
6691.1 2.7483178e-16 
6691.5 2.9948032e-16 
6692.0 2.9502079e-16 
6692.4 2.8620678e-16 
6692.9 2.964605e-16 
6693.3 2.8397944e-16 
6693.8 2.832246e-16 
6694.2 2.8684663e-16 
6694.7 2.821229e-16 
6695.1 2.8343478e-16 
6695.6 3.0937208e-16 
6696.0 2.9398963e-16 
6696.5 2.8650539e-16 
6696.9 2.8491078e-16 
6697.4 2.7054689e-16 
6697.8 2.6889639e-16 
6698.2 2.8212282e-16 
6698.6 2.9795189e-16 
6699.1 2.9571421e-16 
6699.6 3.0110849e-16 
6700.0 2.9462837e-16 
6700.5 2.9239973e-16 
6700.9 2.6774119e-16 
6701.4 2.8713866e-16 
6701.8 2.912684e-16 
6702.3 2.9299434e-16 
6702.7 2.9614918e-16 
6703.2 2.9291353e-16 
6703.6 2.871532e-16 
6704.1 2.9120004e-16 
6704.5 2.9194572e-16 
6705.0 2.9592368e-16 
6705.4 2.8824692e-16 
6705.9 2.8021169e-16 
6706.3 2.9024077e-16 
6706.8 2.8893871e-16 
6707.2 2.7618136e-16 
6707.7 2.9593275e-16 
6708.1 2.7973165e-16 
6708.5 2.8890791e-16 
6708.9 2.8436517e-16 
6709.4 2.7120843e-16 
6709.8 3.0249446e-16 
6710.3 2.7763559e-16 
6710.7 2.7440075e-16 
6711.2 2.8746939e-16 
6711.6 2.7366867e-16 
6712.1 2.7976376e-16 
6712.6 2.8352262e-16 
6713.0 2.869289e-16 
6713.5 2.7383535e-16 
6713.9 2.9249106e-16 
6714.4 2.9227633e-16 
6714.8 2.973028e-16 
6715.3 3.0525114e-16 
6715.7 2.9610642e-16 
6716.2 3.0447238e-16 
6716.6 2.8977105e-16 
6717.1 2.8395841e-16 
6717.5 2.893112e-16 
6718.0 2.8708265e-16 
6718.4 2.8809668e-16 
6718.8 2.7864931e-16 
6719.2 2.9507749e-16 
6719.7 2.954981e-16 
6720.1 2.8888846e-16 
6720.6 3.0222621e-16 
6721.0 2.919968e-16 
6721.5 2.6912033e-16 
6722.0 2.9120507e-16 
6722.4 2.7915628e-16 
6722.9 2.9487242e-16 
6723.3 2.930861e-16 
6723.8 2.8708704e-16 
6724.2 2.9858274e-16 
6724.7 2.7914121e-16 
6725.1 2.9522883e-16 
6725.6 2.8540568e-16 
6726.0 2.8624019e-16 
6726.5 2.8766202e-16 
6726.9 2.9237666e-16 
6727.4 2.9308209e-16 
6727.8 2.9543503e-16 
6728.3 2.8340515e-16 
6728.7 2.8486024e-16 
6729.1 2.8792264e-16 
6729.6 2.8073704e-16 
6730.0 2.8350614e-16 
6730.5 2.9202226e-16 
6730.9 2.7404636e-16 
6731.4 3.0127977e-16 
6731.8 2.8726619e-16 
6732.3 2.9592818e-16 
6732.7 2.825839e-16 
6733.2 2.8856172e-16 
6733.6 2.9401948e-16 
6734.1 2.8997058e-16 
6734.5 2.9237928e-16 
6735.0 2.8384613e-16 
6735.5 2.7245788e-16 
6735.9 3.0509991e-16 
6736.4 2.8542441e-16 
6736.8 2.8311873e-16 
6737.3 2.849525e-16 
6737.7 2.9704338e-16 
6738.2 2.833678e-16 
6738.6 2.7552036e-16 
6739.0 2.8629426e-16 
6739.4 2.8962235e-16 
6739.9 2.9134849e-16 
6740.3 2.9477797e-16 
6740.8 2.907234e-16 
6741.3 2.8863929e-16 
6741.7 2.6409776e-16 
6742.2 2.9052939e-16 
6742.6 2.9109345e-16 
6743.1 2.8378845e-16 
6743.5 2.8189247e-16 
6744.0 2.8464312e-16 
6744.4 3.08885e-16 
6744.9 2.9432383e-16 
6745.3 2.8231739e-16 
6745.8 2.9213989e-16 
6746.2 2.9795599e-16 
6746.7 2.8195061e-16 
6747.2 3.0193933e-16 
6747.6 2.936023e-16 
6748.1 2.8272249e-16 
6748.5 2.6233532e-16 
6749.0 2.8179521e-16 
6749.3 2.8438458e-16 
6749.8 2.8061268e-16 
6750.2 2.9455154e-16 
6750.7 2.8899929e-16 
6751.1 3.0626727e-16 
6751.6 2.9562734e-16 
6752.1 3.0439758e-16 
6752.5 2.880671e-16 
6753.0 2.8121317e-16 
6753.4 2.873369e-16 
6753.9 2.949192e-16 
6754.3 3.1112116e-16 
6754.8 2.9389849e-16 
6755.2 2.840404e-16 
6755.7 2.7868699e-16 
6756.2 2.6944949e-16 
6756.6 2.9872283e-16 
6757.1 2.7167211e-16 
6757.5 2.9196124e-16 
6758.0 2.7948642e-16 
6758.4 2.7887609e-16 
6758.9 2.7214412e-16 
6759.3 2.9170862e-16 
6759.7 2.9793672e-16 
6760.1 2.9794069e-16 
6760.6 2.8521131e-16 
6761.1 2.7588541e-16 
6761.5 2.8402051e-16 
6762.0 2.8395386e-16 
6762.4 2.7983852e-16 
6762.9 2.731053e-16 
6763.3 2.7784424e-16 
6763.8 2.7392531e-16 
6764.2 2.7689314e-16 
6764.7 2.9462351e-16 
6765.2 2.7315423e-16 
6765.6 2.9647842e-16 
6766.1 2.724692e-16 
6766.5 2.7181776e-16 
6767.0 2.7496285e-16 
6767.4 2.8714627e-16 
6767.9 2.7370249e-16 
6768.4 2.8951324e-16 
6768.8 3.1551e-16 
6769.3 2.9344896e-16 
6769.7 2.5409962e-16 
6770.1 2.6487375e-16 
6770.5 2.894695e-16 
6771.0 2.8377739e-16 
6771.4 3.0228251e-16 
6771.9 2.8620599e-16 
6772.4 2.6768072e-16 
6772.8 2.8069156e-16 
6773.3 2.6422889e-16 
6773.7 2.986821e-16 
6774.2 2.8325494e-16 
6774.6 2.8448494e-16 
6775.1 2.9418156e-16 
6775.5 2.9013957e-16 
6776.0 2.9166524e-16 
6776.5 2.7051929e-16 
6776.9 2.889971e-16 
6777.4 2.8192626e-16 
6777.8 2.91273e-16 
6778.3 2.8035155e-16 
6778.7 2.8661545e-16 
6779.2 2.9946006e-16 
6779.7 2.9359664e-16 
6780.1 2.8964014e-16 
6780.5 2.7500866e-16 
6780.9 2.8506339e-16 
6781.4 2.8107479e-16 
6781.8 2.6676353e-16 
6782.3 2.7427165e-16 
6782.8 2.8622454e-16 
6783.2 2.8706099e-16 
6783.7 2.7908492e-16 
6784.1 2.9129756e-16 
6784.6 2.816624e-16 
6785.0 2.8248203e-16 
6785.5 2.8776453e-16 
6786.0 2.8041993e-16 
6786.4 2.9758604e-16 
6786.9 2.7751442e-16 
6787.3 2.9893378e-16 
6787.8 2.9454979e-16 
6788.2 2.6493127e-16 
6788.7 2.8693476e-16 
6789.2 2.8329816e-16 
6789.6 2.8185927e-16 
6790.1 2.7470988e-16 
6790.4 2.8265611e-16 
6790.9 2.7517463e-16 
6791.3 2.7775997e-16 
6791.8 2.878035e-16 
6792.3 2.7034006e-16 
6792.7 2.8330377e-16 
6793.2 2.9234918e-16 
6793.6 2.7030743e-16 
6794.1 2.742669e-16 
6794.5 2.7893389e-16 
6795.0 3.0980049e-16 
6795.5 2.7990609e-16 
6795.9 2.7299537e-16 
6796.4 2.7378701e-16 
6796.8 2.8948197e-16 
6797.3 2.9253278e-16 
6797.7 2.9556405e-16 
6798.2 2.9760757e-16 
6798.7 3.0460781e-16 
6799.1 2.9302292e-16 
6799.6 2.6780575e-16 
6800.0 2.8702738e-16 
6800.5 2.7545917e-16 
6800.9 2.6087151e-16 
6801.3 2.7104868e-16 
6801.8 2.8508293e-16 
6802.2 2.8693268e-16 
6802.7 2.7575113e-16 
6803.1 2.7193569e-16 
6803.6 3.1120242e-16 
6804.1 2.6270559e-16 
6804.5 2.6666805e-16 
6805.0 3.0822644e-16 
6805.4 2.9684215e-16 
6805.9 2.7084396e-16 
6806.4 2.9307672e-16 
6806.8 2.8204088e-16 
6807.3 2.8889653e-16 
6807.7 2.8116264e-16 
6808.2 2.7389715e-16 
6808.6 2.7266712e-16 
6809.1 2.7529587e-16 
6809.6 2.7734926e-16 
6810.0 2.8847797e-16 
6810.5 2.9443948e-16 
6810.9 2.9038579e-16 
6811.3 3.1105415e-16 
6811.8 2.8523671e-16 
6812.2 3.0339396e-16 
6812.7 2.7387945e-16 
6813.1 2.6527892e-16 
6813.6 2.7822276e-16 
6814.1 2.8638542e-16 
6814.5 3.0202863e-16 
6815.0 3.0836853e-16 
6815.4 2.6585875e-16 
6815.9 2.5960804e-16 
6816.3 2.8150214e-16 
6816.8 2.7356633e-16 
6817.3 2.8439987e-16 
6817.7 2.7718583e-16 
6818.2 2.824425e-16 
6818.6 2.8117508e-16 
6819.1 2.8211246e-16 
6819.6 2.7327608e-16 
6820.0 3.0525457e-16 
6820.5 3.232735e-16 
6820.9 2.7506873e-16 
6821.3 2.7868187e-16 
6821.8 3.2287948e-16 
6822.2 2.7726839e-16 
6822.7 2.7675119e-16 
6823.1 3.0312349e-16 
6823.6 3.0467875e-16 
6824.1 3.0589054e-16 
6824.5 3.1189815e-16 
6825.0 2.8279966e-16 
6825.4 2.9458951e-16 
6825.9 2.973978e-16 
6826.4 2.6636546e-16 
6826.8 3.1172684e-16 
6827.3 2.9546231e-16 
6827.7 2.9712306e-16 
6828.2 3.0741559e-16 
6828.7 2.7016597e-16 
6829.1 2.8791294e-16 
6829.6 3.1103418e-16 
6830.0 2.9173963e-16 
6830.5 2.8347414e-16 
6831.0 3.0620739e-16 
6831.4 2.8703015e-16 
6831.8 2.9963031e-16 
6832.2 2.6849116e-16 
6832.7 2.8224455e-16 
6833.2 3.1032024e-16 
6833.6 2.8317817e-16 
6834.1 3.1931916e-16 
6834.5 3.1211987e-16 
6835.0 3.3909173e-16 
6835.5 2.7966582e-16 
6835.9 2.797155e-16 
6836.4 3.0671523e-16 
6836.8 3.0552553e-16 
6837.3 2.9979468e-16 
6837.8 2.9252108e-16 
6838.2 3.0366589e-16 
6838.7 3.1476076e-16 
6839.1 2.9774595e-16 
6839.6 2.9668398e-16 
6840.1 3.0286405e-16 
6840.5 2.7899881e-16 
6841.0 2.8921176e-16 
6841.4 3.0032588e-16 
6841.8 2.8929027e-16 
6842.3 2.8026166e-16 
6842.7 2.8958016e-16 
6843.2 2.8117343e-16 
6843.7 2.7302606e-16 
6844.1 2.9011177e-16 
6844.6 2.7809359e-16 
6845.0 3.0050695e-16 
6845.5 3.0152474e-16 
6846.0 2.8709529e-16 
6846.4 2.9924421e-16 
6846.9 2.6973124e-16 
6847.3 2.8803687e-16 
6847.8 3.0395194e-16 
6848.3 2.6733627e-16 
6848.7 2.9440595e-16 
6849.2 3.0724472e-16 
6849.6 2.9013251e-16 
6850.1 3.0551935e-16 
6850.6 2.856032e-16 
6851.0 2.8506603e-16 
6851.5 2.9634833e-16 
6852.0 2.9806709e-16 
6852.3 2.735573e-16 
6852.8 2.8361174e-16 
6853.2 2.9251015e-16 
6853.7 2.8023987e-16 
6854.2 2.8474747e-16 
6854.6 2.9762367e-16 
6855.1 3.0117756e-16 
6855.5 2.9336352e-16 
6856.0 2.8132973e-16 
6856.5 3.1577289e-16 
6856.9 2.9816615e-16 
6857.4 3.0468976e-16 
6857.9 2.585418e-16 
6858.3 3.0779015e-16 
6858.8 2.7220566e-16 
6859.2 2.8649066e-16 
6859.7 3.3191661e-16 
6860.2 2.9595609e-16 
6860.6 2.85657e-16 
6861.1 2.8569816e-16 
6861.6 2.8642038e-16 
6862.0 2.8019103e-16 
6862.4 2.9470994e-16 
6862.8 2.7450605e-16 
6863.3 2.844001e-16 
6863.8 2.7949293e-16 
6864.2 2.8285898e-16 
6864.7 2.9073316e-16 
6865.2 2.6489371e-16 
6865.6 2.9649778e-16 
6866.1 2.8209941e-16 
6866.5 2.7637498e-16 
6867.0 2.9658296e-16 
6867.5 2.8574973e-16 
6867.9 2.9197013e-16 
6868.4 2.9428538e-16 
6868.9 2.919814e-16 
6869.3 2.7070378e-16 
6869.8 2.6198456e-16 
6870.2 2.9256555e-16 
6870.7 2.6065366e-16 
6871.2 2.6232227e-16 
6871.6 2.8184621e-16 
6872.1 2.8826692e-16 
6872.6 2.8277434e-16 
6872.9 2.5352172e-16 
6873.4 2.7369196e-16 
6873.8 2.9711854e-16 
6874.3 2.5878485e-16 
6874.8 2.5371236e-16 
6875.2 2.544963e-16 
6875.7 2.7183166e-16 
6876.2 2.7428485e-16 
6876.6 2.5706393e-16 
6877.1 2.897802e-16 
6877.5 2.8443221e-16 
6878.0 2.7892429e-16 
6878.5 2.7402737e-16 
6878.9 2.7563843e-16 
6879.4 2.8016106e-16 
6879.9 2.8874616e-16 
6880.3 2.7972562e-16 
6880.8 2.9984061e-16 
6881.3 2.8260479e-16 
6881.7 2.7763413e-16 
6882.2 2.6849028e-16 
6882.6 2.9403362e-16 
6883.0 2.6473589e-16 
6883.5 2.3380373e-16 
6883.9 2.5169587e-16 
6884.4 3.0226874e-16 
6884.9 2.6388413e-16 
6885.3 2.7365851e-16 
6885.8 2.9323947e-16 
6886.3 2.5379416e-16 
6886.7 2.8913847e-16 
6887.2 2.4749029e-16 
6887.6 2.7479725e-16 
6888.1 2.8871755e-16 
6888.6 2.6742789e-16 
6889.0 2.776867e-16 
6889.5 2.8869038e-16 
6890.0 2.7931441e-16 
6890.4 2.623614e-16 
6890.9 2.6685007e-16 
6891.4 2.7689363e-16 
6891.8 2.7283804e-16 
6892.3 2.6873663e-16 
6892.8 2.7838602e-16 
6893.2 2.6976824e-16 
6893.6 2.5565751e-16 
6894.0 2.736936e-16 
6894.5 2.6016628e-16 
6895.0 2.8164296e-16 
6895.4 2.6675599e-16 
6895.9 2.6735331e-16 
6896.4 2.7384774e-16 
6896.8 2.8260293e-16 
6897.3 2.7876778e-16 
6897.8 2.7372511e-16 
6898.2 2.6978893e-16 
6898.7 2.6381443e-16 
6899.2 2.5673915e-16 
6899.6 2.6933505e-16 
6900.1 2.4516905e-16 
6900.6 2.8053652e-16 
6901.0 2.9320294e-16 
6901.5 2.8779397e-16 
6901.9 2.6978554e-16 
6902.4 2.8394885e-16 
6902.9 2.6532681e-16 
6903.3 2.7503728e-16 
6903.7 2.9916897e-16 
6904.2 2.735696e-16 
6904.6 2.613601e-16 
6905.1 2.6592679e-16 
6905.6 2.8221205e-16 
6906.0 2.8975092e-16 
6906.5 2.767313e-16 
6907.0 2.66779e-16 
6907.4 3.1162204e-16 
6907.9 2.855646e-16 
6908.4 2.7332978e-16 
6908.8 2.6999635e-16 
6909.3 2.8691871e-16 
6909.8 2.8792742e-16 
6910.2 2.7726858e-16 
6910.7 2.7238121e-16 
6911.2 2.6952677e-16 
6911.6 2.5979713e-16 
6912.1 2.5928722e-16 
6912.5 2.5845657e-16 
6913.0 2.540843e-16 
6913.5 2.8320129e-16 
6913.8 2.8675699e-16 
6914.3 2.7791065e-16 
6914.8 2.7075198e-16 
6915.2 2.9237016e-16 
6915.7 2.792409e-16 
6916.2 2.6968764e-16 
6916.6 2.7064944e-16 
6917.1 2.6928886e-16 
6917.6 2.9779795e-16 
6918.0 2.7493294e-16 
6918.5 2.8503523e-16 
6919.0 2.7496556e-16 
6919.4 2.7267934e-16 
6919.9 2.8685274e-16 
6920.4 2.6257313e-16 
6920.8 2.6593763e-16 
6921.3 3.0118998e-16 
6921.8 2.7797565e-16 
6922.2 2.9095965e-16 
6922.7 2.7315255e-16 
6923.2 2.6019758e-16 
6923.6 2.809103e-16 
6924.0 2.8206964e-16 
6924.5 2.5237557e-16 
6924.9 2.6319195e-16 
6925.4 2.6774135e-16 
6925.9 2.7322384e-16 
6926.3 3.0099118e-16 
6926.8 2.9042508e-16 
6927.3 2.7063215e-16 
6927.7 2.8381532e-16 
6928.2 2.5834867e-16 
6928.7 2.780635e-16 
6929.1 2.7745301e-16 
6929.6 2.8727031e-16 
6930.1 2.7766287e-16 
6930.5 2.6176502e-16 
6931.0 2.8246633e-16 
6931.5 2.7175226e-16 
6931.9 2.6759048e-16 
6932.4 2.8495615e-16 
6932.9 2.7825714e-16 
6933.3 2.8098568e-16 
6933.8 2.6718845e-16 
6934.3 2.7067489e-16 
6934.6 2.9316125e-16 
6935.1 2.9792885e-16 
6935.6 2.8590576e-16 
6936.0 2.6512721e-16 
6936.5 2.6684267e-16 
6937.0 2.9434058e-16 
6937.4 2.63924e-16 
6937.9 2.6669064e-16 
6938.4 2.7581407e-16 
6938.8 2.5305027e-16 
6939.3 2.7249919e-16 
6939.8 2.8513844e-16 
6940.2 2.6257135e-16 
6940.7 2.6751622e-16 
6941.2 2.7308936e-16 
6941.6 2.5773286e-16 
6942.1 2.8077864e-16 
6942.6 2.5665264e-16 
6943.0 2.7168776e-16 
6943.5 2.5345852e-16 
6944.0 2.6480514e-16 
6944.4 2.5380318e-16 
6944.8 2.6873603e-16 
6945.3 2.533593e-16 
6945.8 2.6205066e-16 
6946.2 2.6508867e-16 
6946.7 2.7884553e-16 
6947.2 2.5847697e-16 
6947.6 2.6791473e-16 
6948.1 2.6731141e-16 
6948.6 2.6157059e-16 
6949.0 2.5985508e-16 
6949.5 2.8485575e-16 
6950.0 2.667032e-16 
6950.4 2.7482006e-16 
6950.9 2.7676551e-16 
6951.4 2.7057187e-16 
6951.8 2.7350242e-16 
6952.3 2.6834246e-16 
6952.8 2.8909873e-16 
6953.2 2.5573457e-16 
6953.7 2.8026972e-16 
6954.2 2.5881756e-16 
6954.6 2.5266774e-16 
6955.0 2.5687341e-16 
6955.5 2.7064984e-16 
6956.0 2.8102566e-16 
6956.4 2.5714671e-16 
6956.9 2.6176343e-16 
6957.4 2.6531788e-16 
6957.8 2.5101782e-16 
6958.3 2.5431584e-16 
6958.8 2.6753496e-16 
6959.2 2.4577334e-16 
6959.7 2.5950308e-16 
6960.2 2.4423404e-16 
6960.6 2.4039304e-16 
6961.1 2.6267079e-16 
6961.6 2.5959241e-16 
6962.0 2.7799677e-16 
6962.5 2.6304505e-16 
6963.0 2.6254416e-16 
6963.5 2.7015656e-16 
6963.9 2.4952989e-16 
6964.4 2.7578029e-16 
6964.9 2.6036106e-16 
6965.2 2.5775299e-16 
6965.7 2.6088831e-16 
6966.2 2.7599103e-16 
6966.6 2.5924135e-16 
6967.1 2.7478294e-16 
6967.6 2.6167641e-16 
6968.0 2.766603e-16 
6968.5 2.8658951e-16 
6969.0 2.5587187e-16 
6969.5 2.7616671e-16 
6969.9 2.7922914e-16 
6970.4 2.6395385e-16 
6970.9 2.8244248e-16 
6971.3 2.7593992e-16 
6971.8 2.5371003e-16 
6972.3 2.5236993e-16 
6972.7 2.4980988e-16 
6973.2 2.6862766e-16 
6973.7 2.7147805e-16 
6974.2 2.6774716e-16 
6974.6 2.6925528e-16 
6975.1 2.7198735e-16 
6975.5 2.5419749e-16 
6975.9 2.6563715e-16 
6976.4 2.6198777e-16 
6976.9 2.6513493e-16 
6977.3 2.5109312e-16 
6977.8 2.7077334e-16 
6978.3 2.6863517e-16 
6978.8 2.6386143e-16 
6979.2 2.4408177e-16 
6979.7 2.5703697e-16 
6980.2 2.9307493e-16 
6980.6 2.8254734e-16 
6981.1 2.4455287e-16 
6981.6 2.8428202e-16 
6982.0 2.7396939e-16 
6982.5 2.8262056e-16 
6983.0 2.8851527e-16 
6983.5 2.6896321e-16 
6983.9 2.5123218e-16 
6984.4 2.523488e-16 
6984.9 2.3684834e-16 
6985.3 2.5867586e-16 
6985.7 2.5584287e-16 
6986.2 2.6328329e-16 
6986.6 2.9357865e-16 
6987.1 2.6926518e-16 
6987.6 2.7602177e-16 
6988.1 2.6416202e-16 
6988.5 2.6748963e-16 
6989.0 2.7791245e-16 
6989.5 2.5459543e-16 
6989.9 2.6379575e-16 
6990.4 2.7865298e-16 
6990.9 2.6367241e-16 
6991.4 2.6791117e-16 
6991.8 2.5873933e-16 
6992.3 2.6840094e-16 
6992.8 2.7999992e-16 
6993.2 2.7207351e-16 
6993.7 2.8448223e-16 
6994.2 2.7279681e-16 
6994.7 2.8033472e-16 
6995.1 2.537783e-16 
6995.6 2.5143523e-16 
6996.0 2.4192433e-16 
6996.4 2.645599e-16 
6996.9 2.7604866e-16 
6997.4 2.5438754e-16 
6997.9 2.6658088e-16 
6998.3 2.4471105e-16 
6998.8 2.583719e-16 
6999.3 2.5896611e-16 
6999.7 2.8098584e-16 
7000.2 2.6518118e-16 
7000.7 2.9202675e-16 
7001.2 2.631493e-16 
7001.6 2.6203947e-16 
7002.1 2.6656232e-16 
7002.6 2.7640738e-16 
7003.0 2.6677369e-16 
7003.5 2.8331094e-16 
7004.0 2.7442873e-16 
7004.5 2.5017196e-16 
7004.9 2.5049717e-16 
7005.4 2.4722094e-16 
7005.9 2.6619837e-16 
7006.3 2.5894856e-16 
7006.7 2.5435101e-16 
7007.2 2.7312595e-16 
7007.7 2.6505132e-16 
7008.1 2.6740826e-16 
7008.6 2.6966236e-16 
7009.1 2.60935e-16 
7009.5 2.6308934e-16 
7010.0 2.6538796e-16 
7010.5 2.4538606e-16 
7011.0 2.7606483e-16 
7011.4 2.5941835e-16 
7011.9 2.5681532e-16 
7012.4 2.5907704e-16 
7012.9 2.5994201e-16 
7013.3 2.7410482e-16 
7013.8 2.6296805e-16 
7014.3 2.571929e-16 
7014.7 2.6685612e-16 
7015.2 2.6800827e-16 
7015.7 2.4949354e-16 
7016.2 2.7021597e-16 
7016.6 2.6269418e-16 
7017.0 2.7018644e-16 
7017.5 2.6393683e-16 
7017.9 2.6269991e-16 
7018.4 2.5118365e-16 
7018.9 2.3678331e-16 
7019.4 2.7029241e-16 
7019.8 2.4972858e-16 
7020.3 2.6050614e-16 
7020.8 2.7637952e-16 
7021.3 2.7532975e-16 
7021.7 2.637259e-16 
7022.2 2.3701578e-16 
7022.7 2.5781055e-16 
7023.2 2.6101824e-16 
7023.6 2.5123053e-16 
7024.1 2.3509401e-16 
7024.6 2.6936664e-16 
7025.0 2.5690774e-16 
7025.5 2.6469676e-16 
7026.0 2.6632348e-16 
7026.5 2.5800257e-16 
7026.8 2.5220383e-16 
7027.3 2.4302775e-16 
7027.8 2.6517066e-16 
7028.3 2.6178227e-16 
7028.7 2.5287558e-16 
7029.2 2.6955149e-16 
7029.7 2.7350247e-16 
7030.1 2.6897946e-16 
7030.6 2.65072e-16 
7031.1 2.462673e-16 
7031.6 2.6039172e-16 
7032.0 2.5390068e-16 
7032.5 2.7440566e-16 
7033.0 2.5263027e-16 
7033.5 2.6361161e-16 
7033.9 2.6381769e-16 
7034.4 2.5730155e-16 
7034.9 2.5810338e-16 
7035.4 2.7058271e-16 
7035.8 2.5907674e-16 
7036.3 2.5016604e-16 
7036.8 2.3969775e-16 
7037.2 2.5038392e-16 
7037.6 2.6330216e-16 
7038.1 2.6493417e-16 
7038.6 2.6383364e-16 
7039.1 2.490965e-16 
7039.5 2.6855376e-16 
7040.0 2.3829445e-16 
7040.5 2.8689518e-16 
7040.9 2.8677514e-16 
7041.4 2.8688264e-16 
7041.9 2.4686107e-16 
7042.4 2.8806545e-16 
7042.8 2.5072419e-16 
7043.3 2.6294521e-16 
7043.8 2.738458e-16 
7044.3 2.6103212e-16 
7044.7 2.8239634e-16 
7045.2 2.6153455e-16 
7045.7 2.5085683e-16 
7046.2 2.5676164e-16 
7046.6 2.4229783e-16 
7047.1 2.537763e-16 
7047.5 2.6054411e-16 
7048.0 2.6595808e-16 
7048.4 2.3550236e-16 
7048.9 2.8734356e-16 
7049.4 2.7207594e-16 
7049.9 2.6410081e-16 
7050.3 2.4292203e-16 
7050.8 2.5642892e-16 
7051.3 2.6191033e-16 
7051.8 2.4224719e-16 
7052.2 2.6449946e-16 
7052.7 2.5347984e-16 
7053.2 2.5668079e-16 
7053.7 2.6496679e-16 
7054.1 2.4800102e-16 
7054.6 2.4661494e-16 
7055.1 2.6429746e-16 
7055.6 2.5341097e-16 
7056.0 2.6189841e-16 
7056.5 2.5654527e-16 
7057.0 2.6604174e-16 
7057.5 2.7165398e-16 
7057.8 2.7232395e-16 
7058.3 2.5245045e-16 
7058.8 2.6031902e-16 
7059.3 2.3111623e-16 
7059.7 2.3662415e-16 
7060.2 2.4382553e-16 
7060.7 2.6445935e-16 
7061.2 2.5387871e-16 
7061.6 2.5560873e-16 
7062.1 2.7857845e-16 
7062.6 2.4584026e-16 
7063.1 2.5377164e-16 
7063.6 2.623724e-16 
7064.0 2.2503662e-16 
7064.5 2.492905e-16 
7065.0 2.626575e-16 
7065.5 2.7075316e-16 
7065.9 2.5823721e-16 
7066.4 2.7565779e-16 
7066.9 2.6894144e-16 
7067.4 2.7643797e-16 
7067.8 2.664821e-16 
7068.2 2.5135173e-16 
7068.7 2.5812523e-16 
7069.2 2.2342638e-16 
7069.6 2.4224989e-16 
7070.1 2.5577709e-16 
7070.6 2.4605735e-16 
7071.1 2.3959209e-16 
7071.5 2.5291804e-16 
7072.0 2.1541828e-16 
7072.5 2.3140611e-16 
7073.0 2.3238162e-16 
7073.5 2.610663e-16 
7073.9 2.6081299e-16 
7074.4 2.6744595e-16 
7074.9 2.5992522e-16 
7075.4 2.5307207e-16 
7075.8 2.6821507e-16 
7076.3 2.1416047e-16 
7076.8 2.5347207e-16 
7077.3 2.5968516e-16 
7077.7 2.4787231e-16 
7078.2 2.3969277e-16 
7078.6 2.7801922e-16 
7079.1 2.5429026e-16 
7079.5 2.4764364e-16 
7080.0 2.5136879e-16 
7080.5 2.5961403e-16 
7081.0 2.4699219e-16 
7081.5 2.4382078e-16 
7081.9 2.6980753e-16 
7082.4 2.8033558e-16 
7082.9 2.5516632e-16 
7083.4 2.3970114e-16 
7083.8 2.559908e-16 
7084.3 2.5446517e-16 
7084.8 2.5736558e-16 
7085.3 2.44539e-16 
7085.7 2.4869216e-16 
7086.2 2.5067128e-16 
7086.7 2.6565032e-16 
7087.2 2.6325437e-16 
7087.7 2.4655443e-16 
7088.1 2.5704492e-16 
7088.5 2.4982241e-16 
7089.0 2.7116488e-16 
7089.5 2.6347596e-16 
7089.9 2.6489091e-16 
7090.4 2.488437e-16 
7090.9 2.4784276e-16 
7091.4 2.6520666e-16 
7091.9 2.4586386e-16 
7092.3 2.4095854e-16 
7092.8 2.4278535e-16 
7093.3 2.3275901e-16 
7093.8 2.5447987e-16 
7094.2 2.4324994e-16 
7094.7 2.4855206e-16 
7095.2 2.5262296e-16 
7095.7 2.3041315e-16 
7096.2 2.3679065e-16 
7096.6 2.464337e-16 
7097.1 2.3828007e-16 
7097.6 2.6250562e-16 
7098.1 2.6965728e-16 
7098.5 2.596408e-16 
7098.9 2.5833487e-16 
7099.4 2.3719074e-16 
7099.9 2.4196652e-16 
7100.4 2.709241e-16 
7100.8 2.3913092e-16 
7101.3 2.7303226e-16 
7101.8 2.7040088e-16 
7102.3 2.2991633e-16 
7102.8 2.3064437e-16 
7103.2 2.5198855e-16 
7103.7 2.6338535e-16 
7104.2 2.7422461e-16 
7104.7 2.6678108e-16 
7105.1 2.5160976e-16 
7105.6 2.2837682e-16 
7106.1 2.4333854e-16 
7106.6 2.350093e-16 
7107.1 2.3114603e-16 
7107.5 2.4936417e-16 
7108.0 2.3607903e-16 
7108.5 2.5188979e-16 
7109.0 2.312833e-16 
7109.4 2.6267554e-16 
7109.8 2.2829544e-16 
7110.3 2.3956028e-16 
7110.8 2.4419236e-16 
7111.3 2.4724592e-16 
7111.7 2.3513605e-16 
7112.2 2.4740648e-16 
7112.7 2.5026948e-16 
7113.2 2.604234e-16 
7113.7 2.3418388e-16 
7114.1 2.4426587e-16 
7114.6 2.5496662e-16 
7115.1 2.7473825e-16 
7115.6 2.6010802e-16 
7116.1 2.5092342e-16 
7116.5 2.7339108e-16 
7117.0 2.2322599e-16 
7117.5 2.3116575e-16 
7118.0 2.5118342e-16 
7118.5 2.1565983e-16 
7118.9 2.7226576e-16 
7119.4 2.4627091e-16 
7119.8 2.3498677e-16 
7120.3 2.581299e-16 
7120.8 2.4498573e-16 
7121.2 2.5215639e-16 
7121.7 2.7332683e-16 
7122.2 2.59385e-16 
7122.7 2.3756174e-16 
7123.2 2.6692364e-16 
7123.6 2.3088621e-16 
7124.1 2.5032281e-16 
7124.6 2.5014493e-16 
7125.1 2.4195862e-16 
7125.6 2.2217155e-16 
7126.0 2.4061135e-16 
7126.5 2.4190667e-16 
7127.0 2.436566e-16 
7127.5 2.0916765e-16 
7128.0 2.6758433e-16 
7128.4 2.4459927e-16 
7128.9 2.1289136e-16 
7129.4 2.4527756e-16 
7129.8 2.4297322e-16 
7130.3 2.3101456e-16 
7130.7 2.5207356e-16 
7131.2 2.6461418e-16 
7131.7 2.8539897e-16 
7132.2 2.5146552e-16 
7132.7 2.5969209e-16 
7133.1 2.235124e-16 
7133.6 2.2134498e-16 
7134.1 2.3695388e-16 
7134.6 2.4071859e-16 
7135.1 2.3550217e-16 
7135.5 2.228893e-16 
7136.0 2.4708778e-16 
7136.5 2.3260569e-16 
7137.0 2.2084848e-16 
7137.5 2.574224e-16 
7137.9 2.285782e-16 
7138.4 2.1737187e-16 
7138.9 2.3810679e-16 
7139.4 2.6872351e-16 
7139.9 2.4974151e-16 
7140.2 2.3534159e-16 
7140.7 2.4048379e-16 
7141.2 2.6782359e-16 
7141.7 2.6810373e-16 
7142.2 2.500438e-16 
7142.7 2.3369036e-16 
7143.1 2.2994903e-16 
7143.6 2.5773718e-16 
7144.1 2.3335685e-16 
7144.6 2.1365892e-16 
7145.1 2.1569913e-16 
7145.5 2.5676452e-16 
7146.0 2.2841115e-16 
7146.5 2.2855277e-16 
7147.0 2.4743046e-16 
7147.5 2.2783713e-16 
7147.9 2.20612e-16 
7148.4 2.4566009e-16 
7148.9 2.2378675e-16 
7149.4 2.5575169e-16 
7149.9 2.2730429e-16 
7150.3 2.574019e-16 
7150.7 2.4084186e-16 
7151.2 2.4918527e-16 
7151.7 2.3349347e-16 
7152.2 2.4305237e-16 
7152.7 2.2763424e-16 
7153.1 2.2852796e-16 
7153.6 2.1088483e-16 
7154.1 2.4126668e-16 
7154.6 2.2335515e-16 
7155.1 2.4980022e-16 
7155.6 2.4546441e-16 
7156.0 2.5271269e-16 
7156.5 2.3165966e-16 
7157.0 2.5552069e-16 
7157.5 2.4645969e-16 
7158.0 2.2762071e-16 
7158.4 2.1364523e-16 
7158.9 2.2935458e-16 
7159.4 2.223647e-16 
7159.9 2.4733068e-16 
7160.4 2.4830094e-16 
7160.8 2.5352065e-16 
7161.2 2.1487288e-16 
7161.7 2.538855e-16 
7162.2 2.0316315e-16 
7162.7 2.4743813e-16 
7163.2 2.5646922e-16 
7163.7 2.5516669e-16 
7164.1 2.2162323e-16 
7164.6 2.0905753e-16 
7165.1 2.4619565e-16 
7165.6 2.8011418e-16 
7166.1 2.367651e-16 
7166.6 2.3780283e-16 
7167.0 2.2751253e-16 
7167.5 2.2458695e-16 
7168.0 2.3637975e-16 
7168.5 2.1780778e-16 
7169.0 2.3337734e-16 
7169.4 2.6360302e-16 
7169.9 2.5746366e-16 
7170.4 2.6261716e-16 
7170.8 2.3512601e-16 
7171.3 2.1463349e-16 
7171.8 2.3066733e-16 
7172.2 2.1135548e-16 
7172.7 2.61399e-16 
7173.2 2.6228926e-16 
7173.7 2.0191408e-16 
7174.2 2.4233345e-16 
7174.7 2.1371833e-16 
7175.1 2.1203203e-16 
7175.6 2.387324e-16 
7176.1 2.597229e-16 
7176.6 1.996578e-16 
7177.1 2.2505035e-16 
7177.6 2.1039731e-16 
7178.0 2.2665675e-16 
7178.5 2.317208e-16 
7179.0 2.3805853e-16 
7179.5 2.3067625e-16 
7180.0 2.1929783e-16 
7180.5 2.3795582e-16 
7180.9 2.3745868e-16 
7181.3 2.268069e-16 
7181.8 2.3289069e-16 
7182.3 2.3891903e-16 
7182.8 2.272511e-16 
7183.3 2.5744304e-16 
7183.7 2.5252045e-16 
7184.2 2.1627905e-16 
7184.7 2.2910695e-16 
7185.2 2.029317e-16 
7185.7 2.2485911e-16 
7186.2 2.395135e-16 
7186.7 2.0987082e-16 
7187.1 2.4198692e-16 
7187.6 2.3402304e-16 
7188.1 2.1114861e-16 
7188.6 2.3674362e-16 
7189.1 2.2985802e-16 
7189.6 2.1793101e-16 
7190.0 2.4010029e-16 
7190.5 2.0722367e-16 
7191.0 2.3137946e-16 
7191.4 2.267175e-16 
7191.9 2.2763293e-16 
7192.4 2.2336038e-16 
7192.8 2.1994686e-16 
7193.3 2.129986e-16 
7193.8 2.2894098e-16 
7194.3 2.1949059e-16 
7194.8 2.1534865e-16 
7195.3 2.1666188e-16 
7195.8 2.2180511e-16 
7196.2 1.9459583e-16 
7196.7 2.1484396e-16 
7197.2 1.9885363e-16 
7197.7 2.0789499e-16 
7198.2 2.3302608e-16 
7198.7 2.5131348e-16 
7199.2 2.0937276e-16 
7199.6 2.192053e-16 
7200.1 2.3685694e-16 
7200.6 2.1498195e-16 
7201.1 1.9529769e-16 
7201.6 2.2207739e-16 
7202.0 2.4927039e-16 
7202.4 2.1369691e-16 
7202.9 2.1773902e-16 
7203.4 2.4667965e-16 
7203.9 2.0729108e-16 
7204.4 2.3175128e-16 
7204.9 2.2870816e-16 
7205.4 2.1315401e-16 
7205.8 2.3773011e-16 
7206.3 2.443593e-16 
7206.8 2.4773698e-16 
7207.3 2.0991625e-16 
7207.8 2.3984323e-16 
7208.3 1.8882468e-16 
7208.8 2.0893952e-16 
7209.2 2.08147e-16 
7209.7 2.2150471e-16 
7210.2 2.3137182e-16 
7210.7 2.0173342e-16 
7211.2 2.2767779e-16 
7211.7 2.1814541e-16 
7212.1 2.2778972e-16 
7212.5 2.1851493e-16 
7213.0 2.3686932e-16 
7213.5 2.1715903e-16 
7214.0 2.2593733e-16 
7214.5 2.2082365e-16 
7215.0 1.9821667e-16 
7215.5 2.0055932e-16 
7215.9 1.4383586e-16 
7216.4 2.1184792e-16 
7216.9 2.2389378e-16 
7217.4 2.206325e-16 
7217.9 2.4292232e-16 
7218.4 1.9657341e-16 
7218.9 1.9846338e-16 
7219.3 2.1081322e-16 
7219.8 2.0167886e-16 
7220.3 2.3726676e-16 
7220.8 2.061972e-16 
7221.3 1.9207691e-16 
7221.8 1.7609409e-16 
7222.2 1.7760464e-16 
7222.7 2.4413105e-16 
7223.1 1.9845484e-16 
7223.6 2.0977463e-16 
7224.1 2.0759628e-16 
7224.6 2.1203124e-16 
7225.1 1.9636574e-16 
7225.6 2.4787501e-16 
7226.1 2.333721e-16 
7226.5 2.1352189e-16 
7227.0 1.7024176e-16 
7227.5 1.8977508e-16 
7228.0 2.0322642e-16 
7228.5 2.4646939e-16 
7229.0 2.1306486e-16 
7229.5 2.2212803e-16 
7230.0 2.1997652e-16 
7230.4 2.0510179e-16 
7230.9 2.1474821e-16 
7231.4 2.0103399e-16 
7231.9 2.2056809e-16 
7232.4 2.2570844e-16 
7232.8 2.1937403e-16 
7233.3 2.341865e-16 
7233.7 2.09104e-16 
7234.2 2.0078956e-16 
7234.7 1.9575988e-16 
7235.2 2.1451173e-16 
7235.7 2.0468342e-16 
7236.2 2.0361853e-16 
7236.7 2.0828402e-16 
7237.2 2.3330701e-16 
7237.6 2.1762342e-16 
7238.1 2.0746744e-16 
7238.6 2.1963904e-16 
7239.1 2.0556241e-16 
7239.6 1.9574538e-16 
7240.1 1.9039499e-16 
7240.6 2.2009816e-16 
7241.1 2.1763551e-16 
7241.6 2.2327714e-16 
7242.0 2.0412652e-16 
7242.5 2.2593905e-16 
7242.9 2.4231207e-16 
7243.4 2.1528134e-16 
7243.9 2.1678153e-16 
7244.4 2.1369778e-16 
7244.9 1.8834119e-16 
7245.4 2.3043616e-16 
7245.8 2.0450228e-16 
7246.3 2.161699e-16 
7246.8 1.9494277e-16 
7247.3 2.2614591e-16 
7247.8 1.9786276e-16 
7248.3 1.8400457e-16 
7248.8 1.8369302e-16 
7249.3 1.9736154e-16 
7249.7 2.0776707e-16 
7250.2 1.983831e-16 
7250.7 2.0598361e-16 
7251.2 2.2803799e-16 
7251.7 2.252609e-16 
7252.2 2.1663502e-16 
7252.7 1.9624846e-16 
7253.1 1.9091987e-16 
7253.6 2.088873e-16 
7254.0 2.2634445e-16 
7254.5 2.3188085e-16 
7255.0 2.0777553e-16 
7255.5 1.9571917e-16 
7256.0 2.1736691e-16 
7256.5 2.1135141e-16 
7257.0 2.2077245e-16 
7257.5 2.1995656e-16 
7258.0 2.0492217e-16 
7258.4 2.1969028e-16 
7258.9 2.1846989e-16 
7259.4 2.5163106e-16 
7259.9 2.2117232e-16 
7260.4 2.2524712e-16 
7260.9 2.119619e-16 
7261.4 1.7985083e-16 
7261.9 2.0278898e-16 
7262.4 2.2039928e-16 
7262.8 2.1078389e-16 
7263.3 1.9648454e-16 
7263.7 2.0362508e-16 
7264.2 2.2515532e-16 
7264.7 2.0465303e-16 
7265.2 2.1818761e-16 
7265.7 2.3142765e-16 
7266.2 2.0983283e-16 
7266.7 2.234119e-16 
7267.1 2.2389842e-16 
7267.6 2.1340234e-16 
7268.1 2.0824365e-16 
7268.6 2.1877041e-16 
7269.1 2.247698e-16 
7269.6 2.0414825e-16 
7270.1 2.3618603e-16 
7270.6 2.2685669e-16 
7271.1 2.3380638e-16 
7271.6 3.1502797e-16 
7272.0 2.4224735e-16 
7272.5 2.0094339e-16 
7273.0 2.1671975e-16 
7273.5 2.3066422e-16 
7273.9 2.1753834e-16 
7274.4 2.1896603e-16 
7274.9 2.2395561e-16 
7275.4 2.023646e-16 
7275.9 1.9987196e-16 
7276.4 2.1878588e-16 
7276.8 2.0977104e-16 
7277.3 2.1977152e-16 
7277.8 2.0999997e-16 
7278.3 2.3601604e-16 
7278.8 2.1552398e-16 
7279.3 2.1893242e-16 
7279.8 2.1525891e-16 
7280.3 2.0800117e-16 
7280.8 2.2877559e-16 
7281.3 2.2409665e-16 
7281.7 1.9312667e-16 
7282.2 2.212176e-16 
7282.7 2.2193928e-16 
7283.2 2.1200142e-16 
7283.7 1.9510641e-16 
7284.1 2.0089413e-16 
7284.6 2.1673027e-16 
7285.1 2.054714e-16 
7285.6 2.2473542e-16 
7286.1 1.8744105e-16 
7286.6 2.3177266e-16 
7287.0 2.1196319e-16 
7287.5 2.0673952e-16 
7288.0 2.0498467e-16 
7288.5 2.2928826e-16 
7289.0 2.232639e-16 
7289.5 2.1747482e-16 
7290.0 1.9683425e-16 
7290.5 1.974755e-16 
7291.0 2.2191383e-16 
7291.5 2.1409412e-16 
7292.0 2.0874515e-16 
7292.4 2.0435905e-16 
7292.9 2.1928572e-16 
7293.4 2.074446e-16 
7293.9 2.011887e-16 
7294.3 2.0223621e-16 
7294.8 1.9733914e-16 
7295.3 2.1407699e-16 
7295.8 2.1774223e-16 
7296.3 2.2521369e-16 
7296.8 2.393059e-16 
7297.3 2.1129794e-16 
7297.8 2.184125e-16 
7298.2 2.3381197e-16 
7298.7 2.0755651e-16 
7299.2 2.3015602e-16 
7299.7 2.0964526e-16 
7300.2 2.3305266e-16 
7300.7 2.0853611e-16 
7301.2 2.0523492e-16 
7301.7 2.1044117e-16 
7302.2 2.0303561e-16 
7302.7 2.1366929e-16 
7303.2 2.1414985e-16 
7303.7 2.082964e-16 
7304.1 2.1807865e-16 
7304.5 2.0377747e-16 
7305.0 2.1313664e-16 
7305.5 2.1761812e-16 
7306.0 2.2368666e-16 
7306.5 2.2641454e-16 
7307.0 2.1647012e-16 
7307.5 2.1570389e-16 
7308.0 2.1119612e-16 
7308.5 2.0546743e-16 
7309.0 1.942902e-16 
7309.5 2.0045997e-16 
7310.0 2.1681498e-16 
7310.4 2.2763096e-16 
7310.9 2.3344333e-16 
7311.4 2.1481812e-16 
7311.9 2.2035087e-16 
7312.4 1.9781775e-16 
7312.9 1.9166751e-16 
7313.4 2.215618e-16 
7313.9 2.1042677e-16 
7314.4 2.2934239e-16 
7314.8 1.9975123e-16 
7315.3 2.1459915e-16 
7315.8 2.0144673e-16 
7316.3 2.0569971e-16 
7316.7 2.0011897e-16 
7317.2 2.0868292e-16 
7317.7 2.1703206e-16 
7318.2 2.2352934e-16 
7318.7 2.3108603e-16 
7319.2 2.1282253e-16 
7319.7 2.2344008e-16 
7320.2 2.177127e-16 
7320.7 2.0245382e-16 
7321.2 1.9795611e-16 
7321.7 1.9285589e-16 
7322.2 2.1900067e-16 
7322.7 2.1946779e-16 
7323.2 1.9960923e-16 
7323.7 2.0889697e-16 
7324.1 2.2574174e-16 
7324.6 2.2921382e-16 
7325.0 1.9890203e-16 
7325.5 2.1646736e-16 
7326.0 1.8948032e-16 
7326.5 2.3290958e-16 
7327.0 2.1710126e-16 
7327.5 1.9727345e-16 
7328.0 1.886519e-16 
7328.5 2.0369191e-16 
7329.0 2.1328394e-16 
7329.5 2.0897422e-16 
7330.0 2.1248185e-16 
7330.5 2.1370661e-16 
7331.0 2.3194977e-16 
7331.4 2.2084644e-16 
7331.9 2.06859e-16 
7332.4 1.9487673e-16 
7332.9 2.1064318e-16 
7333.4 2.044969e-16 
7333.9 2.143047e-16 
7334.4 2.0576442e-16 
7334.9 2.043724e-16 
7335.3 2.0374868e-16 
7335.8 2.2141449e-16 
7336.3 1.8508805e-16 
7336.8 2.150478e-16 
7337.3 2.1390024e-16 
7337.8 2.0936783e-16 
7338.3 1.8651443e-16 
7338.8 2.1638384e-16 
7339.3 2.1515472e-16 
7339.7 2.0723265e-16 
7340.2 2.1573677e-16 
7340.7 1.8750412e-16 
7341.2 1.8229009e-16 
7341.7 2.1170865e-16 
7342.2 2.043186e-16 
7342.7 2.0446899e-16 
7343.2 2.1334699e-16 
7343.7 2.170498e-16 
7344.2 1.8252421e-16 
7344.7 2.0757256e-16 
7345.2 2.0780216e-16 
7345.6 1.9588858e-16 
7346.1 1.919856e-16 
7346.6 2.1264208e-16 
7347.1 1.9496659e-16 
7347.6 1.9941891e-16 
7348.1 1.9606548e-16 
7348.6 2.1458889e-16 
7349.0 2.1008283e-16 
7349.5 1.9710527e-16 
7350.0 1.9846512e-16 
7350.5 2.1810596e-16 
7351.0 2.1079332e-16 
7351.5 2.0214132e-16 
7352.0 2.1179846e-16 
7352.5 2.1784567e-16 
7353.0 2.0596534e-16 
7353.5 1.9283956e-16 
7354.0 2.0409977e-16 
7354.5 1.9500822e-16 
7355.0 2.0096717e-16 
7355.5 2.0074509e-16 
7355.9 2.142132e-16 
7356.4 1.9636216e-16 
7356.9 2.143316e-16 
7357.4 2.0592338e-16 
7357.9 2.018211e-16 
7358.4 2.0857352e-16 
7358.9 2.0072309e-16 
7359.4 2.0220765e-16 
7359.8 2.303079e-16 
7360.3 2.2044962e-16 
7360.8 2.1503809e-16 
7361.3 1.9749893e-16 
7361.8 2.1187035e-16 
7362.3 2.0269493e-16 
7362.8 2.0252091e-16 
7363.3 2.0839869e-16 
7363.8 2.0738016e-16 
7364.3 2.123874e-16 
7364.8 2.1093387e-16 
7365.3 2.0467427e-16 
7365.8 2.0496323e-16 
7366.2 2.2679868e-16 
7366.7 2.0376151e-16 
7367.2 2.0562386e-16 
7367.7 2.3089811e-16 
7368.2 2.2994704e-16 
7368.7 2.0130395e-16 
7369.2 2.0901956e-16 
7369.7 2.0962732e-16 
7370.2 1.9436055e-16 
7370.7 2.1386901e-16 
7371.2 2.2551228e-16 
7371.7 2.0764254e-16 
7372.2 2.1714197e-16 
7372.6 1.9063379e-16 
7373.1 2.1355969e-16 
7373.6 2.2051808e-16 
7374.1 2.0658095e-16 
7374.6 2.0511427e-16 
7375.1 1.9603156e-16 
7375.6 1.9897415e-16 
7376.1 2.0451436e-16 
7376.5 2.1100842e-16 
7377.0 1.9955795e-16 
7377.5 1.9252244e-16 
7378.0 2.0583306e-16 
7378.5 2.0208803e-16 
7379.0 2.0201945e-16 
7379.5 2.1706449e-16 
7380.0 2.0778227e-16 
7380.5 2.1531441e-16 
7381.0 2.053819e-16 
7381.5 2.1659576e-16 
7382.0 2.0367775e-16 
7382.5 2.0481397e-16 
7383.0 1.9941776e-16 
7383.5 2.0447862e-16 
7384.0 2.0509635e-16 
7384.5 2.131879e-16 
7385.0 2.0553156e-16 
7385.5 2.1644508e-16 
7386.0 2.0906815e-16 
7386.5 2.0098599e-16 
7386.9 2.0068301e-16 
7387.4 2.1235007e-16 
7387.9 2.0445845e-16 
7388.4 2.1405648e-16 
7388.9 2.0640891e-16 
7389.4 2.1152833e-16 
7389.9 2.0971253e-16 
7390.3 2.071249e-16 
7390.8 2.140886e-16 
7391.3 2.0603882e-16 
7391.8 2.1047019e-16 
7392.3 2.0960676e-16 
7392.8 1.9750197e-16 
7393.3 2.1283204e-16 
7393.8 2.0408013e-16 
7394.3 1.8680914e-16 
7394.8 1.9818912e-16 
7395.3 2.0371801e-16 
7395.8 2.1369516e-16 
7396.3 2.2616596e-16 
7396.8 2.0462648e-16 
7397.2 2.1235025e-16 
7397.7 2.1140532e-16 
7398.2 2.0634559e-16 
7398.7 2.0359128e-16 
7399.2 1.9984026e-16 
7399.7 2.1954027e-16 
7400.2 2.0071898e-16 
7400.7 1.9456029e-16 
7401.2 1.9081361e-16 
7401.7 2.1105579e-16 
7402.2 1.959202e-16 
7402.7 1.940139e-16 
7403.2 1.98424e-16 
7403.7 2.0518291e-16 
7404.2 2.1801842e-16 
7404.7 2.1265877e-16 
7405.2 1.9277394e-16 
7405.7 2.2142845e-16 
7406.2 2.1198429e-16 
7406.7 2.1499022e-16 
7407.2 1.8815975e-16 
7407.6 2.1480121e-16 
7408.1 2.0550734e-16 
7408.6 1.765307e-16 
7409.1 1.8328024e-16 
7409.6 2.2156693e-16 
7410.1 2.1162448e-16 
7410.6 2.215125e-16 
7411.1 2.172466e-16 
7411.6 1.9309456e-16 
7412.1 1.9312288e-16 
7412.6 2.1380312e-16 
7413.1 2.6126519e-16 
7413.6 2.0740783e-16 
7414.1 1.9921689e-16 
7414.6 2.0346252e-16 
7415.1 2.1463429e-16 
7415.6 2.2129344e-16 
7416.1 1.9843585e-16 
7416.6 2.222046e-16 
7417.1 2.1798779e-16 
7417.5 2.0989746e-16 
7418.0 2.2366229e-16 
7418.5 1.9834398e-16 
7419.0 2.0541654e-16 
7419.5 2.0002807e-16 
7420.0 2.0273221e-16 
7420.5 2.1093558e-16 
7421.0 1.8600395e-16 
7421.5 1.9822524e-16 
7422.0 2.0239311e-16 
7422.5 2.2886829e-16 
7423.0 2.0968467e-16 
7423.5 2.0785973e-16 
7424.0 2.0491121e-16 
7424.5 1.9171439e-16 
7425.0 2.0682646e-16 
7425.5 1.9735032e-16 
7426.0 2.0286777e-16 
7426.5 2.0449774e-16 
7427.0 2.2068156e-16 
7427.5 2.1327681e-16 
7427.9 1.9945033e-16 
7428.4 2.2420842e-16 
7428.9 2.0672372e-16 
7429.4 2.0902096e-16 
7429.9 2.0732347e-16 
7430.4 2.0440914e-16 
7430.9 1.9578799e-16 
7431.4 1.9964611e-16 
7431.9 2.1440448e-16 
7432.4 2.0878282e-16 
7432.9 1.971424e-16 
7433.4 1.9453933e-16 
7433.9 1.9368588e-16 
7434.4 1.924375e-16 
7434.9 2.0412087e-16 
7435.4 1.9418521e-16 
7435.9 2.2136649e-16 
7436.4 1.9668344e-16 
7436.9 2.1305758e-16 
7437.4 2.2318359e-16 
7437.9 1.8185348e-16 
7438.3 1.9909303e-16 
7438.8 2.0201229e-16 
7439.3 2.1514914e-16 
7439.8 2.1746386e-16 
7440.3 2.1420062e-16 
7440.8 2.015546e-16 
7441.3 1.9735753e-16 
7441.8 1.9489933e-16 
7442.3 2.011076e-16 
7442.8 2.2351429e-16 
7443.3 2.08469e-16 
7443.8 1.9342385e-16 
7444.3 1.9566111e-16 
7444.8 2.1751966e-16 
7445.3 2.1807896e-16 
7445.8 2.0371708e-16 
7446.3 1.9662905e-16 
7446.8 2.0045388e-16 
7447.3 2.0603562e-16 
7447.8 1.9432234e-16 
7448.3 2.0331997e-16 
7448.7 2.0686214e-16 
7449.2 1.9401425e-16 
7449.7 2.1604278e-16 
7450.2 2.0138196e-16 
7450.7 1.9396804e-16 
7451.2 2.0087067e-16 
7451.7 1.9633684e-16 
7452.2 1.9825359e-16 
7452.7 2.0820296e-16 
7453.2 1.9490606e-16 
7453.7 2.1315528e-16 
7454.2 1.8845908e-16 
7454.7 2.1642092e-16 
7455.2 2.0581974e-16 
7455.7 1.9558117e-16 
7456.3 1.9415718e-16 
7456.8 2.055034e-16 
7457.3 2.0208645e-16 
7457.8 1.8902939e-16 
7458.3 2.0608566e-16 
7458.7 1.9239745e-16 
7459.2 2.0674331e-16 
7459.7 2.0134868e-16 
7460.2 2.0464485e-16 
7460.7 2.0629936e-16 
7461.2 2.097387e-16 
7461.7 2.04138e-16 
7462.2 2.0106957e-16 
7462.7 2.1262604e-16 
7463.2 2.1566442e-16 
7463.7 1.8650924e-16 
7464.2 1.9587882e-16 
7464.7 1.781105e-16 
7465.2 2.0195749e-16 
7465.7 1.9030957e-16 
7466.2 1.8857617e-16 
7466.7 1.8824291e-16 
7467.2 2.0085243e-16 
7467.7 2.0990035e-16 
7468.2 1.8309842e-16 
7468.7 2.0601451e-16 
7469.1 1.9188222e-16 
7469.6 1.9755467e-16 
7470.1 1.8174392e-16 
7470.6 2.03451e-16 
7471.1 2.0498594e-16 
7471.6 1.7718326e-16 
7472.1 2.1049367e-16 
7472.6 1.9402714e-16 
7473.1 2.0658575e-16 
7473.7 1.8975003e-16 
7474.2 1.899282e-16 
7474.7 2.0134674e-16 
7475.2 1.9836474e-16 
7475.7 1.9774012e-16 
7476.2 1.9516271e-16 
7476.7 2.1465486e-16 
7477.2 1.9205614e-16 
7477.7 1.7967458e-16 
7478.2 2.0245877e-16 
7478.7 2.0844982e-16 
7479.2 2.0063615e-16 
7479.6 2.0646111e-16 
7480.1 2.1708971e-16 
7480.6 2.0137649e-16 
7481.1 1.9353106e-16 
7481.6 1.8584479e-16 
7482.1 1.8254986e-16 
7482.6 1.9236977e-16 
7483.1 1.9837519e-16 
7483.6 1.879221e-16 
7484.1 1.9524181e-16 
7484.6 2.0138638e-16 
7485.1 2.0394823e-16 
7485.6 1.8334041e-16 
7486.1 2.0202152e-16 
7486.7 2.0725645e-16 
7487.2 1.9386442e-16 
7487.7 2.053502e-16 
7488.2 2.0647132e-16 
7488.7 1.9579538e-16 
7489.2 2.1103239e-16 
7489.6 2.146014e-16 
7490.1 2.1223604e-16 
7490.6 2.0637228e-16 
7491.1 1.8341731e-16 
7491.6 2.1414376e-16 
7492.1 2.1157847e-16 
7492.6 2.1424363e-16 
7493.1 1.8569929e-16 
7493.6 1.7722469e-16 
7494.1 1.9028598e-16 
7494.6 1.8922924e-16 
7495.1 1.9885436e-16 
7495.6 2.0449817e-16 
7496.1 2.0608037e-16 
7496.6 2.0432483e-16 
7497.1 1.9393201e-16 
7497.7 1.9353873e-16 
7498.2 1.8232071e-16 
7498.7 2.098241e-16 
7499.2 1.9851653e-16 
7499.7 2.130317e-16 
7500.1 2.1112071e-16 
7500.6 2.0097407e-16 
7501.1 1.9977031e-16 
7501.6 2.0141134e-16 
7502.1 1.8139395e-16 
7502.6 2.1086545e-16 
7503.1 1.8843866e-16 
7503.6 2.0403993e-16 
7504.1 1.9713234e-16 
7504.6 1.8966578e-16 
7505.1 1.906098e-16 
7505.6 2.0278591e-16 
7506.1 2.240653e-16 
7506.7 2.0797934e-16 
7507.2 1.9781234e-16 
7507.7 2.0158781e-16 
7508.2 1.9754589e-16 
7508.7 1.9427432e-16 
7509.2 2.0119996e-16 
7509.7 1.9766426e-16 
7510.1 1.9030644e-16 
7510.6 1.8351956e-16 
7511.1 2.038088e-16 
7511.6 2.0807282e-16 
7512.1 1.88131e-16 
7512.6 2.1205427e-16 
7513.1 1.8978181e-16 
7513.6 1.9550906e-16 
7514.1 1.8125548e-16 
7514.6 2.0604513e-16 
7515.2 2.0383688e-16 
7515.7 1.9868831e-16 
7516.2 1.9812492e-16 
7516.7 2.0470491e-16 
7517.2 2.089614e-16 
7517.7 1.9252012e-16 
7518.2 2.0139193e-16 
7518.7 1.9973298e-16 
7519.2 1.8279372e-16 
7519.7 1.85715e-16 
7520.2 1.8206044e-16 
7520.6 1.7424109e-16 
7521.1 1.9478396e-16 
7521.6 1.9236345e-16 
7522.1 1.8616933e-16 
7522.6 1.9177803e-16 
7523.2 1.9072907e-16 
7523.7 1.6510647e-16 
7524.2 1.8836788e-16 
7524.7 2.1373784e-16 
7525.2 1.2245781e-16 
7525.7 2.2921127e-16 
7526.2 2.0643205e-16 
7526.7 1.5329367e-16 
7527.2 1.8737644e-16 
7527.7 1.2281477e-16 
7528.2 1.8529436e-16 
7528.7 2.5894833e-16 
7529.2 1.5862634e-16 
7529.7 1.6064561e-16 
7530.3 2.5300739e-16 
7530.7 1.7041456e-16 
7531.2 1.3638558e-16 
7531.7 1.337992e-16 
7532.2 1.7523539e-16 
7532.7 1.9528025e-16 
7533.2 1.3195875e-16 
7533.7 1.5555305e-16 
7534.2 1.0578988e-16 
7534.7 1.434808e-16 
7535.2 1.4362382e-16 
7535.7 1.2445569e-16 
7536.2 1.5795449e-16 
7536.7 1.5040714e-16 
7537.3 1.1952209e-16 
7537.8 1.2109377e-16 
7538.3 1.7075333e-16 
7538.8 2.4019133e-16 
7539.3 1.1222232e-16 
7539.8 1.5821202e-16 
7540.3 2.0275949e-16 
7540.8 1.8946645e-16 
7541.2 1.5653324e-16 
7541.7 1.2967873e-16 
7542.2 1.7500265e-16 
7542.7 1.5990761e-16 
7543.3 1.8662855e-16 
7543.8 1.5877849e-16 
7544.3 1.6797121e-16 
7544.8 1.6271109e-16 
7545.3 1.9035225e-16 
7545.8 1.5978437e-16 
7546.3 1.9844588e-16 
7546.8 1.8451599e-16 
7547.3 1.6052365e-16 
7547.8 1.5735588e-16 
7548.3 1.6504777e-16 
7548.8 2.1275113e-16 
7549.4 1.7346781e-16 
7549.9 1.0281993e-16 
7550.4 1.7239565e-16 
7550.9 1.6617015e-16 
7551.3 1.9196657e-16 
7551.8 1.8888354e-16 
7552.3 1.6585233e-16 
7552.8 1.3382686e-16 
7553.3 1.3915955e-16 
7553.8 1.4978837e-16 
7554.3 1.3801691e-16 
7554.8 1.7778243e-16 
7555.4 1.509158e-16 
7555.9 2.1078683e-16 
7556.4 1.7849278e-16 
7556.9 1.1732513e-16 
7557.4 1.4388259e-16 
7557.9 1.4886519e-16 
7558.4 1.791784e-16 
7558.9 2.0738946e-16 
7559.4 1.4949258e-16 
7559.9 2.3704314e-16 
7560.4 1.5148427e-16 
7561.0 1.2373739e-16 
7561.4 1.6475745e-16 
7561.9 1.6514688e-16 
7562.4 1.6191072e-16 
7562.9 1.7976256e-16 
7563.4 1.5052461e-16 
7563.9 1.6994562e-16 
7564.4 1.5136033e-16 
7564.9 1.3953316e-16 
7565.4 1.6918241e-16 
7566.0 1.7063524e-16 
7566.5 1.7534963e-16 
7567.0 1.8702041e-16 
7567.5 2.1620134e-16 
7568.0 2.3182539e-16 
7568.5 2.0297502e-16 
7569.0 1.1247426e-16 
7569.5 1.7970681e-16 
7570.0 1.6625734e-16 
7570.5 1.7658254e-16 
7571.0 1.7880142e-16 
7571.6 2.0255864e-16 
7572.0 1.9939688e-16 
7572.5 1.6237133e-16 
7573.0 1.6752025e-16 
7573.5 2.2171213e-16 
7574.0 2.0471847e-16 
7574.5 1.9302641e-16 
7575.0 1.8805529e-16 
7575.5 1.8971822e-16 
7576.1 2.1410031e-16 
7576.6 2.5354788e-16 
7577.1 1.9503223e-16 
7577.6 1.5240516e-16 
7578.1 2.7121698e-16 
7578.6 1.7350247e-16 
7579.1 2.0000697e-16 
7579.6 1.9727835e-16 
7580.1 1.8506917e-16 
7580.6 1.6698892e-16 
7581.2 2.052635e-16 
7581.7 2.3405405e-16 
7582.1 1.4383838e-16 
7582.6 2.0220474e-16 
7583.1 2.1141852e-16 
7583.6 1.775472e-16 
7584.1 1.9062375e-16 
7584.6 1.890822e-16 
7585.1 1.9257356e-16 
7585.7 2.0383826e-16 
7586.2 1.9256889e-16 
7586.7 2.2462986e-16 
7587.2 2.1627497e-16 
7587.7 1.8129163e-16 
7588.2 1.9734794e-16 
7588.7 1.4919227e-16 
7589.2 2.3729318e-16 
7589.7 2.0856462e-16 
7590.3 2.1043672e-16 
7590.8 2.0469512e-16 
7591.3 1.8845242e-16 
7591.8 2.1108223e-16 
7592.3 2.0627002e-16 
7592.7 1.8653219e-16 
7593.2 2.1019402e-16 
7593.7 2.0325567e-16 
7594.2 1.9650473e-16 
7594.8 1.7793396e-16 
7595.3 2.0931845e-16 
7595.8 1.9538701e-16 
7596.3 1.9310769e-16 
7596.8 1.8879573e-16 
7597.3 1.777026e-16 
7597.8 2.1115618e-16 
7598.3 2.0265948e-16 
7598.8 2.0237387e-16 
7599.4 2.1354379e-16 
7599.9 1.9436603e-16 
7600.4 1.8142954e-16 
7600.9 1.8515841e-16 
7601.4 1.8693309e-16 
7601.9 1.7925619e-16 
7602.4 1.8948121e-16 
7602.8 1.9398582e-16 
7603.4 1.8166388e-16 
7603.9 2.0703092e-16 
7604.4 1.9200147e-16 
7604.9 1.8669083e-16 
7605.4 1.8327046e-16 
7605.9 1.8514514e-16 
7606.4 1.8720818e-16 
7606.9 1.8705437e-16 
7607.5 1.7346466e-16 
7608.0 1.9800425e-16 
7608.5 1.9756311e-16 
7609.0 2.097858e-16 
7609.5 1.8521058e-16 
7610.0 1.9973302e-16 
7610.5 1.991814e-16 
7611.0 2.187221e-16 
7611.6 1.9289047e-16 
7612.1 2.1237157e-16 
7612.6 1.8332224e-16 
7613.0 1.8403469e-16 
7613.5 2.0886695e-16 
7614.0 2.1672717e-16 
7614.5 2.0741917e-16 
7615.0 2.0887893e-16 
7615.6 1.9900957e-16 
7616.1 1.9721826e-16 
7616.6 1.8422281e-16 
7617.1 1.9897466e-16 
7617.6 1.8417814e-16 
7618.1 1.9076322e-16 
7618.6 1.8990601e-16 
7619.2 2.0671994e-16 
7619.7 1.9721341e-16 
7620.2 1.8310431e-16 
7620.7 1.9671049e-16 
7621.2 1.9647255e-16 
7621.7 1.7475297e-16 
7622.2 1.82338e-16 
7622.7 1.782917e-16 
7623.2 1.8779377e-16 
7623.7 1.8455324e-16 
7624.2 1.8448675e-16 
7624.7 1.75789e-16 
7625.2 1.8249487e-16 
7625.7 1.5664134e-16 
7626.2 1.6198584e-16 
7626.8 1.78417e-16 
7627.3 1.7476779e-16 
7627.8 1.7563425e-16 
7628.3 1.8429976e-16 
7628.8 1.92815e-16 
7629.3 1.9905714e-16 
7629.8 1.7997946e-16 
7630.4 1.9292522e-16 
7630.9 1.7512712e-16 
7631.4 1.8177843e-16 
7631.9 2.0081582e-16 
7632.4 1.822872e-16 
7632.9 1.8730621e-16 
7633.4 1.7675475e-16 
7633.8 1.8188102e-16 
7634.4 1.8113338e-16 
7634.9 1.7918711e-16 
7635.4 1.6964921e-16 
7635.9 1.9422265e-16 
7636.4 1.8125479e-16 
7636.9 1.9522772e-16 
7637.4 1.8040544e-16 
7638.0 1.7433785e-16 
7638.5 1.8327628e-16 
7639.0 1.8430092e-16 
7639.5 1.9114061e-16 
7640.0 2.201848e-16 
7640.5 1.8580995e-16 
7641.1 1.8473096e-16 
7641.6 1.7417354e-16 
7642.1 1.9432493e-16 
7642.6 2.0352844e-16 
7643.1 2.1361873e-16 
7643.6 1.9439391e-16 
7644.0 1.8217215e-16 
7644.6 2.0395848e-16 
7645.1 1.8968541e-16 
7645.6 2.0617239e-16 
7646.1 2.0701623e-16 
7646.6 1.7784067e-16 
7647.1 1.8488356e-16 
7647.6 1.8432766e-16 
7648.2 1.8562594e-16 
7648.7 1.7687008e-16 
7649.2 1.9189436e-16 
7649.7 2.1661469e-16 
7650.2 2.056103e-16 
7650.7 1.9594523e-16 
7651.3 1.7930387e-16 
7651.8 1.7216754e-16 
7652.3 1.7148272e-16 
7652.8 2.0082015e-16 
7653.3 2.040004e-16 
7653.8 1.8573736e-16 
7654.2 1.642695e-16 
7654.8 1.8765506e-16 
7655.3 1.8935539e-16 
7655.8 1.9422087e-16 
7656.3 1.8944182e-16 
7656.8 1.7950972e-16 
7657.3 1.6802877e-16 
7657.9 1.6145276e-16 
7658.4 1.7310435e-16 
7658.9 2.0744472e-16 
7659.4 1.7259976e-16 
7659.9 1.849144e-16 
7660.4 1.8648366e-16 
7661.0 1.8867259e-16 
7661.5 1.9125222e-16 
7662.0 1.7687637e-16 
7662.5 1.7923669e-16 
7663.0 1.9451307e-16 
7663.5 1.7156344e-16 
7664.0 2.0149548e-16 
7664.5 1.8444239e-16 
7665.0 1.7617149e-16 
7665.5 1.668486e-16 
7666.0 1.9056176e-16 
7666.5 1.8651794e-16 
7667.0 1.8449827e-16 
7667.6 1.8991278e-16 
7668.1 1.7908378e-16 
7668.6 1.7417805e-16 
7669.1 1.8345766e-16 
7669.6 1.9032889e-16 
7670.1 1.7413012e-16 
7670.7 1.7497118e-16 
7671.2 1.948126e-16 
7671.7 1.8184709e-16 
7672.2 1.8703111e-16 
7672.7 1.8016845e-16 
7673.2 1.7159913e-16 
7673.8 1.6554403e-16 
7674.3 1.8461105e-16 
7674.7 1.8042374e-16 
7675.2 1.9009073e-16 
7675.7 1.8776935e-16 
7676.2 2.1218806e-16 
7676.8 2.103144e-16 
7677.3 1.96666e-16 
7677.8 1.7794693e-16 
7678.3 1.7348054e-16 
7678.8 2.1117604e-16 
7679.4 2.0427846e-16 
7679.9 1.7334536e-16 
7680.4 1.8516179e-16 
7680.9 1.9045091e-16 
7681.4 1.7640867e-16 
7681.9 1.9541465e-16 
7682.5 2.0109355e-16 
7683.0 1.8758801e-16 
7683.5 1.6588945e-16 
7684.0 1.6243556e-16 
7684.5 1.7758263e-16 
7684.9 1.9669507e-16 
7685.5 2.0367203e-16 
7686.0 1.7062759e-16 
7686.5 1.9784377e-16 
7687.0 1.7685479e-16 
7687.5 1.8892413e-16 
7688.0 1.7080678e-16 
7688.6 1.8924452e-16 
7689.1 1.9070797e-16 
7689.6 1.8101236e-16 
7690.1 1.8161424e-16 
7690.6 1.8786235e-16 
7691.2 1.6721247e-16 
7691.7 1.8215562e-16 
7692.2 1.8701339e-16 
7692.7 1.7096391e-16 
7693.2 1.8013681e-16 
7693.7 1.7105501e-16 
7694.3 1.7572909e-16 
7694.8 1.7987143e-16 
7695.2 1.8001575e-16 
7695.7 1.7225348e-16 
7696.2 1.9154794e-16 
7696.8 1.6927608e-16 
7697.3 1.7012545e-16 
7697.8 1.8084124e-16 
7698.3 1.8591111e-16 
7698.8 2.1000811e-16 
7699.4 1.9303928e-16 
7699.9 1.8620891e-16 
7700.4 1.9103614e-16 
7700.9 1.9975245e-16 
7701.4 1.9617144e-16 
7701.9 1.9631822e-16 
7702.5 1.9399365e-16 
7703.0 1.873496e-16 
7703.5 1.971648e-16 
7704.0 1.8425654e-16 
7704.5 1.8175042e-16 
7705.1 1.6324464e-16 
7705.5 1.8979233e-16 
7706.0 1.8930261e-16 
7706.5 1.6909522e-16 
7707.0 1.988669e-16 
7707.6 1.7633161e-16 
7708.1 1.9069216e-16 
7708.6 1.685154e-16 
7709.1 1.8096793e-16 
7709.6 1.8944974e-16 
7710.1 1.6913126e-16 
7710.7 1.8074012e-16 
7711.2 1.9537713e-16 
7711.7 1.8211435e-16 
7712.2 1.6577705e-16 
7712.7 1.8009968e-16 
7713.3 1.7633775e-16 
7713.8 1.8696219e-16 
7714.3 1.8078747e-16 
7714.8 1.905128e-16 
7715.3 1.8212081e-16 
7715.8 2.0154261e-16 
7716.3 1.9384084e-16 
7716.8 1.9609014e-16 
7717.3 1.8725455e-16 
7717.8 1.8737681e-16 
7718.4 1.9010677e-16 
7718.9 1.909844e-16 
7719.4 1.7765553e-16 
7719.9 1.737758e-16 
7720.4 2.3876321e-16 
7721.0 1.9627699e-16 
7721.5 1.8723915e-16 
7722.0 2.1312171e-16 
7722.5 1.8005231e-16 
7723.0 1.7934179e-16 
7723.6 1.6041094e-16 
7724.1 1.6793122e-16 
7724.6 1.7686779e-16 
7725.1 1.6716458e-16 
7725.6 1.8417272e-16 
7726.1 1.812328e-16 
7726.6 1.7035922e-16 
7727.1 1.8660362e-16 
7727.6 1.8022656e-16 
7728.1 1.7906468e-16 
7728.7 1.7015205e-16 
7729.2 1.8908613e-16 
7729.7 1.8363471e-16 
7730.2 1.8008531e-16 
7730.8 2.0436901e-16 
7731.3 1.861012e-16 
7731.8 1.9307634e-16 
7732.3 1.9306929e-16 
7732.8 1.7521754e-16 
7733.4 1.8473362e-16 
7733.9 1.6379777e-16 
7734.4 1.8558213e-16 
7734.9 1.8054668e-16 
7735.4 1.7126702e-16 
7736.0 1.8627309e-16 
7736.4 1.8328489e-16 
7736.9 1.7135712e-16 
7737.4 1.8564427e-16 
7737.9 1.9179549e-16 
7738.5 1.7810964e-16 
7739.0 1.9282998e-16 
7739.5 1.7235637e-16 
7740.0 1.9778574e-16 
7740.6 1.81346e-16 
7741.1 1.9734472e-16 
7741.6 1.7862492e-16 
7742.1 1.8547751e-16 
7742.6 1.9473131e-16 
7743.2 1.7683255e-16 
7743.7 1.8056928e-16 
7744.2 1.7037073e-16 
7744.7 1.789367e-16 
7745.2 1.7415187e-16 
7745.8 1.5948769e-16 
7746.3 1.7913402e-16 
7746.7 1.8362867e-16 
7747.2 1.8663259e-16 
7747.8 2.0889649e-16 
7748.3 2.3684893e-16 
7748.8 1.7798953e-16 
7749.3 1.9384099e-16 
7749.8 1.9979718e-16 
7750.4 1.6951705e-16 
7750.9 1.9317593e-16 
7751.4 1.7500878e-16 
7751.9 1.6559973e-16 
7752.5 1.9324103e-16 
7753.0 2.0001686e-16 
7753.5 1.6714177e-16 
7754.0 1.757615e-16 
7754.5 1.8615914e-16 
7755.1 1.7574525e-16 
7755.6 1.858013e-16 
7756.1 1.782526e-16 
7756.6 1.8247293e-16 
7757.1 1.9160055e-16 
7757.6 1.8941752e-16 
7758.1 1.6782096e-16 
7758.6 1.7695246e-16 
7759.1 1.7852847e-16 
7759.7 1.9119511e-16 
7760.2 1.7354735e-16 
7760.7 1.6818707e-16 
7761.2 1.8143963e-16 
7761.8 1.6814587e-16 
7762.3 1.7196152e-16 
7762.8 1.7630244e-16 
7763.3 1.8330517e-16 
7763.8 1.5036528e-16 
7764.4 1.8016447e-16 
7764.9 1.8643001e-16 
7765.4 1.7874894e-16 
7765.9 1.6771593e-16 
7766.5 1.9256868e-16 
7767.0 1.6892152e-16 
7767.4 1.865156e-16 
7767.9 1.6589673e-16 
7768.5 1.767308e-16 
7769.0 1.8707705e-16 
7769.5 1.8465184e-16 
7770.0 1.8876483e-16 
7770.6 1.8302526e-16 
7771.1 1.7445206e-16 
7771.6 2.0448502e-16 
7772.1 1.6627609e-16 
7772.6 1.7886572e-16 
7773.2 1.7070859e-16 
7773.7 1.7359476e-16 
7774.2 1.7590345e-16 
7774.7 1.4835898e-16 
7775.3 1.7881231e-16 
7775.8 1.7134442e-16 
7776.3 1.9072306e-16 
7776.8 1.6396111e-16 
7777.3 1.8442371e-16 
7777.8 1.636405e-16 
7778.3 1.9608363e-16 
7778.8 1.5610497e-16 
7779.4 1.7978767e-16 
7779.9 2.1891636e-16 
7780.4 1.6983109e-16 
7780.9 2.0876958e-16 
7781.5 1.7909668e-16 
7782.0 1.8173645e-16 
7782.5 1.9764841e-16 
7783.0 1.8181119e-16 
7783.5 1.7537382e-16 
7784.1 1.8062766e-16 
7784.6 1.9412195e-16 
7785.1 2.0487217e-16 
7785.6 1.6680287e-16 
7786.2 1.6627985e-16 
7786.7 1.6409574e-16 
7787.2 2.0410198e-16 
7787.6 1.8068967e-16 
7788.2 1.8079241e-16 
7788.7 1.7140408e-16 
7789.2 1.708681e-16 
7789.7 1.7957527e-16 
7790.3 1.8544313e-16 
7790.8 1.7387522e-16 
7791.3 1.8786734e-16 
7791.8 1.6537175e-16 
7792.4 1.9667404e-16 
7792.9 1.8490803e-16 
7793.4 1.8066458e-16 
7793.9 1.8981329e-16 
7794.5 1.5036888e-16 
7795.0 1.7333806e-16 
7795.5 1.6465442e-16 
7796.0 1.9318155e-16 
7796.6 1.9313763e-16 
7797.1 1.8728397e-16 
7797.6 1.6580063e-16 
7798.0 1.7315501e-16 
7798.6 1.8920928e-16 
7799.1 1.7969884e-16 
7799.6 1.7253085e-16 
7800.1 1.7721181e-16 
7800.7 1.782486e-16 
7801.2 1.7242534e-16 
7801.7 1.6056754e-16 
7802.2 1.7263338e-16 
7802.8 1.7266701e-16 
7803.3 1.9049655e-16 
7803.8 1.7922867e-16 
7804.3 1.7122173e-16 
7804.9 1.6005844e-16 
7805.4 1.8409284e-16 
7805.9 1.6975578e-16 
7806.5 1.6197305e-16 
7807.0 1.9076601e-16 
7807.5 1.6264759e-16 
7808.0 1.8057591e-16 
7808.5 1.708421e-16 
7809.0 1.9545888e-16 
7809.5 1.7387315e-16 
7810.0 1.8051723e-16 
7810.6 1.9232346e-16 
7811.1 1.722052e-16 
7811.6 1.6624039e-16 
7812.1 1.8769184e-16 
7812.7 1.7818812e-16 
7813.2 1.6800228e-16 
7813.7 1.8415422e-16 
7814.2 1.8073887e-16 
7814.8 1.8452333e-16 
7815.3 1.957622e-16 
7815.8 1.8065039e-16 
7816.3 1.8598174e-16 
7816.9 1.7061803e-16 
7817.4 1.8489879e-16 
7817.9 1.9262401e-16 
7818.4 1.7146152e-16 
7818.9 1.7078206e-16 
7819.4 1.5633915e-16 
7819.9 1.7582303e-16 
7820.5 1.6995214e-16 
7821.0 1.5739957e-16 
7821.5 1.555517e-16 
7822.0 1.7128307e-16 
7822.6 2.0048806e-16 
7823.1 1.972642e-16 
7823.6 1.6852659e-16 
7824.1 1.77214e-16 
7824.7 1.7241223e-16 
7825.2 1.8428712e-16 
7825.7 1.6814965e-16 
7826.3 1.7106246e-16 
7826.8 1.7325377e-16 
7827.3 1.7202954e-16 
7827.8 1.8109624e-16 
7828.4 1.7414817e-16 
7828.8 1.7252262e-16 
7829.3 1.6738989e-16 
7829.8 1.7401736e-16 
7830.4 1.8972285e-16 
7830.9 1.7853163e-16 
7831.4 1.6911668e-16 
7832.0 1.6093633e-16 
7832.5 1.7512796e-16 
7833.0 1.7302944e-16 
7833.5 1.6547532e-16 
7834.1 1.7272705e-16 
7834.6 1.5999768e-16 
7835.1 1.6273087e-16 
7835.7 1.8771168e-16 
7836.2 1.6559677e-16 
7836.7 1.9507311e-16 
7837.2 1.7567261e-16 
7837.8 1.670506e-16 
7838.3 2.580067e-16 
7838.8 1.8702666e-16 
7839.2 1.7686407e-16 
7839.8 1.8258184e-16 
7840.3 1.7954727e-16 
7840.8 1.9365986e-16 
7841.4 1.6205556e-16 
7841.9 1.7588061e-16 
7842.4 1.8291066e-16 
7842.9 1.8252972e-16 
7843.5 1.7553653e-16 
7844.0 1.9111259e-16 
7844.5 1.6357274e-16 
7845.1 1.7984562e-16 
7845.6 2.1235495e-16 
7846.1 1.7698672e-16 
7846.6 1.9555872e-16 
7847.2 1.8279695e-16 
7847.7 1.6488647e-16 
7848.2 1.7165282e-16 
7848.8 1.7030652e-16 
7849.3 1.6975593e-16 
7849.7 1.8098406e-16 
7850.2 1.8276443e-16 
7850.8 1.7444824e-16 
7851.3 1.7402956e-16 
7851.8 1.6745304e-16 
7852.4 1.8114883e-16 
7852.9 1.8844704e-16 
7853.4 1.6957117e-16 
7853.9 1.7054111e-16 
7854.5 1.737675e-16 
7855.0 1.8726943e-16 
7855.5 1.8826407e-16 
7856.1 1.8089426e-16 
7856.6 1.7630681e-16 
7857.1 1.6237375e-16 
7857.7 1.9606393e-16 
7858.2 1.8587383e-16 
7858.7 1.7255299e-16 
7859.2 1.8389524e-16 
7859.7 1.6887733e-16 
7860.2 1.705133e-16 
7860.7 1.8985679e-16 
7861.3 1.8329002e-16 
7861.8 1.5958834e-16 
7862.3 1.7873259e-16 
7862.8 1.6186969e-16 
7863.4 1.9469291e-16 
7863.9 1.79893e-16 
7864.4 1.8649306e-16 
7865.0 1.7971942e-16 
7865.5 1.7890716e-16 
7866.0 1.7648849e-16 
7866.6 1.764781e-16 
7867.1 1.6500784e-16 
7867.6 1.6962724e-16 
7868.1 1.8125894e-16 
7868.7 1.666276e-16 
7869.2 1.7074326e-16 
7869.7 1.7989506e-16 
7870.2 1.6624576e-16 
7870.7 1.6083965e-16 
7871.2 1.5436854e-16 
7871.8 2.0047781e-16 
7872.3 1.8253133e-16 
7872.8 1.7526615e-16 
7873.3 1.8718061e-16 
7873.9 1.7528538e-16 
7874.4 1.8340968e-16 
7874.9 1.9496598e-16 
7875.5 1.766985e-16 
7876.0 1.8906404e-16 
7876.5 1.7714006e-16 
7877.1 1.8458861e-16 
7877.6 1.7836066e-16 
7878.1 1.7725542e-16 
7878.7 1.6277345e-16 
7879.2 1.7842635e-16 
7879.7 1.738103e-16 
7880.1 1.6575061e-16 
7880.7 1.6752205e-16 
7881.2 1.5077557e-16 
7881.7 1.6743328e-16 
7882.3 1.7533151e-16 
7882.8 1.8503524e-16 
7883.3 1.5643293e-16 
7883.9 1.6260762e-16 
7884.4 1.6742586e-16 
7884.9 1.9106859e-16 
7885.5 1.6542826e-16 
7886.0 1.6493271e-16 
7886.5 1.7930035e-16 
7887.0 1.5769625e-16 
7887.6 1.8011964e-16 
7888.1 1.4632143e-16 
7888.6 1.7967336e-16 
7889.2 1.9223294e-16 
7889.7 1.9054528e-16 
7890.2 1.9376414e-16 
7890.7 1.7138066e-16 
7891.2 1.6152134e-16 
7891.7 1.7194742e-16 
7892.3 1.9610783e-16 
7892.8 1.9432484e-16 
7893.3 1.8302581e-16 
7893.9 1.6888569e-16 
7894.4 1.8525408e-16 
7894.9 1.5935212e-16 
7895.5 1.623051e-16 
7896.0 1.9000883e-16 
7896.5 1.8639453e-16 
7897.0 1.7581565e-16 
7897.6 1.6882266e-16 
7898.1 1.6230043e-16 
7898.6 1.651036e-16 
7899.2 1.8432416e-16 
7899.7 1.7560084e-16 
7900.2 1.6901957e-16 
7900.7 1.7824191e-16 
7901.2 1.7860229e-16 
7901.7 1.8740002e-16 
7902.3 1.9634559e-16 
7902.8 1.7480592e-16 
7903.3 1.5504098e-16 
7903.9 1.8425907e-16 
7904.4 1.7822384e-16 
7904.9 1.8460051e-16 
7905.5 1.5811716e-16 
7906.0 1.8487977e-16 
7906.5 1.610837e-16 
7907.1 1.7759717e-16 
7907.6 1.9317197e-16 
7908.1 1.6809675e-16 
7908.7 1.785815e-16 
7909.2 1.6854527e-16 
7909.7 1.8424413e-16 
7910.3 1.7514622e-16 
7910.8 1.6134709e-16 
7911.2 1.7162033e-16 
7911.8 1.7259005e-16 
7912.3 1.865961e-16 
7912.8 1.9620207e-16 
7913.4 1.4859902e-16 
7913.9 1.6988481e-16 
7914.4 1.7009671e-16 
7915.0 1.6770841e-16 
7915.5 1.7269942e-16 
7916.0 1.6578989e-16 
7916.6 1.5678779e-16 
7917.1 1.7317926e-16 
7917.6 2.8935634e-16 
7918.2 1.8537139e-16 
7918.7 1.6841721e-16 
7919.2 1.6748593e-16 
7919.8 1.8082767e-16 
7920.3 1.8572461e-16 
7920.8 1.6871804e-16 
7921.3 1.8149551e-16 
7921.8 1.7093504e-16 
7922.3 1.6020432e-16 
7922.9 1.7571197e-16 
7923.4 1.6379304e-16 
7923.9 1.8045484e-16 
7924.5 1.7388038e-16 
7925.0 1.8994434e-16 
7925.5 1.8474894e-16 
7926.1 1.8798261e-16 
7926.6 1.5860274e-16 
7927.1 1.7440882e-16 
7927.7 1.6936373e-16 
7928.2 1.6223819e-16 
7928.7 1.7225037e-16 
7929.3 1.8727352e-16 
7929.8 1.6987878e-16 
7930.3 1.7298891e-16 
7930.9 1.625397e-16 
7931.4 1.6645928e-16 
7931.8 1.6263591e-16 
7932.4 1.6994754e-16 
7932.9 1.7901961e-16 
7933.4 1.8105243e-16 
7934.0 1.7939317e-16 
7934.5 1.8774773e-16 
7935.0 1.8399518e-16 
7935.6 1.7894214e-16 
7936.1 1.7153851e-16 
7936.6 1.6613427e-16 
7937.2 1.887495e-16 
7937.7 1.5438897e-16 
7938.2 2.0601501e-16 
7938.8 1.5465527e-16 
7939.3 2.1203423e-16 
7939.9 1.6304914e-16 
7940.4 1.6820788e-16 
7940.9 1.801511e-16 
7941.5 1.5444955e-16 
7941.9 1.6521827e-16 
7942.4 1.7990356e-16 
7943.0 1.6854907e-16 
7943.5 1.6543708e-16 
7944.0 1.6158483e-16 
7944.6 1.8159094e-16 
7945.1 1.7718185e-16 
7945.6 1.7093194e-16 
7946.2 1.7258104e-16 
7946.7 1.7080596e-16 
7947.2 1.6338172e-16 
7947.8 1.4755693e-16 
7948.3 1.6124044e-16 
7948.8 1.8407315e-16 
7949.4 1.8219698e-16 
7949.9 1.7403782e-16 
7950.5 1.8760271e-16 
7951.0 1.3740599e-16 
7951.5 1.6604546e-16 
7952.1 1.6994229e-16 
7952.5 1.6925114e-16 
7953.0 1.6109703e-16 
7953.6 1.7882571e-16 
7954.1 1.6919624e-16 
7954.6 1.7705655e-16 
7955.2 1.622022e-16 
7955.7 1.6951998e-16 
7956.2 1.7165855e-16 
7956.8 1.6740789e-16 
7957.3 1.6186498e-16 
7957.9 1.7816728e-16 
7958.4 1.7387218e-16 
7958.9 1.8394497e-16 
7959.5 1.7070811e-16 
7960.0 1.7294898e-16 
7960.5 1.6993346e-16 
7961.1 1.6054281e-16 
7961.6 1.6143717e-16 
7962.1 1.6814062e-16 
7962.6 1.7812881e-16 
7963.1 1.4881976e-16 
7963.7 1.7000935e-16 
7964.2 1.8521114e-16 
7964.7 1.7097573e-16 
7965.3 1.5855887e-16 
7965.8 1.7480178e-16 
7966.3 1.5692671e-16 
7966.9 1.7217866e-16 
7967.4 1.5700129e-16 
7967.9 1.7298424e-16 
7968.5 1.5769043e-16 
7969.0 1.6774434e-16 
7969.6 1.8547921e-16 
7970.1 1.6326085e-16 
7970.6 1.6751338e-16 
7971.2 1.7463899e-16 
7971.7 1.6797123e-16 
7972.2 1.6929559e-16 
7972.7 1.5974542e-16 
7973.2 1.5991326e-16 
7973.8 1.7283905e-16 
7974.3 1.7149348e-16 
7974.8 1.5079298e-16 
7975.4 1.8457517e-16 
7975.9 1.800502e-16 
7976.4 1.2102017e-16 
7977.0 1.6401801e-16 
7977.5 1.7955201e-16 
7978.1 1.6404735e-16 
7978.6 1.4491081e-16 
7979.1 1.5657587e-16 
7979.7 1.8833514e-16 
7980.2 1.6783957e-16 
7980.7 1.7928771e-16 
7981.3 1.6909739e-16 
7981.8 1.7312859e-16 
7982.4 1.6827041e-16 
7982.9 1.6990201e-16 
7983.3 1.4730516e-16 
7983.9 1.8164892e-16 
7984.4 1.8052746e-16 
7984.9 1.621272e-16 
7985.5 1.5513137e-16 
7986.0 1.9959562e-16 
7986.6 2.1824789e-16 
7987.1 1.4065203e-16 
7987.6 1.6430681e-16 
7988.2 1.5127688e-16 
7988.7 1.7449407e-16 
7989.2 1.6969656e-16 
7989.8 1.6679742e-16 
7990.3 1.5696464e-16 
7990.9 1.6838007e-16 
7991.4 1.4826112e-16 
7991.9 1.4543049e-16 
7992.5 1.6368166e-16 
7993.0 1.6794113e-16 
7993.5 1.5826769e-16 
7994.0 1.6623612e-16 
7994.5 1.7553664e-16 
7995.1 1.4818404e-16 
7995.6 1.6092873e-16 
7996.1 1.8293921e-16 
7996.7 1.7143731e-16 
7997.2 1.4986873e-16 
7997.8 1.5308252e-16 
7998.3 1.6374033e-16 
7998.8 1.6527988e-16 
7999.4 1.5352832e-16 
7999.9 1.6354578e-16 
8000.5 1.6814996e-16 
8001.0 1.824775e-16 
8001.5 1.623006e-16 
8002.1 1.7155211e-16 
8002.6 1.5986161e-16 
8003.1 1.8219126e-16 
8003.6 1.6795453e-16 
8004.1 1.6527328e-16 
8004.7 1.4892311e-16 
8005.2 1.6508497e-16 
8005.7 1.8450952e-16 
8006.3 1.5601305e-16 
8006.8 1.6428207e-16 
8007.4 1.4990296e-16 
8007.9 1.6301194e-16 
8008.4 1.4337754e-16 
8009.0 1.5255663e-16 
8009.5 1.5469934e-16 
8010.1 1.6916024e-16 
8010.6 1.6571434e-16 
8011.1 1.6486609e-16 
8011.7 1.5677595e-16 
8012.2 1.4275756e-16 
8012.8 1.5854921e-16 
8013.3 1.6783526e-16 
8013.8 1.5367861e-16 
8014.3 1.7058195e-16 
8014.8 1.6101609e-16 
8015.4 1.7501855e-16 
8015.9 1.6574707e-16 
8016.4 1.4980165e-16 
8017.0 1.5622767e-16 
8017.5 1.6696949e-16 
8018.1 1.8028171e-16 
8018.6 1.8691126e-16 
8019.1 1.5640214e-16 
8019.7 1.5258899e-16 
8020.2 1.6389088e-16 
8020.8 1.8336413e-16 
8021.3 1.5337884e-16 
8021.8 1.4754181e-16 
8022.4 1.7345008e-16 
8022.9 1.5144036e-16 
8023.5 1.5958708e-16 
8024.0 1.6107594e-16 
8024.4 1.8444185e-16 
8025.0 1.6590632e-16 
8025.5 1.9543053e-16 
8026.1 1.6931306e-16 
8026.6 1.7661523e-16 
8027.1 1.518269e-16 
8027.7 1.6794718e-16 
8028.2 1.5214566e-16 
8028.8 1.4878162e-16 
8029.3 1.7037993e-16 
8029.8 1.4732302e-16 
8030.4 1.6055214e-16 
8030.9 1.3520397e-16 
8031.5 1.3375018e-16 
8032.0 1.5171606e-16 
8032.6 1.2747397e-16 
8033.1 1.7901532e-16 
8033.6 1.5750255e-16 
8034.2 1.5838978e-16 
8034.6 1.562166e-16 
8035.2 1.6929416e-16 
8035.7 1.568325e-16 
8036.2 1.6697983e-16 
8036.8 1.6080221e-16 
8037.3 1.5244382e-16 
8037.9 1.7468305e-16 
8038.4 1.7396703e-16 
8038.9 1.6945144e-16 
8039.5 1.5936315e-16 
8040.0 1.6419894e-16 
8040.6 1.6406228e-16 
8041.1 1.5623393e-16 
8041.7 1.482197e-16 
8042.2 1.4933785e-16 
8042.7 1.5556318e-16 
8043.3 1.561213e-16 
8043.8 1.7334713e-16 
8044.4 1.4392327e-16 
8044.8 1.4873065e-16 
8045.3 1.5228268e-16 
8045.9 1.7564525e-16 
8046.4 1.420378e-16 
8047.0 1.802601e-16 
8047.5 1.3912437e-16 
8048.1 1.8271099e-16 
8048.6 1.4592259e-16 
8049.1 1.6365699e-16 
8049.7 1.6851867e-16 
8050.2 1.7045031e-16 
8050.8 1.4985045e-16 
8051.3 1.4858583e-16 
8051.9 1.855275e-16 
8052.4 1.5878048e-16 
8052.9 1.5029394e-16 
8053.5 1.6677608e-16 
8054.0 1.3143745e-16 
8054.6 1.6114299e-16 
8055.0 1.5700776e-16 
8055.6 1.5462294e-16 
8056.1 1.5207191e-16 
8056.6 1.6354875e-16 
8057.2 1.6856863e-16 
8057.7 1.6255893e-16 
8058.3 1.728351e-16 
8058.8 1.5880078e-16 
8059.4 1.4788304e-16 
8059.9 1.684913e-16 
8060.4 1.4861437e-16 
8061.0 1.7337563e-16 
8061.5 1.6350857e-16 
8062.1 1.7016049e-16 
8062.6 1.6862513e-16 
8063.2 1.6455711e-16 
8063.7 1.4629582e-16 
8064.2 1.3508739e-16 
8064.8 1.6758768e-16 
8065.2 1.453232e-16 
8065.8 1.6268436e-16 
8066.3 1.3750724e-16 
8066.9 1.6976479e-16 
8067.4 1.7994733e-16 
8067.9 1.4672536e-16 
8068.5 1.5268744e-16 
8069.0 1.6582105e-16 
8069.6 1.5427855e-16 
8070.1 1.7272128e-16 
8070.7 1.4955243e-16 
8071.2 1.8720953e-16 
8071.7 1.3961352e-16 
8072.3 1.6988126e-16 
8072.8 1.4415684e-16 
8073.4 1.8835092e-16 
8073.9 1.7622399e-16 
8074.5 1.5331609e-16 
8075.0 1.4190062e-16 
8075.5 1.55836e-16 
8076.0 1.7350266e-16 
8076.5 1.8291602e-16 
8077.1 1.5886846e-16 
8077.6 1.7929987e-16 
8078.2 1.431601e-16 
8078.7 1.5449944e-16 
8079.3 1.6734756e-16 
8079.8 1.6706037e-16 
8080.4 1.6628686e-16 
8080.9 1.5441371e-16 
8081.4 1.6246623e-16 
8082.0 1.875917e-16 
8082.5 1.6951056e-16 
8083.1 1.7023808e-16 
8083.6 1.6102777e-16 
8084.2 1.4011756e-16 
8084.7 1.6806693e-16 
8085.3 1.3781621e-16 
8085.7 1.5987311e-16 
8086.2 1.5002392e-16 
8086.8 1.6236609e-16 
8087.3 1.29383e-16 
8087.9 1.6666447e-16 
8088.4 1.136852e-16 
8089.0 1.6520637e-16 
8089.5 1.3423363e-16 
8090.1 1.6379538e-16 
8090.6 1.5664508e-16 
8091.1 1.5177041e-16 
8091.7 1.4247189e-16 
8092.2 1.5930266e-16 
8092.8 1.8153333e-16 
8093.3 1.7346167e-16 
8093.9 1.4161951e-16 
8094.4 1.5211523e-16 
8095.0 1.7150233e-16 
8095.5 1.6575206e-16 
8096.0 1.5976759e-16 
8096.5 1.5167601e-16 
8097.0 1.7715778e-16 
8097.6 1.7801071e-16 
8098.1 1.6308937e-16 
8098.7 1.541022e-16 
8099.2 1.6259455e-16 
8099.8 1.5220597e-16 
8100.3 1.2405395e-16 
8100.9 1.9012131e-16 
8101.4 1.3912233e-16 
8102.0 1.4051998e-16 
8102.5 1.7120596e-16 
8103.0 1.7024336e-16 
8103.6 1.4492468e-16 
8104.1 1.6513424e-16 
8104.7 1.5099726e-16 
8105.2 1.6616448e-16 
8105.8 1.6100111e-16 
8106.3 1.6537539e-16 
8106.8 1.4136999e-16 
8107.3 1.7859231e-16 
8107.9 1.7020554e-16 
8108.4 1.7502036e-16 
8108.9 1.5362026e-16 
8109.5 1.5801803e-16 
8110.0 1.8416494e-16 
8110.6 1.9098874e-16 
8111.1 1.4891593e-16 
8111.7 1.425687e-16 
8112.2 1.5419964e-16 
8112.8 1.4576488e-16 
8113.3 1.6600313e-16 
8113.9 1.5798571e-16 
8114.4 1.5178428e-16 
8115.0 1.6452418e-16 
8115.5 1.4384629e-16 
8116.1 1.3643449e-16 
8116.6 1.5723523e-16 
8117.0 1.3998698e-16 
8117.6 1.6296219e-16 
8118.1 1.6969906e-16 
8118.7 1.3800452e-16 
8119.2 1.4547931e-16 
8119.8 1.6256373e-16 
8120.3 1.3739098e-16 
8120.9 1.3780075e-16 
8121.4 1.730392e-16 
8122.0 1.7000758e-16 
8122.5 1.9440035e-16 
8123.1 1.702056e-16 
8123.6 1.5422603e-16 
8124.2 1.5060247e-16 
8124.7 2.0030342e-16 
8125.3 1.9172034e-16 
8125.8 1.7002594e-16 
8126.3 1.7508764e-16 
8126.9 1.5357762e-16 
8127.3 1.5978626e-16 
8127.9 1.5958391e-16 
8128.4 1.6192739e-16 
8129.0 1.4719722e-16 
8129.5 1.8648349e-16 
8130.1 2.0279263e-16 
8130.6 1.6945474e-16 
8131.2 1.6989028e-16 
8131.7 1.5353633e-16 
8132.3 1.4705345e-16 
8132.8 1.5070339e-16 
8133.4 1.4482397e-16 
8133.9 1.4134288e-16 
8134.5 1.4990722e-16 
8135.0 1.5339107e-16 
8135.6 1.5239317e-16 
8136.1 1.3693498e-16 
8136.7 1.7581411e-16 
8137.1 1.6948521e-16 
8137.6 1.3239494e-16 
8138.2 1.3043223e-16 
8138.7 1.6273009e-16 
8139.3 1.5450156e-16 
8139.8 1.4225675e-16 
8140.4 1.5916641e-16 
8140.9 1.7119396e-16 
8141.5 1.3623636e-16 
8142.0 1.4333967e-16 
8142.6 1.3292069e-16 
8143.1 1.4300845e-16 
8143.7 1.6269931e-16 
8144.2 1.4249286e-16 
8144.8 1.6488129e-16 
8145.3 1.4502195e-16 
8145.9 1.7588038e-16 
8146.4 1.3740774e-16 
8147.0 1.4603729e-16 
8147.4 1.6000196e-16 
8148.0 1.3548863e-16 
8148.5 1.4301026e-16 
8149.1 1.365599e-16 
8149.6 1.1074179e-16 
8150.2 1.8882121e-16 
8150.7 1.2102007e-16 
8151.3 1.3186957e-16 
8151.8 1.4581645e-16 
8152.4 1.871107e-16 
8152.9 1.3882777e-16 
8153.5 1.1110764e-16 
8154.0 1.2164252e-16 
8154.6 1.8249121e-16 
8155.1 1.6014761e-16 
8155.7 1.591986e-16 
8156.2 1.3817205e-16 
8156.8 1.1855479e-16 
8157.3 1.3227567e-16 
8157.8 1.5327168e-16 
8158.3 1.4359869e-16 
8158.9 1.6396965e-16 
8159.4 1.4266831e-16 
8160.0 1.6728116e-16 
8160.5 1.4504023e-16 
8161.1 1.6543049e-16 
8161.6 1.3193666e-16 
8162.2 1.4122662e-16 
8162.7 1.5333891e-16 
8163.3 1.3324864e-16 
8163.8 1.4400298e-16 
8164.4 1.5340312e-16 
8164.9 1.4458397e-16 
8165.5 1.3724342e-16 
8166.0 1.3340537e-16 
8166.6 1.3468208e-16 
8167.1 1.7041382e-16 
8167.7 1.5528305e-16 
8168.1 1.1749297e-16 
8168.7 1.5548417e-16 
8169.2 1.6416536e-16 
8169.8 1.5539869e-16 
8170.3 1.6778008e-16 
8170.9 1.7387665e-16 
8171.4 1.4317894e-16 
8172.0 1.5528158e-16 
8172.5 1.4941606e-16 
8173.1 1.5812624e-16 
8173.6 1.7491224e-16 
8174.2 1.26223e-16 
8174.7 1.6002087e-16 
8175.3 1.6783251e-16 
8175.8 1.2995383e-16 
8176.4 1.7156152e-16 
8176.9 1.5233983e-16 
8177.5 1.4820737e-16 
8178.0 1.4294654e-16 
8178.5 1.183042e-16 
8179.0 1.7070984e-16 
8179.6 1.4336919e-16 
8180.1 1.5506043e-16 
8180.7 1.4869464e-16 
8181.2 1.6361103e-16 
8181.8 1.4106393e-16 
8182.3 1.4958091e-16 
8182.9 1.5257089e-16 
8183.4 1.2157158e-16 
8184.0 1.650281e-16 
8184.5 1.4893687e-16 
8185.1 1.5286173e-16 
8185.6 1.3769666e-16 
8186.2 1.4417698e-16 
8186.7 1.6757102e-16 
8187.3 1.5103373e-16 
8187.8 1.3746469e-16 
8188.4 1.6332227e-16 
8188.8 1.6570272e-16 
8189.4 1.6097357e-16 
8189.9 1.3940121e-16 
8190.5 1.3930322e-16 
8191.0 1.5228615e-16 
8191.6 1.4354292e-16 
8192.1 1.5439251e-16 
8192.7 1.5662695e-16 
8193.3 1.4642911e-16 
8193.8 1.6291352e-16 
8194.4 1.4784575e-16 
8194.9 1.2770548e-16 
8195.5 1.5155283e-16 
8196.0 1.5248583e-16 
8196.6 1.4155461e-16 
8197.1 1.4743594e-16 
8197.7 1.3092467e-16 
8198.2 1.3823871e-16 
8198.8 1.4424549e-16 
8199.2 1.572036e-16 
8199.8 1.3142218e-16 
8200.3 1.1193324e-16 
8200.9 1.6152173e-16 
8201.4 1.4958306e-16 
8202.0 1.5047834e-16 
8202.5 1.7992673e-16 
8203.1 1.2395999e-16 
8203.6 1.3982126e-16 
8204.2 1.3388832e-16 
8204.7 1.8764889e-16 
8205.3 1.4222026e-16 
8205.9 1.2899966e-16 
8206.4 1.4575562e-16 
8207.0 1.5459768e-16 
8207.5 1.5153411e-16 
8208.1 1.6096336e-16 
8208.6 1.5874116e-16 
8209.1 1.6077382e-16 
8209.6 1.7893509e-16 
8210.2 1.4027379e-16 
8210.7 1.3759974e-16 
8211.3 1.6911012e-16 
8211.8 1.3760699e-16 
8212.4 1.4350018e-16 
8212.9 1.3494164e-16 
8213.5 1.5399645e-16 
8214.1 1.493315e-16 
8214.6 1.4981547e-16 
8215.2 1.6528857e-16 
8215.7 1.4065528e-16 
8216.3 1.4897824e-16 
8216.8 1.563181e-16 
8217.4 2.22819e-16 
8217.9 1.6798695e-16 
8218.5 1.5754765e-16 
8219.0 1.478513e-16 
8219.5 1.7602704e-16 
8220.0 1.4121132e-16 
8220.6 1.1137249e-16 
8221.1 1.1007423e-16 
8221.7 1.4238997e-16 
8222.3 1.2584311e-16 
8222.8 1.549442e-16 
8223.4 1.5089615e-16 
8223.9 1.4368884e-16 
8224.5 1.50344e-16 
8225.0 1.5254696e-16 
8225.6 1.2648471e-16 
8226.1 1.3383114e-16 
8226.7 1.4040992e-16 
8227.2 1.61742e-16 
8227.8 1.1034419e-16 
8228.3 1.3813033e-16 
8228.9 1.489688e-16 
8229.5 1.1808428e-16 
8229.9 1.3689331e-16 
8230.5 1.3271366e-16 
8231.0 1.3750671e-16 
8231.6 1.5977052e-16 
8232.1 1.4947424e-16 
8232.7 1.529786e-16 
8233.2 1.5492621e-16 
8233.8 1.4634321e-16 
8234.3 1.3713171e-16 
8234.9 1.4907142e-16 
8235.5 1.601966e-16 
8236.0 1.2546875e-16 
8236.6 1.2271769e-16 
8237.1 1.1835358e-16 
8237.7 1.1953934e-16 
8238.2 1.6073141e-16 
8238.8 1.5831655e-16 
8239.3 1.5756573e-16 
8239.9 1.432388e-16 
8240.4 1.516661e-16 
8240.9 1.5008709e-16 
8241.5 1.3624627e-16 
8242.0 1.3595201e-16 
8242.6 1.3058122e-16 
8243.1 1.535242e-16 
8243.7 1.4178665e-16 
8244.2 1.3293086e-16 
8244.8 1.210335e-16 
8245.3 1.3306921e-16 
8245.9 1.4805317e-16 
8246.5 1.4120167e-16 
8247.0 1.4415561e-16 
8247.6 1.4070419e-16 
8248.1 1.3888921e-16 
8248.7 1.3783847e-16 
8249.2 1.3064269e-16 
8249.8 1.3925794e-16 
8250.2 1.2057798e-16 
8250.8 1.3296436e-16 
8251.4 1.3553195e-16 
8251.9 1.2144983e-16 
8252.5 1.2634557e-16 
8253.0 1.2750012e-16 
8253.6 1.4638843e-16 
8254.1 1.3520885e-16 
8254.7 1.4919671e-16 
8255.3 1.3356228e-16 
8255.8 1.3536806e-16 
8256.4 1.3917251e-16 
8256.9 1.3095585e-16 
8257.5 1.5155496e-16 
8258.0 1.2851539e-16 
8258.6 1.2714518e-16 
8259.1 1.5068138e-16 
8259.7 1.3629487e-16 
8260.3 1.5554854e-16 
8260.7 1.4196632e-16 
8261.3 1.5356285e-16 
8261.8 1.4692755e-16 
8262.4 1.4307293e-16 
8262.9 1.5773114e-16 
8263.5 1.5700024e-16 
8264.1 1.4575825e-16 
8264.6 1.2429592e-16 
8265.2 6.6067906e-17 
8265.7 1.4913708e-16 
8266.3 1.2960186e-16 
8266.8 9.7679434e-17 
8267.4 1.4671948e-16 
8268.0 1.6117309e-16 
8268.5 1.3748541e-16 
8269.1 1.3648462e-16 
8269.6 1.5885949e-16 
8270.2 1.4172164e-16 
8270.7 1.4705986e-16 
8271.2 1.5417588e-16 
8271.8 1.292939e-16 
8272.3 1.2993567e-16 
8272.9 1.3671294e-16 
8273.4 1.692285e-16 
8274.0 1.5868431e-16 
8274.5 1.361217e-16 
8275.1 1.2382962e-16 
8275.7 1.6612321e-16 
8276.2 1.4132112e-16 
8276.8 1.5352758e-16 
8277.3 1.3400564e-16 
8277.9 1.2183405e-16 
8278.4 1.4467449e-16 
8279.0 1.4970302e-16 
8279.6 1.3680721e-16 
8280.1 1.5457335e-16 
8280.7 1.2672372e-16 
8281.1 1.616259e-16 
8281.7 1.2421038e-16 
8282.2 1.1956422e-16 
8282.8 1.4403082e-16 
8283.4 1.3410781e-16 
8283.9 1.2018508e-16 
8284.5 1.5111096e-16 
8285.0 1.1218089e-16 
8285.6 1.3488955e-16 
8286.1 1.2814049e-16 
8286.7 1.4893139e-16 
8287.3 1.6267619e-16 
8287.8 1.5275011e-16 
8288.4 1.4789532e-16 
8288.9 1.5391241e-16 
8289.5 1.2535922e-16 
8290.1 1.1991149e-16 
8290.6 1.4972263e-16 
8291.2 1.3369205e-16 
8291.6 1.2615409e-16 
8292.2 1.4878043e-16 
8292.7 1.3431554e-16 
8293.3 1.3948332e-16 
8293.9 1.4049093e-16 
8294.4 1.3416939e-16 
8295.0 1.5217429e-16 
8295.5 1.4715875e-16 
8296.1 1.3504684e-16 
8296.7 1.3132767e-16 
8297.2 1.517754e-16 
8297.8 1.2205167e-16 
8298.3 1.3421726e-16 
8298.9 1.3229124e-16 
8299.5 1.5559704e-16 
8300.0 1.2118176e-16 
8300.6 1.4489886e-16 
8301.1 1.5818985e-16 
8301.6 1.7041664e-16 
8302.2 1.4255562e-16 
8302.7 1.3256043e-16 
8303.3 1.3514095e-16 
8303.8 1.5897872e-16 
8304.4 1.2953225e-16 
8304.9 1.3536054e-16 
8305.5 1.4686161e-16 
8306.1 1.6031574e-16 
8306.6 1.3837126e-16 
8307.2 1.148956e-16 
8307.7 1.2749138e-16 
8308.3 1.3163396e-16 
8308.9 1.485995e-16 
8309.4 1.2825614e-16 
8310.0 1.4029109e-16 
8310.5 1.2888104e-16 
8311.1 1.2013887e-16 
8311.7 1.3927927e-16 
8312.1 1.3592485e-16 
8312.7 1.4105163e-16 
8313.2 1.4276457e-16 
8313.8 1.5665462e-16 
8314.4 1.4061784e-16 
8314.9 1.273848e-16 
8315.5 1.4553317e-16 
8316.0 1.3022694e-16 
8316.6 1.3765888e-16 
8317.2 1.6240155e-16 
8317.7 1.3903758e-16 
8318.3 1.2825541e-16 
8318.8 1.5700036e-16 
8319.4 1.0611916e-16 
8320.0 1.4426545e-16 
8320.5 1.5849544e-16 
8321.1 1.1238153e-16 
8321.6 1.2877258e-16 
8322.2 1.4265758e-16 
8322.7 1.4885445e-16 
8323.2 1.4553245e-16 
8323.8 1.3996893e-16 
8324.4 1.2464294e-16 
8324.9 1.4671415e-16 
8325.5 1.391332e-16 
8326.0 1.3074463e-16 
8326.6 1.374446e-16 
8327.2 1.286226e-16 
8327.7 1.2923537e-16 
8328.3 1.2620963e-16 
8328.8 1.2513415e-16 
8329.4 1.4263317e-16 
8330.0 1.4418431e-16 
8330.5 1.3346294e-16 
8331.1 1.407547e-16 
8331.6 1.3963486e-16 
8332.2 1.418068e-16 
8332.7 1.3816241e-16 
8333.2 1.3830135e-16 
8333.8 1.4486688e-16 
8334.3 1.4701536e-16 
8334.9 1.5938777e-16 
8335.5 1.3233315e-16 
8336.0 6.9576179e-17 
8336.6 1.1706473e-16 
8337.2 1.3818829e-16 
8337.7 1.3379409e-16 
8338.3 1.4206925e-16 
8338.8 1.3510527e-16 
8339.4 1.465638e-16 
8340.0 1.4501191e-16 
8340.5 1.3707257e-16 
8341.1 1.4673529e-16 
8341.7 1.6193368e-16 
8342.2 1.5131207e-16 
8342.8 1.2269235e-16 
8343.2 1.3421022e-16 
8343.8 1.3864412e-16 
8344.4 1.3326398e-16 
8344.9 1.3173489e-16 
8345.5 1.5065096e-16 
8346.0 1.4502574e-16 
8346.6 1.4496171e-16 
8347.2 1.3381374e-16 
8347.7 1.3747125e-16 
8348.3 1.0700575e-16 
8348.9 1.2669375e-16 
8349.4 1.4180141e-16 
8350.0 1.3564166e-16 
8350.5 1.2886078e-16 
8351.1 6.4514087e-17 
8351.7 7.4692452e-17 
8352.2 1.2036852e-16 
8352.8 1.4226365e-16 
8353.3 1.2621977e-16 
8353.8 1.3082915e-16 
8354.4 1.4690165e-16 
8354.9 1.2831906e-16 
8355.5 1.2315975e-16 
8356.1 1.4115207e-16 
8356.6 1.3913978e-16 
8357.2 1.1768078e-16 
8357.8 1.3089075e-16 
8358.3 1.5371562e-16 
8358.9 1.3220559e-16 
8359.5 1.3316968e-16 
8360.0 1.369113e-16 
8360.6 1.5093794e-16 
8361.1 1.3296747e-16 
8361.7 1.1611439e-16 
8362.3 1.2357484e-16 
8362.8 1.2396093e-16 
8363.3 1.2742252e-16 
8363.9 1.3874204e-16 
8364.4 1.3290134e-16 
8365.0 1.2443078e-16 
8365.5 1.2566765e-16 
8366.1 1.3368413e-16 
8366.7 1.4259642e-16 
8367.2 1.3472312e-16 
8367.8 1.3483336e-16 
8368.4 1.2128767e-16 
8368.9 1.2006e-16 
8369.5 1.22575e-16 
8370.1 1.3271722e-16 
8370.6 1.3537771e-16 
8371.2 1.545247e-16 
8371.7 1.4886824e-16 
8372.3 9.8805574e-17 
8372.9 1.4283213e-16 
8373.4 1.052989e-16 
8373.9 1.4276011e-16 
8374.5 1.1936836e-16 
8375.0 1.4139886e-16 
8375.6 1.0841591e-16 
8376.2 1.2548278e-16 
8376.7 1.1713251e-16 
8377.3 1.3889567e-16 
8377.9 1.4317998e-16 
8378.4 1.5074477e-16 
8379.0 1.3611788e-16 
8379.5 1.3521228e-16 
8380.1 1.3910689e-16 
8380.7 1.1967932e-16 
8381.2 1.3335886e-16 
8381.8 1.3815522e-16 
8382.4 1.2945316e-16 
8382.9 1.3243521e-16 
8383.5 1.3951368e-16 
8384.0 1.3938755e-16 
8384.5 1.4604917e-16 
8385.1 8.4598316e-17 
8385.7 7.4302992e-17 
8386.2 1.1470701e-16 
8386.8 1.200198e-16 
8387.4 1.3279319e-16 
8387.9 1.1433279e-16 
8388.5 1.3655744e-16 
8389.0 1.1714246e-16 
8389.6 1.2089936e-16 
8390.2 1.396669e-16 
8390.7 1.3221449e-16 
8391.3 1.4293052e-16 
8391.9 1.3185968e-16 
8392.4 1.3072673e-16 
8393.0 1.3602349e-16 
8393.6 1.47492e-16 
8394.1 1.4231604e-16 
8394.6 1.4006486e-16 
8395.2 1.467176e-16 
8395.7 1.3456253e-16 
8396.3 1.168634e-16 
8396.9 1.1791835e-16 
8397.4 1.3306254e-16 
8398.0 1.1843207e-16 
8398.6 1.4008386e-16 
8399.1 1.3835396e-16 
8399.7 1.4605433e-16 
8400.3 1.2343301e-16 
8400.8 1.37218e-16 
8401.4 1.3545491e-16 
8402.0 1.4033896e-16 
8402.5 1.2436979e-16 
8403.1 1.3317398e-16 
8403.7 1.5562747e-16 
8404.2 1.2319606e-16 
8404.7 1.2609641e-16 
8405.3 1.2020214e-16 
8405.8 1.4345551e-16 
8406.4 1.3079005e-16 
8406.9 1.3698822e-16 
8407.5 1.380426e-16 
8408.1 1.3017992e-16 
8408.6 1.3655465e-16 
8409.2 1.372728e-16 
8409.8 1.1465984e-16 
8410.3 1.3299816e-16 
8410.9 1.2100139e-16 
8411.5 1.4377349e-16 
8412.0 1.3655831e-16 
8412.6 1.3699399e-16 
8413.2 1.2709446e-16 
8413.7 1.1993742e-16 
8414.3 1.4016702e-16 
8414.8 1.3335663e-16 
8415.3 1.4392591e-16 
8415.9 1.3294162e-16 
8416.5 1.2193038e-16 
8417.0 1.3071405e-16 
8417.6 1.2267096e-16 
8418.2 1.3108261e-16 
8418.7 1.336757e-16 
8419.3 1.2749465e-16 
8419.9 1.2896995e-16 
8420.5 1.3787843e-16 
8421.0 1.3414833e-16 
8421.6 1.370516e-16 
8422.2 1.3694135e-16 
8422.7 1.4816631e-16 
8423.3 1.3975521e-16 
8423.9 1.5522007e-16 
8424.4 9.761618e-17 
8425.0 1.3397471e-16 
8425.5 1.3602056e-16 
8426.0 1.1906926e-16 
8426.6 1.4773252e-16 
8427.2 1.4492456e-16 
8427.7 1.1723938e-16 
8428.3 1.3045684e-16 
8428.9 1.3713399e-16 
8429.4 1.2373334e-16 
8430.0 1.4374861e-16 
8430.6 1.4143633e-16 
8431.1 1.3892602e-16 
8431.7 1.379462e-16 
8432.3 1.2878539e-16 
8432.8 1.3632024e-16 
8433.4 1.2254706e-16 
8434.0 1.2178781e-16 
8434.5 1.4802965e-16 
8435.1 1.2937633e-16 
8435.6 1.337739e-16 
8436.1 1.2404082e-16 
8436.7 1.3035036e-16 
8437.3 1.325494e-16 
8437.9 1.3075679e-16 
8438.4 1.1566462e-16 
8439.0 1.3216403e-16 
8439.6 1.2710129e-16 
8440.1 1.3847309e-16 
8440.7 1.3791751e-16 
8441.3 1.279147e-16 
8441.8 1.1783942e-16 
8442.4 1.3224593e-16 
8443.0 1.2095572e-16 
8443.5 1.3164948e-16 
8444.1 1.2647762e-16 
8444.7 1.1680321e-16 
8445.2 1.3087608e-16 
8445.7 1.2878708e-16 
8446.3 1.203238e-16 
8446.9 1.3594096e-16 
8447.4 1.4122608e-16 
8448.0 1.3118635e-16 
8448.6 1.2639554e-16 
8449.1 1.3424815e-16 
8449.7 1.296927e-16 
8450.3 1.403189e-16 
8450.8 1.3630541e-16 
8451.4 1.3187048e-16 
8452.0 1.3850436e-16 
8452.5 1.2988398e-16 
8453.1 1.2275253e-16 
8453.7 1.3443492e-16 
8454.3 1.454538e-16 
8454.8 1.3215633e-16 
8455.4 1.2239931e-16 
8455.9 1.2696966e-16 
8456.4 1.2763632e-16 
8457.0 1.4434877e-16 
8457.6 1.2857055e-16 
8458.1 1.3479712e-16 
8458.7 1.1909489e-16 
8459.3 1.1291478e-16 
8459.8 1.2557164e-16 
8460.4 1.3472423e-16 
8461.0 1.1509799e-16 
8461.6 1.3979429e-16 
8462.1 1.4118562e-16 
8462.7 1.3957584e-16 
8463.3 1.2623606e-16 
8463.8 1.3111483e-16 
8464.4 1.3488065e-16 
8465.0 1.4416937e-16 
8465.5 1.3774031e-16 
8466.1 1.1831558e-16 
8466.6 1.0860468e-16 
8467.2 1.3462045e-16 
8467.7 1.2339951e-16 
8468.3 1.0015774e-16 
8468.9 1.3009068e-16 
8469.4 1.2207963e-16 
8470.0 1.2029955e-16 
8470.6 1.3671545e-16 
8471.2 1.2959563e-16 
8471.7 1.4051551e-16 
8472.3 1.3787149e-16 
8472.9 1.420321e-16 
8473.4 1.2915003e-16 
8474.0 1.2876778e-16 
8474.6 1.3384742e-16 
8475.1 1.340883e-16 
8475.7 1.5012716e-16 
8476.3 1.1874921e-16 
8476.8 1.3030335e-16 
8477.3 1.2214689e-16 
8477.9 1.3824119e-16 
8478.5 1.2171247e-16 
8479.0 1.2772866e-16 
8479.6 1.3926266e-16 
8480.2 1.3410071e-16 
8480.8 1.2664799e-16 
8481.3 1.2747092e-16 
8481.9 1.1726336e-16 
8482.5 1.3671398e-16 
8483.0 1.3897446e-16 
8483.6 1.2003844e-16 
8484.2 1.2312412e-16 
8484.8 1.3298771e-16 
8485.3 1.279884e-16 
8485.9 1.3169767e-16 
8486.5 1.4070556e-16 
8486.9 1.3453533e-16 
8487.5 1.2745047e-16 
8488.1 1.2919905e-16 
8488.7 1.2629196e-16 
8489.2 1.2449559e-16 
8489.8 1.2166053e-16 
8490.4 1.3284967e-16 
8490.9 1.2517274e-16 
8491.5 1.2537234e-16 
8492.1 1.2155586e-16 
8492.7 1.3887398e-16 
8493.2 1.2260408e-16 
8493.8 1.407717e-16 
8494.4 1.3161708e-16 
8495.0 1.3004356e-16 
8495.5 1.3335802e-16 
8496.1 1.2687398e-16 
8496.7 1.4541108e-16 
8497.1 1.3417092e-16 
8497.7 1.4575374e-16 
8498.3 1.1520297e-16 
8498.9 1.275879e-16 
8499.4 1.3770566e-16 
8500.0 1.1899443e-16 
8500.6 1.3552428e-16 
8501.1 1.3730885e-16 
8501.7 1.339502e-16 
8502.3 1.2412496e-16 
8502.9 1.2850693e-16 
8503.4 1.396411e-16 
8504.0 1.3028224e-16 
8504.6 1.0820858e-16 
8505.2 1.3104138e-16 
8505.7 1.3975083e-16 
8506.3 1.3396156e-16 
8506.9 1.1617806e-16 
8507.3 1.3921815e-16 
8507.9 1.3046141e-16 
8508.5 1.1483214e-16 
8509.1 1.3520355e-16 
8509.6 1.3434044e-16 
8510.2 1.3309774e-16 
8510.8 1.2736327e-16 
8511.4 1.2945333e-16 
8511.9 1.2721122e-16 
8512.5 1.2570371e-16 
8513.1 1.172864e-16 
8513.7 1.4391918e-16 
8514.2 1.0706541e-16 
8514.8 1.1928124e-16 
8515.4 1.1727749e-16 
8515.9 1.2138168e-16 
8516.5 1.1428621e-16 
8517.1 1.4437013e-16 
8517.6 1.3386948e-16 
8518.1 1.3107e-16 
8518.7 1.3066503e-16 
8519.3 1.2102639e-16 
8519.9 1.206537e-16 
8520.4 1.2662575e-16 
8521.0 1.2976827e-16 
8521.6 1.3509674e-16 
8522.2 1.3422441e-16 
8522.7 1.3122903e-16 
8523.3 1.3028658e-16 
8523.9 1.2825144e-16 
8524.5 1.2073576e-16 
8525.0 1.3217799e-16 
8525.6 1.2669834e-16 
8526.2 1.162324e-16 
8526.8 1.2115673e-16 
8527.3 1.3122719e-16 
8527.8 1.317293e-16 
8528.4 1.2220471e-16 
8529.0 1.271205e-16 
8529.5 1.1226665e-16 
8530.1 1.2677173e-16 
8530.7 1.2864699e-16 
8531.3 1.3193012e-16 
8531.8 1.4014943e-16 
8532.4 1.4440709e-16 
8533.0 1.329928e-16 
8533.6 1.4677389e-16 
8534.1 1.4622802e-16 
8534.7 1.3266751e-16 
8535.3 1.241794e-16 
8535.8 1.2765476e-16 
8536.4 1.424385e-16 
8537.0 1.317345e-16 
8537.6 1.4180067e-16 
8538.1 1.3064702e-16 
8538.6 1.2967874e-16 
8539.2 1.4515384e-16 
8539.8 1.1659135e-16 
8540.4 1.3596428e-16 
8540.9 1.2254504e-16 
8541.5 1.1806464e-16 
8542.1 1.437507e-16 
8542.7 1.1394385e-16 
8543.2 1.3016221e-16 
8543.8 1.3185682e-16 
8544.4 1.3101693e-16 
8545.0 1.3101905e-16 
8545.5 1.5170348e-16 
8546.1 1.2407206e-16 
8546.7 1.2394693e-16 
8547.3 1.1483368e-16 
8547.8 1.1712651e-16 
8548.4 1.340425e-16 
8548.9 1.4742478e-16 
8549.5 1.4776388e-16 
8550.0 1.2125586e-16 
8550.6 1.3259435e-16 
8551.2 1.3116392e-16 
8551.8 1.2167715e-16 
8552.3 1.3224865e-16 
8552.9 1.4344619e-16 
8553.5 1.2114772e-16 
8554.1 1.2262145e-16 
8554.6 1.1940428e-16 
8555.2 1.1572661e-16 
8555.8 1.4322539e-16 
8556.4 1.3714806e-16 
8557.0 1.3615473e-16 
8557.5 1.3278698e-16 
8558.1 1.189373e-16 
8558.7 1.2805217e-16 
8559.2 1.2449261e-16 
8559.7 1.2436855e-16 
8560.3 1.2364723e-16 
8560.9 1.3538072e-16 
8561.5 1.1779652e-16 
8562.0 1.207989e-16 
8562.6 1.4204138e-16 
8563.2 1.3099632e-16 
8563.8 1.1568923e-16 
8564.3 1.2668666e-16 
8564.9 1.2679611e-16 
8565.5 1.2427557e-16 
8566.1 1.4512433e-16 
8566.7 1.2517062e-16 
8567.2 1.2659387e-16 
8567.8 1.4782725e-16 
8568.4 1.2002684e-16 
8568.9 1.2711545e-16 
8569.4 1.2364583e-16 
8570.0 1.2381906e-16 
8570.6 1.3214252e-16 
8571.2 1.281347e-16 
8571.7 1.3026244e-16 
8572.3 1.1454514e-16 
8572.9 1.2886741e-16 
8573.5 1.3545684e-16 
8574.1 1.0539764e-16 
8574.6 1.15832e-16 
8575.2 1.2169449e-16 
8575.8 1.2079556e-16 
8576.4 1.1849568e-16 
8576.9 1.4310782e-16 
8577.5 1.3282642e-16 
8578.1 1.2987437e-16 
8578.7 1.2397448e-16 
8579.2 1.399575e-16 
8579.7 1.2245683e-16 
8580.3 1.4372804e-16 
8580.9 1.4750404e-16 
8581.5 1.0874598e-16 
8582.0 1.2013999e-16 
8582.6 1.1813905e-16 
8583.2 1.0600421e-16 
8583.8 1.2351944e-16 
8584.4 1.1948217e-16 
8584.9 1.3524257e-16 
8585.5 1.3841083e-16 
8586.1 1.216679e-16 
8586.7 1.26458e-16 
8587.3 1.4447581e-16 
8587.8 1.3364704e-16 
8588.4 1.3308343e-16 
8589.0 1.0353867e-16 
8589.5 1.5651134e-16 
8590.0 1.3458168e-16 
8590.6 1.3208597e-16 
8591.2 1.3508056e-16 
8591.8 1.453214e-16 
8592.4 1.3179518e-16 
8592.9 1.2882943e-16 
8593.5 1.2895326e-16 
8594.1 1.0712221e-16 
8594.7 1.2664856e-16 
8595.3 1.2394907e-16 
8595.8 1.5311085e-16 
8596.4 1.489407e-16 
8597.0 1.0907656e-16 
8597.6 1.1741972e-16 
8598.1 1.4089114e-16 
8598.7 1.3291011e-16 
8599.3 1.4301996e-16 
8599.8 1.2492424e-16 
8600.4 1.3685289e-16 
8600.9 1.3852703e-16 
8601.5 1.3625256e-16 
8602.1 1.2212359e-16 
8602.7 1.2146412e-16 
8603.3 1.4546141e-16 
8603.8 1.2719592e-16 
8604.4 1.2043981e-16 
8605.0 1.3328117e-16 
8605.6 1.3068559e-16 
8606.2 1.2753988e-16 
8606.7 1.1953031e-16 
8607.3 1.3278181e-16 
8607.9 1.4799349e-16 
8608.5 1.2614103e-16 
8609.1 1.3092728e-16 
8609.6 1.3214284e-16 
8610.1 1.2339708e-16 
8610.7 1.2472525e-16 
8611.3 1.3624372e-16 
8611.9 1.4184394e-16 
8612.4 1.3165096e-16 
8613.0 1.0773298e-16 
8613.6 1.2870004e-16 
8614.2 1.4013822e-16 
8614.8 1.21132e-16 
8615.3 1.2501208e-16 
8615.9 1.1686755e-16 
8616.5 1.3055392e-16 
8617.1 1.3429407e-16 
8617.7 1.2827558e-16 
8618.2 1.3830469e-16 
8618.8 1.4086321e-16 
8619.4 1.271507e-16 
8620.0 1.2579004e-16 
8620.5 1.2088472e-16 
8621.0 1.2373341e-16 
8621.6 1.380787e-16 
8622.2 1.1999766e-16 
8622.8 1.178169e-16 
8623.4 1.2518985e-16 
8624.0 1.3396407e-16 
8624.5 1.2328841e-16 
8625.1 1.338623e-16 
8625.7 1.2127789e-16 
8626.3 1.2641e-16 
8626.9 1.3176225e-16 
8627.4 1.2512913e-16 
8628.0 1.3147496e-16 
8628.6 1.2641337e-16 
8629.2 1.1377628e-16 
8629.8 1.2805235e-16 
8630.3 1.205595e-16 
8630.8 1.4164651e-16 
8631.4 1.3552751e-16 
8632.0 1.1881684e-16 
8632.6 1.1289711e-16 
8633.2 1.2860728e-16 
8633.7 1.3664145e-16 
8634.3 1.2956909e-16 
8634.9 1.3799982e-16 
8635.5 1.4156144e-16 
8636.1 1.3483808e-16 
8636.6 1.446255e-16 
8637.2 1.3591253e-16 
8637.8 1.3887698e-16 
8638.4 1.289713e-16 
8639.0 1.3314159e-16 
8639.6 1.2984148e-16 
8640.1 1.4297513e-16 
8640.7 1.3673767e-16 
8641.2 1.3768569e-16 
8641.8 1.4056102e-16 
8642.4 1.3018622e-16 
8642.9 1.3462594e-16 
8643.5 1.2119668e-16 
8644.1 1.3776355e-16 
8644.7 1.3260068e-16 
8645.3 1.2697771e-16 
8645.9 1.2183704e-16 
8646.4 1.2496149e-16 
8647.0 1.2752397e-16 
8647.6 1.2481921e-16 
8648.2 1.4540106e-16 
8648.8 1.3976471e-16 
8649.3 1.3137961e-16 
8649.9 1.2534445e-16 
8650.5 1.3767581e-16 
8651.1 1.185683e-16 
8651.6 1.2079189e-16 
8652.2 1.3133415e-16 
8652.7 1.2702757e-16 
8653.3 1.2219823e-16 
8653.9 1.2280088e-16 
8654.5 1.1982645e-16 
8655.1 1.2296874e-16 
8655.7 1.2458323e-16 
8656.2 1.2110728e-16 
8656.8 1.2630568e-16 
8657.4 1.3923619e-16 
8658.0 1.2496074e-16 
8658.6 1.2590268e-16 
8659.2 1.3044264e-16 
8659.7 1.2328222e-16 
8660.3 1.2626981e-16 
8660.9 1.1839358e-16 
8661.5 1.3794006e-16 
8662.0 1.3456568e-16 
8662.6 1.2538078e-16 
8663.1 1.4662932e-16 
8663.7 1.3063346e-16 
8664.3 1.2645849e-16 
8664.9 1.1972747e-16 
8665.5 1.2658894e-16 
8666.1 1.3058642e-16 
8666.6 1.3419935e-16 
8667.2 1.3702634e-16 
8667.8 1.3722095e-16 
8668.4 1.3503247e-16 
8669.0 1.1084701e-16 
8669.6 1.1980238e-16 
8670.1 1.3200479e-16 
8670.7 1.2454324e-16 
8671.3 1.2869867e-16 
8671.8 1.2784506e-16 
8672.4 1.3884589e-16 
8673.0 1.3798895e-16 
8673.6 1.4356468e-16 
8674.1 1.2406973e-16 
8674.7 1.3119116e-16 
8675.3 1.2850658e-16 
8675.9 1.2305984e-16 
8676.5 1.126336e-16 
8677.1 1.3788129e-16 
8677.6 1.2869544e-16 
8678.2 1.2119382e-16 
8678.8 8.9025662e-17 
8679.4 1.6956139e-16 
8680.0 1.4018207e-16 
8680.6 1.2322925e-16 
8681.2 1.3097766e-16 
8681.7 1.0321776e-16 
8682.2 1.2561903e-16 
8682.8 1.2435971e-16 
8683.4 1.4063558e-16 
8684.0 1.244504e-16 
8684.6 9.541426e-17 
8685.1 1.2699201e-16 
8685.7 1.0525495e-16 
8686.3 1.263627e-16 
8686.9 1.2466158e-16 
8687.5 1.495627e-16 
8688.1 1.5463524e-16 
8688.7 1.3167345e-16 
8689.2 1.3620585e-16 
8689.8 1.2570574e-16 
8690.4 1.2984467e-16 
8691.0 1.1468888e-16 
8691.6 1.4055429e-16 
8692.2 1.2169275e-16 
8692.7 1.2360134e-16 
8693.2 1.2315444e-16 
8693.8 1.1707023e-16 
8694.4 1.3035485e-16 
8695.0 1.1968068e-16 
8695.6 1.1332804e-16 
8696.2 1.1576074e-16 
8696.8 1.2959685e-16 
8697.3 1.3352288e-16 
8697.9 1.2465452e-16 
8698.5 1.1789048e-16 
8699.1 1.3175549e-16 
8699.7 1.2348727e-16 
8700.3 1.3485319e-16 
8700.9 1.2996713e-16 
8701.4 1.1841588e-16 
8702.0 1.1783979e-16 
8702.6 1.2450594e-16 
8703.1 1.3502616e-16 
8703.7 1.3621333e-16 
8704.3 1.257596e-16 
8704.9 1.2799065e-16 
8705.4 1.388915e-16 
8706.0 1.2944875e-16 
8706.6 1.303338e-16 
8707.2 1.2755098e-16 
8707.8 9.3925699e-17 
8708.4 1.0936658e-16 
8709.0 1.22023e-16 
8709.6 1.3544991e-16 
8710.1 1.4783073e-16 
8710.7 1.2509046e-16 
8711.3 1.3049396e-16 
8711.9 1.2968508e-16 
8712.5 1.299431e-16 
8713.0 1.1360205e-16 
8713.6 1.312234e-16 
8714.1 1.3544227e-16 
8714.7 1.2624437e-16 
8715.3 1.3396386e-16 
8715.9 1.2861019e-16 
8716.5 1.2528343e-16 
8717.1 1.172621e-16 
8717.7 1.2709836e-16 
8718.3 1.383585e-16 
8718.8 1.210967e-16 
8719.4 1.3498901e-16 
8720.0 1.32382e-16 
8720.6 1.3194802e-16 
8721.2 1.2696208e-16 
8721.8 1.1855603e-16 
8722.4 1.3339247e-16 
8723.0 1.2888838e-16 
8723.4 1.3197552e-16 
8724.0 1.3387717e-16 
8724.6 1.380305e-16 
8725.2 1.2229714e-16 
8725.8 1.3819541e-16 
8726.4 1.3030301e-16 
8727.0 1.3033701e-16 
8727.6 1.2049504e-16 
8728.1 1.2033341e-16 
8728.7 1.3263021e-16 
8729.3 1.2711922e-16 
8729.9 1.2305026e-16 
8730.5 1.2603774e-16 
8731.1 1.2283686e-16 
8731.7 1.3297065e-16 
8732.3 1.4050123e-16 
8732.8 1.3989087e-16 
8733.4 1.2930194e-16 
8733.9 1.3071419e-16 
8734.5 1.2439632e-16 
8735.1 1.3103998e-16 
8735.7 1.2209643e-16 
8736.3 1.3873447e-16 
8736.9 1.317401e-16 
8737.5 1.2147172e-16 
8738.0 1.171968e-16 
8738.6 1.1822608e-16 
8739.2 1.2889778e-16 
8739.8 1.1811411e-16 
8740.4 1.2027303e-16 
8741.0 1.3868886e-16 
8741.6 1.0841802e-16 
8742.2 1.4461853e-16 
8742.8 8.0563905e-17 
8743.3 1.0837296e-16 
8743.8 8.1161233e-17 
8744.4 1.088242e-16 
8745.0 1.2448725e-16 
8745.6 1.441924e-16 
8746.2 1.168488e-16 
8746.8 1.2744037e-16 
8747.4 1.2883088e-16 
8748.0 1.1136259e-16 
8748.5 1.4119605e-16 
8749.1 1.3755316e-16 
8749.7 1.1442235e-16 
8750.3 1.2623891e-16 
8750.9 1.3214069e-16 
8751.5 1.0583889e-16 
8752.1 7.4131377e-17 
8752.7 7.58675e-17 
8753.3 1.0635577e-16 
8753.9 1.0883939e-16 
8754.3 1.3684498e-16 
8754.9 1.3178617e-16 
8755.5 1.2500992e-16 
8756.1 1.1791061e-16 
8756.7 1.1335931e-16 
8757.3 1.1164012e-16 
8757.9 1.248813e-16 
8758.5 1.2087013e-16 
8759.1 1.2730293e-16 
8759.6 1.1977326e-16 
8760.2 1.3258584e-16 
8760.8 1.263133e-16 
8761.4 1.1468312e-16 
8762.0 1.1793957e-16 
8762.6 1.1843321e-16 
8763.2 1.091631e-16 
8763.8 1.1458675e-16 
8764.3 1.1568287e-16 
8764.9 1.1906927e-16 
8765.5 1.0318022e-16 
8766.0 9.5702297e-17 
8766.6 1.2153691e-16 
8767.2 1.1475991e-16 
8767.8 1.179635e-16 
8768.4 1.2308628e-16 
8769.0 1.1060406e-16 
8769.6 1.2719243e-16 
8770.2 1.2709488e-16 
8770.8 1.1895639e-16 
8771.4 1.080814e-16 
8771.9 1.3451295e-16 
8772.5 1.2881973e-16 
8773.1 1.2767363e-16 
8773.7 1.2455325e-16 
8774.3 1.1772112e-16 
8774.8 1.143846e-16 
8775.4 1.23674e-16 
8776.0 1.141344e-16 
8776.6 1.1844449e-16 
8777.2 1.2770613e-16 
8777.8 1.2001825e-16 
8778.4 1.0598031e-16 
8778.9 1.2053608e-16 
8779.5 1.1776131e-16 
8780.1 1.1242262e-16 
8780.7 1.2728732e-16 
8781.3 1.2712188e-16 
8781.9 1.039976e-16 
8782.5 1.0131729e-16 
8783.1 1.1961289e-16 
8783.7 8.3083303e-17 
8784.3 9.1655558e-17 
8784.8 1.2139251e-16 
8785.4 1.1107057e-16 
8785.9 1.2748599e-16 
8786.5 1.3035434e-16 
8787.1 1.1443275e-16 
8787.7 1.2338004e-16 
8788.3 1.2775953e-16 
8788.9 1.2968535e-16 
8789.5 1.2913115e-16 
8790.1 1.2785469e-16 
8790.7 1.2185103e-16 
8791.3 1.237689e-16 
8791.9 1.2258037e-16 
8792.5 1.2030305e-16 
8793.0 1.4362688e-16 
8793.6 1.297643e-16 
8794.2 1.2322547e-16 
8794.8 1.0414331e-16 
8795.3 1.1914939e-16 
8795.9 1.300076e-16 
8796.5 1.1755366e-16 
8797.1 1.1560662e-16 
8797.7 1.2022735e-16 
8798.3 1.1110429e-16 
8798.9 1.2515035e-16 
8799.5 1.258465e-16 
8800.1 1.1401649e-16 
8800.6 1.2629646e-16 
8801.2 9.7960003e-17 
8801.8 5.1263005e-17 
8802.4 9.1701332e-17 
8803.0 9.0635838e-17 
8803.6 1.2646176e-16 
8804.2 1.3509904e-16 
8804.8 1.1007143e-16 
8805.4 1.2125343e-16 
8805.9 1.2994183e-16 
8806.5 1.189008e-16 
8807.1 1.1997285e-16 
8807.7 1.2943704e-16 
8808.3 1.0702432e-16 
8808.9 1.1453781e-16 
8809.4 1.293912e-16 
8810.0 1.3118053e-16 
8810.6 1.1400868e-16 
8811.2 1.1582133e-16 
8811.8 1.1325387e-16 
8812.4 1.2836149e-16 
8813.0 1.0713587e-16 
8813.6 1.2006035e-16 
8814.2 1.0380919e-16 
8814.8 1.1807501e-16 
8815.4 1.207297e-16 
8815.9 1.1016735e-16 
8816.5 1.2031724e-16 
8817.1 1.1032516e-16 
8817.7 9.9402931e-17 
8818.3 1.161028e-16 
8818.8 7.6881395e-17 
8819.4 1.0365516e-16 
8820.0 1.0277051e-16 
8820.6 1.1532901e-16 
8821.2 1.177421e-16 
8821.8 1.4878151e-16 
8822.4 1.1517557e-16 
8823.0 1.1298753e-16 
8823.6 1.2093793e-16 
8824.2 1.1436221e-16 
8824.8 1.0494006e-16 
8825.4 1.1565496e-16 
8825.9 1.1875265e-16 
8826.5 1.2153255e-16 
8827.1 1.2009995e-16 
8827.7 1.1533571e-16 
8828.3 1.1807513e-16 
8828.9 1.0485565e-16 
8829.4 1.1291831e-16 
8830.0 1.1222784e-16 
8830.6 1.2723181e-16 
8831.2 1.2830084e-16 
8831.8 1.2211551e-16 
8832.4 1.0728708e-16 
8833.0 1.1755722e-16 
8833.6 1.1667117e-16 
8834.2 6.7150568e-17 
8834.8 6.3683966e-17 
8835.4 9.6258408e-17 
8836.0 2.7769895e-17 
8836.5 1.3841923e-16 
8837.1 1.0881196e-16 
8837.7 1.1856542e-16 
8838.3 1.2798423e-16 
8838.9 1.1086411e-16 
8839.5 1.1582898e-16 
8840.1 1.2371399e-16 
8840.7 1.2048112e-16 
8841.2 1.2614528e-16 
8841.8 1.315878e-16 
8842.4 1.2461162e-16 
8843.0 1.1254152e-16 
8843.6 1.3523903e-16 
8844.2 1.3239563e-16 
8844.8 1.1920883e-16 
8845.4 1.2458488e-16 
8846.0 1.197862e-16 
8846.5 1.2477677e-16 
8847.1 1.2325268e-16 
8847.7 1.3279772e-16 
8848.3 1.3038148e-16 
8848.9 1.1989392e-16 
8849.5 1.1191717e-16 
8850.1 1.1320816e-16 
8850.7 1.0054012e-16 
8851.3 1.1315438e-16 
8851.9 1.043117e-16 
8852.5 1.2528275e-16 
8853.1 1.2941736e-16 
8853.7 1.3019462e-16 
8854.3 1.1505205e-16 
8854.9 1.1558094e-16 
8855.5 1.1648144e-16 
8856.0 1.1752748e-16 
8856.6 1.2837148e-16 
8857.1 1.2229341e-16 
8857.7 1.2152591e-16 
8858.3 8.9274788e-17 
8858.9 1.2291492e-16 
8859.5 1.1203826e-16 
8860.1 1.081977e-16 
8860.7 1.2030508e-16 
8861.3 1.320487e-16 
8861.9 1.1775311e-16 
8862.5 1.3805162e-16 
8863.1 1.0637514e-16 
8863.7 1.2607058e-16 
8864.3 1.4653448e-16 
8864.9 1.2090294e-16 
8865.5 1.3569008e-16 
8866.1 1.3299052e-16 
8866.7 1.1729724e-16 
8867.2 1.338391e-16 
8867.8 1.192135e-16 
8868.4 1.2448591e-16 
8869.0 1.310792e-16 
8869.6 1.1039455e-16 
8870.2 1.1878228e-16 
8870.8 1.1548588e-16 
8871.4 1.3073419e-16 
8872.0 1.4600931e-16 
8872.6 1.238652e-16 
8873.2 1.2901147e-16 
8873.8 1.4340647e-16 
8874.4 9.5244338e-17 
8875.0 8.4082819e-17 
8875.6 1.1661212e-16 
8876.2 1.3862706e-16 
8876.8 1.2756635e-16 
8877.3 1.0947493e-16 
8877.8 1.240776e-16 
8878.4 1.1731571e-16 
8879.0 1.1978109e-16 
8879.6 1.1471133e-16 
8880.2 1.166302e-16 
8880.8 1.2011091e-16 
8881.4 1.0218734e-16 
8882.0 1.1456541e-16 
8882.6 1.1437566e-16 
8883.2 1.2125695e-16 
8883.8 1.3198537e-16 
8884.4 1.1301434e-16 
8885.0 1.2287658e-16 
8885.6 1.1984563e-16 
8886.2 1.1782778e-16 
8886.8 1.179072e-16 
8887.4 1.0707139e-16 
8887.9 1.237517e-16 
8888.5 1.3134203e-16 
8889.1 1.1018764e-16 
8889.7 1.2110764e-16 
8890.3 1.3634347e-16 
8890.9 1.3093808e-16 
8891.5 1.2534659e-16 
8892.1 1.1708983e-16 
8892.7 1.2043079e-16 
8893.3 1.1171006e-16 
8893.9 1.1665824e-16 
8894.5 1.2955315e-16 
8895.1 1.1926616e-16 
8895.7 1.3209259e-16 
8896.3 1.2458134e-16 
8896.9 1.307938e-16 
8897.5 1.1921495e-16 
8898.0 1.3427433e-16 
8898.6 1.2660206e-16 
8899.2 1.1626564e-16 
8899.8 1.2557409e-16 
8900.4 1.2657651e-16 
8901.0 1.0713954e-16 
8901.6 1.3603372e-16 
8902.2 1.0974129e-16 
8902.8 5.5369343e-17 
8903.4 1.0978294e-16 
8904.0 1.2170121e-16 
8904.6 1.1577638e-16 
8905.2 1.1416562e-16 
8905.8 1.508581e-16 
8906.4 1.0435616e-16 
8907.0 1.1722917e-16 
8907.6 9.2211458e-17 
8908.2 1.1971685e-16 
8908.7 1.2428346e-16 
8909.3 1.2196327e-16 
8909.9 1.3595995e-16 
8910.5 1.2270951e-16 
8911.1 1.2893298e-16 
8911.7 1.1847748e-16 
8912.3 1.1430019e-16 
8912.9 1.1916671e-16 

